Tackling the Minimal Superpermutation Problem

A superpermutation on $n$ symbols is a string that contains each of the $n!$ permutations of the $n$ symbols as a contiguous substring. The shortest superpermutation on $n$ symbols was conjectured to have length $\sum_{i=1}^n i!$. The conjecture had been verified for $n \leq 5$. We disprove it by exhibiting an explicit counterexample for $n=6$. This counterexample was found by encoding the problem as an instance of the (asymmetric) Traveling Salesman Problem, and searching for a solution using a powerful heuristic solver.

==> anc/5.atsp <==
NAME : superperm 5
TYPE : ATSP
DIMENSION : 120
EDGE_WEIGHT_TYPE : EXPLICIT
EDGE_WEIGHT_FORMAT : FULL_MATRIX
NODE_COORD_TYPE : NO_COORDS
DISPLAY_DATA_TYPE : NO_DISPLAY
EDGE_WEIGHT_SECTION :
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3
0 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5
0 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5
0 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2
0 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3
0 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5
0 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1
0 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5
0 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5
0 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5
0 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3
0 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5
0 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5
0 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5
0 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5
0 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5
0 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5 5
0 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5 5
0 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5 5
0 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5 5
0 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5 5
0 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5 5
0 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5 5
0 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0 5
0 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 3 3 3 3 3 3 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 2 2 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 1 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 0


==> anc/5.tsp <==
NAME : superperm 5
TYPE : TSP
DIMENSION : 240
EDGE_WEIGHT_TYPE : EXPLICIT
EDGE_WEIGHT_FORMAT : UPPER_ROW
NODE_COORD_TYPE : NO_COORDS
DISPLAY_DATA_TYPE : NO_DISPLAY
TOUR_SECTION :
1 154 34 185 65 211 91 217 97 153 33 182 62 197 77 139 19 226 106 181 61 194 74 125 5 166 46 233 113 193 73 122 2 156 36 191 71 235 115 151 31 172 52 137 17 214 94 225 105 171 51 134 14 204 84 165 45 230 110 133 13 202 82 155 35 188 68 221 101 201 81 152 32 174 54 143 23 238 118 169 49 124 4 162 42 215 95 229 109 123 3 160 40 209 89 187 67 218 98 159 39 206 86 173 53 140 20 228 108 205 85 170 50 126 6 168 48 239 119 145 25 130 10 186 66 213 93 223 103 129 9 184 64 203 83 163 43 220 100 183 63 200 80 149 29 142 22 234 114 199 79 146 26 132 12 192 72 237 117 127 7 178 58 161 41 212 92 219 99 177 57 158 38 198 78 141 21 232 112 157 37 196 76 131 11 190 70 227 107 195 75 128 8 180 60 167 47 236 116 175 55 148 28 138 18 216 96 231 111 147 27 136 16 210 90 189 69 224 104 135 15 208 88 179 59 164 44 222 102 207 87 176 56 150 30 144 24 240 120 121 -1
EDGE_WEIGHT_SECTION :
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 2520 16 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 2520 16 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21 21
2520 2520 2520 2520 2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21 21
2520 2520 2520 2520 2520 16 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21 21
2520 2520 2520 2520 16 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21 21
2520 2520 2520 16 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21 21
2520 2520 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21 21
2520 16 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0 21
16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 19 19 19 19 19 19 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 18 18 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 17 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 21 0
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520 2520
2520 2520 2520 2520 2520
2520 2520 2520 2520
2520 2520 2520
2520 2520
2520


==> anc/6.866.lkh <==
NAME : superperm.866.tour
COMMENT : Length = 866
COMMENT : Found by LKH [Keld Helsgaun] Wed Aug 20 03:49:48 2014
TYPE : TOUR
DIMENSION : 720
TOUR_SECTION
1
154
305
451
577
601
153
302
437
499
97
634
301
434
485
19
226
665
433
482
5
166
692
435
488
29
286
233
436
491
43
346
641
181
492
45
352
683
397
194
46
354
693
439
506
125
353
691
481
2
156
311
475
697
151
292
377
91
586
633
291
374
77
526
225
662
373
74
516
165
350
677
73
514
155
308
461
619
513
152
294
383
115
706
289
364
17
214
593
661
363
14
204
551
349
674
13
202
545
307
458
605
201
542
293
380
101
646
541
290
366
23
238
713
361
4
162
335
595
673
3
160
329
571
457
602
159
326
557
379
98
636
325
554
365
20
228
671
553
362
6
168
716
555
368
30
240
719
565
245
22
234
446
533
99
640
177
422
317
500
639
175
412
257
92
588
176
414
263
116
708
519
413
260
102
648
207
566
259
100
642
183
534
261
110
684
199
532
251
68
468
645
531
248
54
408
237
710
247
52
402
213
590
651
51
400
203
548
339
614
399
200
262
113
694
511
146
252
71
478
705
145
250
65
454
585
631
249
62
444
525
223
652
61
442
515
163
340
617
441
512
149
114
696
447
536
269
142
695
445
530
21
232
689
421
314
486
231
686
411
254
78
528
685
409
244
18
600
687
415
268
95
598
681
147
256
89
574
465
632
255
86
564
405
224
654
85
562
395
164
342
623
561
392
150
264
119
718
391
148
258
597
679
385
124
42
336
680
387
83
550
345
638
171
376
549
343
628
129
64
450
344
630
135
88
570
429
629
133
82
546
463
626
123
40
330
573
625
121
34
306
453
583
122
36
312
477
703
505
35
310
467
643
193
490
309
464
134
84
552
351
388
137
94
594
296
390
143
118
714
543
389
140
108
672
327
560
139
106
666
303
440
509
105
664
297
398
197
502
663
295
138
96
688
417
278
198
504
111
418
281
212
582
615
55
282
215
596
675
367
28
216
599
410
246
24
720
567
416
270
144
120
568
419
221
622
81
544
403
218
612
39
328
563
217
610
33
304
443
523
609
31
298
401
211
580
32
300
407
235
700
489
299
404
621
79
276
191
476
699
487
26
192
479
709
529
11
190
473
667
313
484
189
470
653
253
76
522
469
650
243
16
576
471
656
267
136
90
472
659
277
196
498
69
660
279
206
558
381
104
280
209
572
459
608
27
210
575
649
241
10
456
591
655
265
130
66
592
657
271
172
378
93
658
273
182
438
501
103
274
185
452
579
607
25
186
455
589
242
12
480
711
535
266
132
72
712
537
272
174
384
117
538
275
188
462
80
540
285
230
678
375
539
283
220
618
63
448
284
222
624
87
420
287
236
496
59
430
347
644
195
60
432
357
704
127
58
426
333
584
627
57
424
323
524
219
616
423
320
510
141
112
690
319
508
131
70
474
669
507
128
431
355
698
483
179
428
341
620
75
520
427
338
606
15
208
569
337
604
9
184
449
547
603
7
178
425
331
578
8
180
356
701
49
394
161
332
581
613
393
158
318
503
109
682
157
316
497
67
466
635
315
494
53
406
227
668
493
50
396
167
702
495
56
288
239
556
371
44
348
647
205
372
47
358
707
169
370
41
334
587
637
369
38
324
527
229
676
37
322
521
187
460
611
321
518
173
382
107
670
517
170
48
360
717
559
386
126
359
715
-1
EOF


==> anc/6.par <==
PROBLEM_FILE = 6.atsp
OUTPUT_TOUR_FILE = 6.$.lkh
RUNS = 50000
BACKTRACKING = YES

MAX_CANDIDATES = 6 SYMMETRIC 
MOVE_TYPE = 3 
PATCHING_C = 3 
PATCHING_A = 2 


==> anc/concorde-output-5-symbols.txt <==
/home/ubuntu/concorde/TSP/concorde -o 5.solution 5.stsp
Host: ip-10-37-148-119  Current process id: 19937
Using random seed 1408489719
Problem Name: superperm 5 (symmetrised)
Problem Type: TSP
Number of Nodes: 240
Explicit Lengths (CC_MATRIXNORM)
Set initial upperbound to 2069 (from tour)
Basic dual change required, but no candidate edges
  LP Value  1: 2062.000000  (0.09 seconds)
  LP Value  2: 2062.250000  (0.28 seconds)
recomputing rownorms ...
  LP Value  3: 2062.250000  (0.43 seconds)
New lower bound: 2062.250000
Final lower bound 2062.250000, upper bound 2069.000000
Exact lower bound: 2062.250000
DIFF: 0.000000
Time for Total: 0.46 seconds (0.46 total in 1 calls)
Final LP has 266 rows, 899 columns, 2146 nonzeros
LOWER BOUND: 2062.250000   ACTIVE NODES: 1

Task 0: Branching on node 0
BBnode 0 split into 1 (2062.33) 2 (2062.25) (0.13 seconds)
LOWER BOUND: 2062.250000   ACTIVE NODES: 2

Task 1: Cutting on node 2
Writing Pool: 0 cuts
BBnode 2 (now 3) done cutting: lowerbound 2062.25 (0.18 seconds)
LOWER BOUND: 2062.250000   ACTIVE NODES: 2

Task 2: Branching on node 3
BBnode 3 split into 4 (2063.00) 5 (2062.33) (0.13 seconds)
LOWER BOUND: 2062.333333   ACTIVE NODES: 3

Task 3: Cutting on node 1
Writing Pool: 3 cuts
BBnode 1 (now 6) done cutting: lowerbound 2063.09 (0.30 seconds)
LOWER BOUND: 2062.333333   ACTIVE NODES: 3

Task 4: Cutting on node 5
recomputing rownorms ...
Writing Pool: 3 cuts
BBnode 5 (now 7) done cutting: lowerbound 2062.33 (0.11 seconds)
LOWER BOUND: 2062.333333   ACTIVE NODES: 3

Task 5: Branching on node 7
BBnode 7 split into 8 (2063.00) 9 (2063.00) (0.23 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 4

Task 6: Cutting on node 9
recomputing rownorms ...
Writing Pool: 3 cuts
BBnode 9 (now 10) done cutting: lowerbound 2063.00 (0.16 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 4

Task 7: Cutting on node 4
Writing Pool: 3 cuts
BBnode 4 (now 11) done cutting: lowerbound 2063.00 (0.24 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 4

Task 8: Branching on node 10
BBnode 10 split into 12 (2063.00) 13 (2063.58) (0.30 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 5

Task 9: Cutting on node 12
recomputing rownorms ...
Writing Pool: 3 cuts
BBnode 12 (now 14) done cutting: lowerbound 2063.00 (0.16 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 5

Task 10: Cutting on node 8
Writing Pool: 3 cuts
BBnode 8 (now 15) done cutting: lowerbound 2063.00 (0.28 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 5

Task 11: Branching on node 15
BBnode 15 split into 16 (2063.00) 17 (2063.00) (0.52 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 6

Task 12: Cutting on node 16
Writing Pool: 3 cuts
BBnode 16 (now 18) done cutting: lowerbound 2063.00 (0.28 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 6

Task 13: Branching on node 18
BBnode 18 split into 19 (2063.00) 20 (2063.58) (0.39 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 7

Task 14: Cutting on node 19
Writing Pool: 3 cuts
BBnode 19 (now 21) done cutting: lowerbound 2063.00 (0.23 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 7

Task 15: Branching on node 21
BBnode 21 split into 22 (2063.00) 23 (2063.50) (0.25 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 8

Task 16: Cutting on node 22
recomputing rownorms ...
Writing Pool: 3 cuts
BBnode 22 (now 24) done cutting: lowerbound 2063.00 (0.25 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 8

Task 17: Cutting on node 17
Writing Pool: 3 cuts
BBnode 17 (now 25) done cutting: lowerbound 2063.00 (0.15 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 8

Task 18: Branching on node 25
BBnode 25 split into 26 (2063.00) 27 (2064.00) (0.28 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 9

Task 19: Cutting on node 26
recomputing rownorms ...
Writing Pool: 3 cuts
BBnode 26 (now 28) done cutting: lowerbound 2063.44 (0.29 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 9

Task 20: Branching on node 14
BBnode 14 split into 29 (2063.50) 30 (2063.21) (0.33 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 10

Task 21: Branching on node 11
BBnode 11 split into 31 (2063.00) 32 (2063.92) (0.34 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 11

Task 22: Cutting on node 31
Writing Pool: 3 cuts
BBnode 31 (now 33) done cutting: lowerbound 2063.00 (0.16 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 11

Task 23: Branching on node 33
BBnode 33 split into 34 (2063.00) 35 (2063.67) (0.15 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 12

Task 24: Cutting on node 34
Writing Pool: 3 cuts
BBnode 34 (now 36) done cutting: lowerbound 2063.00 (0.17 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 12

Task 25: Branching on node 36
BBnode 36 split into 37 (2063.00) 38 (2063.48) (0.25 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 13

Task 26: Cutting on node 37
recomputing rownorms ...
Writing Pool: 9 cuts
BBnode 37 (now 39) done cutting: lowerbound 2063.88 (0.73 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 13

Task 27: Branching on node 24
BBnode 24 split into 40 (2063.50) 41 (2063.00) (0.31 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 14

Task 28: Cutting on node 41
Writing Pool: 9 cuts
BBnode 41 (now 42) done cutting: lowerbound 2063.00 (0.30 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 14

Task 29: Branching on node 42
BBnode 42 split into 43 (2063.00) 44 (2063.43) (0.33 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 15

Task 30: Cutting on node 43
Writing Pool: 9 cuts
BBnode 43 (now 45) done cutting: lowerbound 2063.00 (0.18 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 15

Task 31: Branching on node 45
BBnode 45 split into 46 (2063.96) 47 (2063.00) (0.44 seconds)
LOWER BOUND: 2063.000000   ACTIVE NODES: 16

Task 32: Cutting on node 47
Writing Pool: 9 cuts
BBnode 47 (now 48) done cutting: lowerbound 2063.06 (0.22 seconds)
LOWER BOUND: 2063.064516   ACTIVE NODES: 16

Task 33: Branching on node 48
BBnode 48 split into 49 (2063.52) 50 (2063.60) (0.33 seconds)
LOWER BOUND: 2063.093248   ACTIVE NODES: 17

Task 34: Branching on node 6
BBnode 6 split into 51 (2064.50) 52 (2063.25) (0.30 seconds)
LOWER BOUND: 2063.214286   ACTIVE NODES: 18

Task 35: Cutting on node 30
recomputing rownorms ...
Writing Pool: 9 cuts
BBnode 30 (now 53) done cutting: lowerbound 2063.84 (0.25 seconds)
LOWER BOUND: 2063.250000   ACTIVE NODES: 18

Task 36: Cutting on node 52
recomputing rownorms ...
Writing Pool: 9 cuts
BBnode 52 (now 54) done cutting: lowerbound 2063.25 (0.16 seconds)
LOWER BOUND: 2063.250000   ACTIVE NODES: 18

Task 37: Branching on node 54
BBnode 54 split into 55 (2063.72) 56 (2063.38) (0.18 seconds)
LOWER BOUND: 2063.384615   ACTIVE NODES: 19

Task 38: Cutting on node 56
Writing Pool: 9 cuts
BBnode 56 (now 57) done cutting: lowerbound 2063.38 (0.21 seconds)
LOWER BOUND: 2063.384615   ACTIVE NODES: 19

Task 39: Branching on node 57
BBnode 57 split into 58 (2064.00) 59 (2063.67) (0.30 seconds)
LOWER BOUND: 2063.428571   ACTIVE NODES: 20

Task 40: Cutting on node 44
recomputing rownorms ...
Writing Pool: 9 cuts
BBnode 44 (now 60) done cutting: lowerbound 2063.88 (0.27 seconds)
LOWER BOUND: 2063.444444   ACTIVE NODES: 20

Task 41: Branching on node 28
BBnode 28 split into 61 (2064.75) 62 (2063.57) (0.28 seconds)
LOWER BOUND: 2063.484444   ACTIVE NODES: 21

Task 42: Cutting on node 38
recomputing rownorms ...
Writing Pool: 15 cuts
BBnode 38 (now 63) done cutting: lowerbound 2063.84 (0.83 seconds)
LOWER BOUND: 2063.500000   ACTIVE NODES: 21

Task 43: Cutting on node 40
Writing Pool: 15 cuts
BBnode 40 (now 64) done cutting: lowerbound 2063.50 (0.20 seconds)
LOWER BOUND: 2063.500000   ACTIVE NODES: 21

Task 44: Cutting on node 23
recomputing rownorms ...
Writing Pool: 15 cuts
BBnode 23 (now 65) done cutting: lowerbound 2063.86 (0.26 seconds)
LOWER BOUND: 2063.500000   ACTIVE NODES: 21

Task 45: Branching on node 64
BBnode 64 split into 66 (2063.85) 67 (2064.00) (0.27 seconds)
LOWER BOUND: 2063.500000   ACTIVE NODES: 22

Task 46: Cutting on node 29
recomputing rownorms ...
Writing Pool: 15 cuts
BBnode 29 (now 68) done cutting: lowerbound 2063.50 (0.19 seconds)
LOWER BOUND: 2063.500000   ACTIVE NODES: 22

Task 47: Branching on node 68
BBnode 68 split into 69 (2064.66) 70 (2064.00) (0.28 seconds)
LOWER BOUND: 2063.515152   ACTIVE NODES: 23

Task 48: Cutting on node 49
recomputing rownorms ...
Writing Pool: 15 cuts
BBnode 49 (now 71) done cutting: lowerbound 2063.61 (0.49 seconds)
LOWER BOUND: 2063.571429   ACTIVE NODES: 23

Task 49: Cutting on node 62
Writing Pool: 15 cuts
BBnode 62 (now 72) done cutting: lowerbound 2063.57 (0.24 seconds)
LOWER BOUND: 2063.571429   ACTIVE NODES: 23

Task 50: Branching on node 72
BBnode 72 split into 73 (2064.80) 74 (2063.67) (0.33 seconds)
LOWER BOUND: 2063.577465   ACTIVE NODES: 24

Task 51: Cutting on node 13
recomputing rownorms ...
Writing Pool: 15 cuts
BBnode 13 (now 75) done cutting: lowerbound 2063.80 (0.25 seconds)
LOWER BOUND: 2063.583333   ACTIVE NODES: 24

Task 52: Cutting on node 20
Writing Pool: 28 cuts
BBnode 20 (now 76) done cutting: lowerbound 2063.90 (1.27 seconds)
LOWER BOUND: 2063.600000   ACTIVE NODES: 24

Task 53: Cutting on node 50
recomputing rownorms ...
Writing Pool: 29 cuts
BBnode 50 (now 77) done cutting: lowerbound 2063.57 (0.67 seconds)
LOWER BOUND: 2063.572727   ACTIVE NODES: 24

Task 54: Branching on node 77
BBnode 77 split into 78 (2064.23) 79 (2064.15) (0.41 seconds)
LOWER BOUND: 2063.614414   ACTIVE NODES: 25

Task 55: Branching on node 71
BBnode 71 split into 80 (2064.37) 81 (2064.29) (0.32 seconds)
LOWER BOUND: 2063.666667   ACTIVE NODES: 26

Task 56: Cutting on node 74
recomputing rownorms ...
Writing Pool: 29 cuts
BBnode 74 (now 82) done cutting: lowerbound 2063.67 (0.25 seconds)
LOWER BOUND: 2063.666667   ACTIVE NODES: 26

Task 57: Branching on node 82
BBnode 82 split into 83 (2067.00) 84 (2063.70) (0.37 seconds)
LOWER BOUND: 2063.666667   ACTIVE NODES: 27

Task 58: Cutting on node 35
Writing Pool: 29 cuts
BBnode 35 (now 85) done cutting: lowerbound 2063.67 (0.19 seconds)
LOWER BOUND: 2063.666667   ACTIVE NODES: 27

Task 59: Cutting on node 59
Writing Pool: 29 cuts
BBnode 59 (now 86) done cutting: lowerbound 2063.70 (0.45 seconds)
LOWER BOUND: 2063.666667   ACTIVE NODES: 27

Task 60: Branching on node 85
BBnode 85 split into 87 (2065.00) 88 (2063.80) (0.40 seconds)
LOWER BOUND: 2063.700000   ACTIVE NODES: 28

Task 61: Branching on node 86
BBnode 86 split into 89 (2064.74) 90 (2064.00) (0.41 seconds)
LOWER BOUND: 2063.703704   ACTIVE NODES: 29

Task 62: Cutting on node 84
Writing Pool: 29 cuts
BBnode 84 (now 91) done cutting: lowerbound 2063.70 (0.30 seconds)
LOWER BOUND: 2063.703704   ACTIVE NODES: 29

Task 63: Branching on node 91
BBnode 91 split into 92 (2063.75) 93 (2063.74) (0.41 seconds)
LOWER BOUND: 2063.722222   ACTIVE NODES: 30

Task 64: Cutting on node 55
Writing Pool: 29 cuts
BBnode 55 (now 94) done cutting: lowerbound 2063.72 (0.17 seconds)
LOWER BOUND: 2063.722222   ACTIVE NODES: 30

Task 65: Branching on node 94
BBnode 94 split into 95 (2064.37) 96 (2064.06) (0.22 seconds)
LOWER BOUND: 2063.743697   ACTIVE NODES: 31

Task 66: Cutting on node 93
recomputing rownorms ...
Writing Pool: 29 cuts
BBnode 93 (now 97) done cutting: lowerbound 2063.74 (0.24 seconds)
LOWER BOUND: 2063.743697   ACTIVE NODES: 31

Task 67: Branching on node 97
BBnode 97 split into 98 (2065.40) 99 (2063.92) (0.39 seconds)
LOWER BOUND: 2063.747573   ACTIVE NODES: 32

Task 68: Cutting on node 92
recomputing rownorms ...
Writing Pool: 29 cuts
BBnode 92 (now 100) done cutting: lowerbound 2063.75 (0.25 seconds)
LOWER BOUND: 2063.747573   ACTIVE NODES: 32

Task 69: Branching on node 100
BBnode 100 split into 101 (2064.55) 102 (2064.75) (0.45 seconds)
LOWER BOUND: 2063.800000   ACTIVE NODES: 33

Task 70: Branching on node 75
BBnode 75 split into 103 (2064.68) 104 (2064.37) (0.32 seconds)
LOWER BOUND: 2063.800000   ACTIVE NODES: 34

Task 71: Cutting on node 88
recomputing rownorms ...
Writing Pool: 36 cuts
BBnode 88 (now 105) done cutting: lowerbound 2064.04 (0.88 seconds)
LOWER BOUND: 2063.839286   ACTIVE NODES: 34

Task 72: Branching on node 53
BBnode 53 split into 106 (2064.57) 107 (2064.67) (0.39 seconds)
LOWER BOUND: 2063.842520   ACTIVE NODES: 35

Task 73: Branching on node 63
BBnode 63 split into 108 (2064.63) 109 (2064.52) (0.39 seconds)
LOWER BOUND: 2063.851852   ACTIVE NODES: 36

Task 74: Cutting on node 66
recomputing rownorms ...
Writing Pool: 36 cuts
BBnode 66 (now 110) done cutting: lowerbound 2064.08 (0.25 seconds)
LOWER BOUND: 2063.863636   ACTIVE NODES: 36

Task 75: Branching on node 65
BBnode 65 split into 111 (2064.47) 112 (2064.17) (0.35 seconds)
LOWER BOUND: 2063.875000   ACTIVE NODES: 37

Task 76: Branching on node 39
BBnode 39 split into 113 (2064.45) 114 (2064.50) (0.38 seconds)
LOWER BOUND: 2063.877778   ACTIVE NODES: 38

Task 77: Branching on node 60
BBnode 60 split into 115 (2064.35) 116 (2064.25) (0.34 seconds)
LOWER BOUND: 2063.900000   ACTIVE NODES: 39

Task 78: Branching on node 76
BBnode 76 split into 117 (2064.50) 118 (2064.33) (0.37 seconds)
LOWER BOUND: 2063.916388   ACTIVE NODES: 40

Task 79: Cutting on node 32
recomputing rownorms ...
Writing Pool: 36 cuts
BBnode 32 (now 119) done cutting: lowerbound 2063.94 (0.46 seconds)
LOWER BOUND: 2063.918919   ACTIVE NODES: 40

Task 80: Cutting on node 99
recomputing rownorms ...
Writing Pool: 36 cuts
BBnode 99 (now 120) done cutting: lowerbound 2063.92 (0.24 seconds)
LOWER BOUND: 2063.918919   ACTIVE NODES: 40

Task 81: Branching on node 120
BBnode 120 split into 121 (2064.14) 122 (2065.25) (0.30 seconds)
LOWER BOUND: 2063.938272   ACTIVE NODES: 41

Task 82: Branching on node 119
BBnode 119 split into 123 (2064.00) 124 (2063.96) (0.31 seconds)
LOWER BOUND: 2063.955752   ACTIVE NODES: 42

Task 83: Cutting on node 124
Writing Pool: 36 cuts
BBnode 124 (now 125) done cutting: lowerbound 2063.96 (0.25 seconds)
LOWER BOUND: 2063.955752   ACTIVE NODES: 42

Task 84: Branching on node 125
BBnode 125 split into 126 (2065.25) 127 (2063.96) (0.31 seconds)
LOWER BOUND: 2063.962963   ACTIVE NODES: 43

Task 85: Cutting on node 127
Writing Pool: 36 cuts
BBnode 127 (now 128) done cutting: lowerbound 2063.96 (0.17 seconds)
LOWER BOUND: 2063.962963   ACTIVE NODES: 43

Task 86: Branching on node 128
BBnode 128 split into 129 (2065.53) 130 (2063.96) (0.25 seconds)
LOWER BOUND: 2063.962963   ACTIVE NODES: 44

Task 87: Cutting on node 130
Writing Pool: 36 cuts
BBnode 130 (now 131) done cutting: lowerbound 2063.96 (0.17 seconds)
LOWER BOUND: 2063.962963   ACTIVE NODES: 44

Task 88: Branching on node 131
BBnode 131 split into 132 (2065.12) 133 (2063.96) (0.29 seconds)
LOWER BOUND: 2063.962963   ACTIVE NODES: 45

Task 89: Cutting on node 133
Writing Pool: 36 cuts
BBnode 133 (now 134) done cutting: lowerbound 2063.96 (0.14 seconds)
LOWER BOUND: 2063.962963   ACTIVE NODES: 45

Task 90: Branching on node 134
BBnode 134 split into 135 (2064.68) 136 (2063.96) (0.24 seconds)
LOWER BOUND: 2063.962963   ACTIVE NODES: 46

Task 91: Cutting on node 136
Writing Pool: 36 cuts
BBnode 136 (now 137) done cutting: lowerbound 2063.96 (0.20 seconds)
LOWER BOUND: 2063.962963   ACTIVE NODES: 46

Task 92: Branching on node 137
BBnode 137 split into 138 (2063.96) 139 (2065.20) (0.35 seconds)
LOWER BOUND: 2063.962963   ACTIVE NODES: 47

Task 93: Cutting on node 138
recomputing rownorms ...
Writing Pool: 36 cuts
BBnode 138 (now 140) done cutting: lowerbound 2063.96 (0.16 seconds)
LOWER BOUND: 2063.962963   ACTIVE NODES: 47

Task 94: Branching on node 140
BBnode 140 split into 141 (2065.33) 142 (2063.96) (0.25 seconds)
LOWER BOUND: 2063.962963   ACTIVE NODES: 48

Task 95: Cutting on node 142
Writing Pool: 36 cuts
BBnode 142 (now 143) done cutting: lowerbound 2063.96 (0.12 seconds)
LOWER BOUND: 2063.962963   ACTIVE NODES: 48

Task 96: Branching on node 143
BBnode 143 split into 144 (2064.57) 145 (2064.00) (0.31 seconds)
LOWER BOUND: 2063.963415   ACTIVE NODES: 49

Task 97: Cutting on node 46
recomputing rownorms ...
Writing Pool: 36 cuts
BBnode 46 (now 146) done cutting: lowerbound 2063.96 (0.25 seconds)
LOWER BOUND: 2063.963415   ACTIVE NODES: 49

Task 98: Branching on node 146
BBnode 146 split into 147 (2064.25) 148 (2064.25) (0.27 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 50

Task 99: Cutting on node 70
Writing Pool: 36 cuts
BBnode 70 (now 149) done cutting: lowerbound 2064.00 (0.24 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 50

Task 100: Cutting on node 27
Writing Pool: 36 cuts
BBnode 27 (now 150) done cutting: lowerbound 2064.00 (0.22 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 50

Task 101: Branching on node 150
BBnode 150 split into 151 (2064.00) 152 (2064.67) (0.44 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 51

Task 102: Branching on node 149
BBnode 149 split into 153 (2064.00) 154 (2064.62) (0.27 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 52

Task 103: Cutting on node 153
Writing Pool: 44 cuts
BBnode 153 (now 155) done cutting: lowerbound 2064.61 (0.56 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 52

Task 104: Cutting on node 123
Writing Pool: 44 cuts
BBnode 123 (now 156) done cutting: lowerbound 2064.00 (0.14 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 52

Task 105: Branching on node 156
BBnode 156 split into 157 (2064.43) 158 (2065.33) (0.25 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 53

Task 106: Cutting on node 151
recomputing rownorms ...
Writing Pool: 44 cuts
BBnode 151 (now 159) done cutting: lowerbound 2064.00 (0.19 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 53

Task 107: Branching on node 159
BBnode 159 split into 160 (2064.00) 161 (2065.36) (0.39 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 54

Task 108: Cutting on node 160
Writing Pool: 44 cuts
BBnode 160 (now 162) done cutting: lowerbound 2064.00 (0.20 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 54

Task 109: Branching on node 162
BBnode 162 split into 163 (2064.67) 164 (2064.00) (0.41 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 55

Task 110: Cutting on node 164
recomputing rownorms ...
Writing Pool: 44 cuts
BBnode 164 (now 165) done cutting: lowerbound 2064.00 (0.16 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 55

Task 111: Branching on node 165
BBnode 165 split into 166 (2065.80) 167 (2064.33) (0.31 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 56

Task 112: Cutting on node 90
Writing Pool: 44 cuts
BBnode 90 (now 168) done cutting: lowerbound 2064.00 (0.35 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 56

Task 113: Branching on node 168
BBnode 168 split into 169 (2064.00) 170 (2064.84) (0.41 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 57

Task 114: Cutting on node 169
New upperbound from x-heuristic: 2068.00
TOUR FOUND - upperbound is 2068.00
Writing Pool: 44 cuts
BBnode 169 (now 171) done cutting: lowerbound 2064.00 (0.30 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 57

Task 115: Branching on node 171
BBnode 171 split into 172 (2064.00) 173 (2065.00) (0.42 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 58

Task 116: Cutting on node 172
Writing Pool: 47 cuts
BBnode 172 (now 174) done cutting: lowerbound 2064.03 (0.47 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 58

Task 117: Cutting on node 58
Writing Pool: 47 cuts
BBnode 58 (now 175) done cutting: lowerbound 2064.00 (0.05 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 58

Task 118: Branching on node 175
BBnode 175 split into 176 (2064.00) 177 (2064.00) (0.22 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 59

Task 119: Cutting on node 177
Writing Pool: 47 cuts
BBnode 177 (now 178) done cutting: lowerbound 2064.00 (0.23 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 59

Task 120: Branching on node 178
BBnode 178 split into 179 (2064.22) 180 (2064.50) (0.32 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 60

Task 121: Cutting on node 176
recomputing rownorms ...
Writing Pool: 52 cuts
BBnode 176 (now 181) done cutting: lowerbound 2065.14 (0.79 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 60

Task 122: Cutting on node 67
recomputing rownorms ...
Writing Pool: 52 cuts
BBnode 67 (now 182) done cutting: lowerbound 2064.12 (0.21 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 60

Task 123: Cutting on node 145
Writing Pool: 52 cuts
BBnode 145 (now 183) done cutting: lowerbound 2064.00 (0.23 seconds)
LOWER BOUND: 2064.000000   ACTIVE NODES: 60

Task 124: Branching on node 183
BBnode 183 split into 184 (2064.44) 185 (2064.95) (0.45 seconds)
LOWER BOUND: 2064.033333   ACTIVE NODES: 61

Task 125: Branching on node 174
BBnode 174 split into 186 (2064.53) 187 (2064.35) (0.45 seconds)
LOWER BOUND: 2064.037037   ACTIVE NODES: 62

Task 126: Branching on node 105
BBnode 105 split into 188 (2064.62) 189 (2064.50) (0.40 seconds)
LOWER BOUND: 2064.058824   ACTIVE NODES: 63

Task 127: Cutting on node 96
Writing Pool: 52 cuts
BBnode 96 (now 190) done cutting: lowerbound 2064.17 (0.26 seconds)
LOWER BOUND: 2064.076261   ACTIVE NODES: 63

Task 128: Branching on node 110
BBnode 110 split into 191 (2064.47) 192 (2064.55) (0.31 seconds)
LOWER BOUND: 2064.125000   ACTIVE NODES: 64

Task 129: Branching on node 182
BBnode 182 split into 193 (2064.59) 194 (2064.45) (0.28 seconds)
LOWER BOUND: 2064.136364   ACTIVE NODES: 65

Task 130: Cutting on node 121
recomputing rownorms ...
Writing Pool: 52 cuts
BBnode 121 (now 195) done cutting: lowerbound 2064.14 (0.23 seconds)
LOWER BOUND: 2064.136364   ACTIVE NODES: 65

Task 131: Branching on node 195
BBnode 195 split into 196 (2064.28) 197 (2064.19) (0.33 seconds)
LOWER BOUND: 2064.145833   ACTIVE NODES: 66

Task 132: Cutting on node 79
Writing Pool: 52 cuts
BBnode 79 (now 198) done cutting: lowerbound 2064.15 (0.23 seconds)
LOWER BOUND: 2064.145833   ACTIVE NODES: 66

Task 133: Branching on node 198
BBnode 198 split into 199 (2065.06) 200 (2064.80) (0.42 seconds)
LOWER BOUND: 2064.166667   ACTIVE NODES: 67

Task 134: Cutting on node 112
Writing Pool: 52 cuts
BBnode 112 (now 201) done cutting: lowerbound 2064.17 (0.27 seconds)
LOWER BOUND: 2064.166667   ACTIVE NODES: 67

Task 135: Branching on node 201
BBnode 201 split into 202 (2065.02) 203 (2064.50) (0.32 seconds)
LOWER BOUND: 2064.168224   ACTIVE NODES: 68

Task 136: Branching on node 190
BBnode 190 split into 204 (2064.61) 205 (2064.60) (0.27 seconds)
LOWER BOUND: 2064.194030   ACTIVE NODES: 69

Task 137: Cutting on node 197
recomputing rownorms ...
Writing Pool: 52 cuts
BBnode 197 (now 206) done cutting: lowerbound 2064.19 (0.23 seconds)
LOWER BOUND: 2064.194030   ACTIVE NODES: 69

Task 138: Branching on node 206
BBnode 206 split into 207 (2064.33) 208 (2066.27) (0.39 seconds)
LOWER BOUND: 2064.222222   ACTIVE NODES: 70

Task 139: Cutting on node 179
recomputing rownorms ...
Writing Pool: 63 cuts
BBnode 179 (now 209) done cutting: lowerbound 2064.26 (1.15 seconds)
LOWER BOUND: 2064.233333   ACTIVE NODES: 70

Task 140: Cutting on node 78
Writing Pool: 63 cuts
BBnode 78 (now 210) done cutting: lowerbound 2064.23 (0.23 seconds)
LOWER BOUND: 2064.233333   ACTIVE NODES: 70

Task 141: Branching on node 210
BBnode 210 split into 211 (2064.56) 212 (2064.67) (0.31 seconds)
LOWER BOUND: 2064.250000   ACTIVE NODES: 71

Task 142: Cutting on node 148
recomputing rownorms ...
Writing Pool: 63 cuts
BBnode 148 (now 213) done cutting: lowerbound 2064.25 (0.17 seconds)
LOWER BOUND: 2064.250000   ACTIVE NODES: 71

Task 143: Branching on node 213
BBnode 213 split into 214 (2065.00) 215 (2064.50) (0.30 seconds)
LOWER BOUND: 2064.250000   ACTIVE NODES: 72

Task 144: Cutting on node 147
Writing Pool: 63 cuts
BBnode 147 (now 216) done cutting: lowerbound 2064.25 (0.21 seconds)
LOWER BOUND: 2064.250000   ACTIVE NODES: 72

Task 145: Branching on node 216
BBnode 216 split into 217 (2065.09) 218 (2064.27) (0.32 seconds)
LOWER BOUND: 2064.254902   ACTIVE NODES: 73

Task 146: Cutting on node 116
Writing Pool: 63 cuts
BBnode 116 (now 219) done cutting: lowerbound 2064.25 (0.22 seconds)
LOWER BOUND: 2064.254902   ACTIVE NODES: 73

Task 147: Branching on node 219
BBnode 219 split into 220 (2064.55) 221 (2064.66) (0.32 seconds)
LOWER BOUND: 2064.255814   ACTIVE NODES: 74

Task 148: Branching on node 209
BBnode 209 split into 222 (2064.96) 223 (2064.50) (0.27 seconds)
LOWER BOUND: 2064.266667   ACTIVE NODES: 75

Task 149: Cutting on node 218
recomputing rownorms ...
Writing Pool: 67 cuts
BBnode 218 (now 224) done cutting: lowerbound 2064.55 (0.32 seconds)
LOWER BOUND: 2064.283302   ACTIVE NODES: 75

Task 150: Cutting on node 196
recomputing rownorms ...
Writing Pool: 69 cuts
BBnode 196 (now 225) done cutting: lowerbound 2064.86 (0.53 seconds)
LOWER BOUND: 2064.285714   ACTIVE NODES: 75

Task 151: Cutting on node 81
recomputing rownorms ...
Writing Pool: 69 cuts
BBnode 81 (now 226) done cutting: lowerbound 2064.29 (0.19 seconds)
LOWER BOUND: 2064.285714   ACTIVE NODES: 75

Task 152: Branching on node 226
BBnode 226 split into 227 (2064.59) 228 (2064.60) (0.32 seconds)
LOWER BOUND: 2064.333333   ACTIVE NODES: 76

Task 153: Cutting on node 207
recomputing rownorms ...
Writing Pool: 69 cuts
BBnode 207 (now 229) done cutting: lowerbound 2064.33 (0.16 seconds)
LOWER BOUND: 2064.333333   ACTIVE NODES: 76

Task 154: Branching on node 229
BBnode 229 split into 230 (2064.99) 231 (2064.87) (0.27 seconds)
LOWER BOUND: 2064.333333   ACTIVE NODES: 77

Task 155: Cutting on node 118
Writing Pool: 69 cuts
BBnode 118 (now 232) done cutting: lowerbound 2064.33 (0.28 seconds)
LOWER BOUND: 2064.333333   ACTIVE NODES: 77

Task 156: Cutting on node 167
Writing Pool: 69 cuts
BBnode 167 (now 233) done cutting: lowerbound 2064.33 (0.13 seconds)
LOWER BOUND: 2064.333333   ACTIVE NODES: 77

Task 157: Branching on node 233
BBnode 233 split into 234 (2066.00) 235 (2064.33) (0.21 seconds)
LOWER BOUND: 2064.333333   ACTIVE NODES: 78

Task 158: Cutting on node 235
Writing Pool: 69 cuts
BBnode 235 (now 236) done cutting: lowerbound 2064.33 (0.39 seconds)
LOWER BOUND: 2064.333333   ACTIVE NODES: 78

Task 159: Branching on node 236
BBnode 236 split into 237 (2065.00) 238 (2064.64) (0.31 seconds)
LOWER BOUND: 2064.333333   ACTIVE NODES: 79

Task 160: Branching on node 232
BBnode 232 split into 239 (2064.43) 240 (2064.51) (0.38 seconds)
LOWER BOUND: 2064.347921   ACTIVE NODES: 80

Task 161: Cutting on node 187
recomputing rownorms ...
Writing Pool: 69 cuts
BBnode 187 (now 241) done cutting: lowerbound 2064.31 (0.48 seconds)
LOWER BOUND: 2064.309886   ACTIVE NODES: 80

Task 162: Branching on node 241
BBnode 241 split into 242 (2065.12) 243 (2064.66) (0.37 seconds)
LOWER BOUND: 2064.351515   ACTIVE NODES: 81

Task 163: Cutting on node 115
recomputing rownorms ...
Writing Pool: 69 cuts
BBnode 115 (now 244) done cutting: lowerbound 2064.37 (0.42 seconds)
LOWER BOUND: 2064.365672   ACTIVE NODES: 81

Task 164: Cutting on node 80
recomputing rownorms ...
Writing Pool: 69 cuts
BBnode 80 (now 245) done cutting: lowerbound 2064.37 (0.22 seconds)
LOWER BOUND: 2064.365672   ACTIVE NODES: 81

Task 165: Branching on node 245
BBnode 245 split into 246 (2065.14) 247 (2064.80) (0.30 seconds)
LOWER BOUND: 2064.366782   ACTIVE NODES: 82

Task 166: Branching on node 244
BBnode 244 split into 248 (2065.06) 249 (2064.79) (0.35 seconds)
LOWER BOUND: 2064.371429   ACTIVE NODES: 83

Task 167: Cutting on node 95
recomputing rownorms ...
Writing Pool: 69 cuts
BBnode 95 (now 250) done cutting: lowerbound 2064.63 (0.23 seconds)
LOWER BOUND: 2064.372807   ACTIVE NODES: 83

Task 168: Cutting on node 104
Writing Pool: 69 cuts
BBnode 104 (now 251) done cutting: lowerbound 2064.37 (0.23 seconds)
LOWER BOUND: 2064.369565   ACTIVE NODES: 83

Task 169: Branching on node 251
BBnode 251 split into 252 (2065.19) 253 (2065.19) (0.43 seconds)
LOWER BOUND: 2064.425926   ACTIVE NODES: 84

Task 170: Cutting on node 239
Writing Pool: 71 cuts
BBnode 239 (now 254) done cutting: lowerbound 2064.55 (0.52 seconds)
LOWER BOUND: 2064.428571   ACTIVE NODES: 84

Task 171: Cutting on node 157
Writing Pool: 75 cuts
BBnode 157 (now 255) done cutting: lowerbound 2064.61 (0.33 seconds)
LOWER BOUND: 2064.444444   ACTIVE NODES: 84

Task 172: Cutting on node 184
recomputing rownorms ...
Writing Pool: 78 cuts
BBnode 184 (now 256) done cutting: lowerbound 2064.46 (0.40 seconds)
LOWER BOUND: 2064.450000   ACTIVE NODES: 84

Task 173: Cutting on node 194
recomputing rownorms ...
Writing Pool: 78 cuts
BBnode 194 (now 257) done cutting: lowerbound 2064.57 (0.25 seconds)
LOWER BOUND: 2064.454545   ACTIVE NODES: 84

Task 174: Cutting on node 113
recomputing rownorms ...
Writing Pool: 78 cuts
BBnode 113 (now 258) done cutting: lowerbound 2064.45 (0.16 seconds)
LOWER BOUND: 2064.454545   ACTIVE NODES: 84

Task 175: Branching on node 258
BBnode 258 split into 259 (2064.94) 260 (2064.50) (0.28 seconds)
LOWER BOUND: 2064.459184   ACTIVE NODES: 85

Task 176: Branching on node 256
BBnode 256 split into 261 (2065.65) 262 (2064.94) (0.42 seconds)
LOWER BOUND: 2064.470588   ACTIVE NODES: 86

Task 177: Cutting on node 111
Writing Pool: 80 cuts
BBnode 111 (now 263) done cutting: lowerbound 2064.55 (0.22 seconds)
LOWER BOUND: 2064.472119   ACTIVE NODES: 86

Task 178: Cutting on node 191
recomputing rownorms ...
Writing Pool: 80 cuts
BBnode 191 (now 264) done cutting: lowerbound 2064.56 (0.42 seconds)
LOWER BOUND: 2064.500000   ACTIVE NODES: 86

Task 179: Cutting on node 114
recomputing rownorms ...
Writing Pool: 87 cuts
BBnode 114 (now 265) done cutting: lowerbound 2065.00 (0.30 seconds)
LOWER BOUND: 2064.500000   ACTIVE NODES: 86

Task 180: Cutting on node 51
recomputing rownorms ...
Writing Pool: 88 cuts
BBnode 51 (now 266) done cutting: lowerbound 2064.68 (0.29 seconds)
LOWER BOUND: 2064.500000   ACTIVE NODES: 86

Task 181: Cutting on node 203
Writing Pool: 88 cuts
BBnode 203 (now 267) done cutting: lowerbound 2064.50 (0.18 seconds)
LOWER BOUND: 2064.500000   ACTIVE NODES: 86

Task 182: Cutting on node 260
recomputing rownorms ...
Writing Pool: 90 cuts
BBnode 260 (now 268) done cutting: lowerbound 2064.58 (0.36 seconds)
LOWER BOUND: 2064.500000   ACTIVE NODES: 86

Task 183: Branching on node 267
BBnode 267 split into 269 (2064.80) 270 (2065.00) (0.21 seconds)
LOWER BOUND: 2064.500000   ACTIVE NODES: 87

Task 184: Cutting on node 189
recomputing rownorms ...
Writing Pool: 90 cuts
BBnode 189 (now 271) done cutting: lowerbound 2064.50 (0.40 seconds)
LOWER BOUND: 2064.500000   ACTIVE NODES: 87

Task 185: Cutting on node 180
recomputing rownorms ...
Writing Pool: 91 cuts
BBnode 180 (now 272) done cutting: lowerbound 2065.02 (0.24 seconds)
LOWER BOUND: 2064.500000   ACTIVE NODES: 87

Task 186: Cutting on node 117
Writing Pool: 91 cuts
BBnode 117 (now 273) done cutting: lowerbound 2064.50 (0.26 seconds)
LOWER BOUND: 2064.500000   ACTIVE NODES: 87

Task 187: Branching on node 273
BBnode 273 split into 274 (2064.85) 275 (2064.50) (0.31 seconds)
LOWER BOUND: 2064.500000   ACTIVE NODES: 88

Task 188: Cutting on node 275
Writing Pool: 91 cuts
BBnode 275 (now 276) done cutting: lowerbound 2064.50 (0.21 seconds)
LOWER BOUND: 2064.500000   ACTIVE NODES: 88

Task 189: Branching on node 276
BBnode 276 split into 277 (2064.68) 278 (2065.08) (0.27 seconds)
LOWER BOUND: 2064.500000   ACTIVE NODES: 89

Task 190: Cutting on node 215
recomputing rownorms ...
Writing Pool: 95 cuts
BBnode 215 (now 279) done cutting: lowerbound 2064.74 (0.76 seconds)
LOWER BOUND: 2064.500000   ACTIVE NODES: 89

Task 191: Cutting on node 223
recomputing rownorms ...
Writing Pool: 95 cuts
BBnode 223 (now 280) done cutting: lowerbound 2064.50 (0.21 seconds)
LOWER BOUND: 2064.500000   ACTIVE NODES: 89

Task 192: Branching on node 280
BBnode 280 split into 281 (2064.50) 282 (2067.92X) (0.38 seconds)
Child 1 is pruned
LOWER BOUND: 2064.500000   ACTIVE NODES: 89

Task 193: Cutting on node 281
Writing Pool: 95 cuts
BBnode 281 (now 283) done cutting: lowerbound 2064.50 (0.26 seconds)
LOWER BOUND: 2064.500000   ACTIVE NODES: 89

Task 194: Branching on node 283
BBnode 283 split into 284 (2064.58) 285 (2064.87) (0.33 seconds)
LOWER BOUND: 2064.503704   ACTIVE NODES: 90

Task 195: Branching on node 271
BBnode 271 split into 286 (2064.83) 287 (2065.19) (0.34 seconds)
LOWER BOUND: 2064.507937   ACTIVE NODES: 91

Task 196: Cutting on node 240
recomputing rownorms ...
Writing Pool: 101 cuts
BBnode 240 (now 288) done cutting: lowerbound 2064.53 (0.71 seconds)
LOWER BOUND: 2064.520000   ACTIVE NODES: 91

Task 197: Cutting on node 109
Writing Pool: 101 cuts
BBnode 109 (now 289) done cutting: lowerbound 2064.52 (0.24 seconds)
LOWER BOUND: 2064.520000   ACTIVE NODES: 91

Task 198: Branching on node 289
BBnode 289 split into 290 (2065.00) 291 (2064.60) (0.39 seconds)
LOWER BOUND: 2064.526316   ACTIVE NODES: 92

Task 199: Branching on node 288
BBnode 288 split into 292 (2065.96) 293 (2065.00) (0.38 seconds)
LOWER BOUND: 2064.534483   ACTIVE NODES: 93

Task 200: Cutting on node 186
recomputing rownorms ...
Writing Pool: 102 cuts
BBnode 186 (now 294) done cutting: lowerbound 2064.53 (0.38 seconds)
LOWER BOUND: 2064.533898   ACTIVE NODES: 93

Task 201: Branching on node 294
BBnode 294 split into 295 (2064.80) 296 (2065.28) (0.39 seconds)
LOWER BOUND: 2064.545455   ACTIVE NODES: 94

Task 202: Branching on node 224
BBnode 224 split into 297 (2066.28) 298 (2064.72) (0.37 seconds)
LOWER BOUND: 2064.550000   ACTIVE NODES: 95

Task 203: Cutting on node 192
recomputing rownorms ...
Writing Pool: 103 cuts
BBnode 192 (now 299) done cutting: lowerbound 2064.57 (0.47 seconds)
LOWER BOUND: 2064.551282   ACTIVE NODES: 95

Task 204: Cutting on node 220
Writing Pool: 103 cuts
BBnode 220 (now 300) done cutting: lowerbound 2064.64 (0.22 seconds)
LOWER BOUND: 2064.552795   ACTIVE NODES: 95

Task 205: Cutting on node 101
Writing Pool: 106 cuts
BBnode 101 (now 301) done cutting: lowerbound 2064.66 (0.47 seconds)
LOWER BOUND: 2064.554054   ACTIVE NODES: 95

Task 206: Branching on node 263
BBnode 263 split into 302 (2064.78) 303 (2065.25) (0.41 seconds)
LOWER BOUND: 2064.554688   ACTIVE NODES: 96

Task 207: Branching on node 254
BBnode 254 split into 304 (2065.24) 305 (2065.28) (0.40 seconds)
LOWER BOUND: 2064.555556   ACTIVE NODES: 97

Task 208: Cutting on node 211
recomputing rownorms ...
Writing Pool: 108 cuts
BBnode 211 (now 306) done cutting: lowerbound 2064.76 (0.65 seconds)
LOWER BOUND: 2064.559859   ACTIVE NODES: 97

Task 209: Branching on node 264
BBnode 264 split into 307 (2065.05) 308 (2065.22) (0.35 seconds)
LOWER BOUND: 2064.568182   ACTIVE NODES: 98

Task 210: Branching on node 299
BBnode 299 split into 309 (2064.96) 310 (2065.17) (0.27 seconds)
LOWER BOUND: 2064.569620   ACTIVE NODES: 99

Task 211: Cutting on node 144
recomputing rownorms ...
Writing Pool: 108 cuts
BBnode 144 (now 311) done cutting: lowerbound 2064.67 (0.51 seconds)
LOWER BOUND: 2064.571429   ACTIVE NODES: 99

Task 212: Cutting on node 106
recomputing rownorms ...
Writing Pool: 108 cuts
BBnode 106 (now 312) done cutting: lowerbound 2064.57 (0.18 seconds)
LOWER BOUND: 2064.571429   ACTIVE NODES: 99

Task 213: Branching on node 257
BBnode 257 split into 313 (2065.09) 314 (2064.87) (0.28 seconds)
LOWER BOUND: 2064.571429   ACTIVE NODES: 100

Task 214: Branching on node 312
BBnode 312 split into 315 (2065.30) 316 (2065.40) (0.29 seconds)
LOWER BOUND: 2064.575221   ACTIVE NODES: 101

Task 215: Cutting on node 284
Writing Pool: 109 cuts
BBnode 284 (now 317) done cutting: lowerbound 2064.75 (0.48 seconds)
LOWER BOUND: 2064.583333   ACTIVE NODES: 101

Task 216: Branching on node 268
BBnode 268 split into 318 (2065.00) 319 (2064.83) (0.34 seconds)
LOWER BOUND: 2064.586957   ACTIVE NODES: 102

Task 217: Cutting on node 227
Writing Pool: 109 cuts
BBnode 227 (now 320) done cutting: lowerbound 2064.59 (0.22 seconds)
LOWER BOUND: 2064.586957   ACTIVE NODES: 102

Task 218: Branching on node 320
BBnode 320 split into 321 (2065.14) 322 (2065.21) (0.27 seconds)
LOWER BOUND: 2064.590361   ACTIVE NODES: 103

Task 219: Cutting on node 193
Writing Pool: 114 cuts
BBnode 193 (now 323) done cutting: lowerbound 2064.66 (0.71 seconds)
LOWER BOUND: 2064.600000   ACTIVE NODES: 103

Task 220: Cutting on node 205
recomputing rownorms ...
Writing Pool: 116 cuts
BBnode 205 (now 324) done cutting: lowerbound 2064.74 (0.24 seconds)
LOWER BOUND: 2064.600000   ACTIVE NODES: 103

Task 221: Cutting on node 228
recomputing rownorms ...
Writing Pool: 121 cuts
BBnode 228 (now 325) done cutting: lowerbound 2064.62 (0.60 seconds)
LOWER BOUND: 2064.600000   ACTIVE NODES: 103

Task 222: Cutting on node 291
Writing Pool: 122 cuts
BBnode 291 (now 326) done cutting: lowerbound 2064.62 (0.23 seconds)
LOWER BOUND: 2064.608696   ACTIVE NODES: 103

Task 223: Cutting on node 204
recomputing rownorms ...
Writing Pool: 124 cuts
BBnode 204 (now 327) done cutting: lowerbound 2064.76 (0.42 seconds)
LOWER BOUND: 2064.611111   ACTIVE NODES: 103

Task 224: Branching on node 255
BBnode 255 split into 328 (2065.29) 329 (2065.56) (0.34 seconds)
LOWER BOUND: 2064.613445   ACTIVE NODES: 104

Task 225: Branching on node 155
BBnode 155 split into 330 (2065.21) 331 (2065.22) (0.30 seconds)
LOWER BOUND: 2064.625000   ACTIVE NODES: 105

Task 226: Cutting on node 154
Writing Pool: 124 cuts
BBnode 154 (now 332) done cutting: lowerbound 2064.62 (0.30 seconds)
LOWER BOUND: 2064.625000   ACTIVE NODES: 105

Task 227: Branching on node 326
BBnode 326 split into 333 (2065.80) 334 (2064.86) (0.33 seconds)
LOWER BOUND: 2064.625000   ACTIVE NODES: 106

Task 228: Branching on node 325
BBnode 325 split into 335 (2065.00) 336 (2065.00) (0.24 seconds)
LOWER BOUND: 2064.625000   ACTIVE NODES: 107

Task 229: Cutting on node 188
recomputing rownorms ...
Writing Pool: 124 cuts
BBnode 188 (now 337) done cutting: lowerbound 2064.72 (0.24 seconds)
LOWER BOUND: 2064.625000   ACTIVE NODES: 107

Task 230: Branching on node 332
BBnode 332 split into 338 (2065.30) 339 (2064.59) (0.30 seconds)
LOWER BOUND: 2064.588235   ACTIVE NODES: 108

Task 231: Cutting on node 339
Writing Pool: 125 cuts
BBnode 339 (now 340) done cutting: lowerbound 2064.59 (0.20 seconds)
LOWER BOUND: 2064.594595   ACTIVE NODES: 108

Task 232: Branching on node 340
BBnode 340 split into 341 (2064.83) 342 (2065.00) (0.25 seconds)
LOWER BOUND: 2064.628571   ACTIVE NODES: 109

Task 233: Branching on node 250
BBnode 250 split into 343 (2065.15) 344 (2065.12) (0.32 seconds)
LOWER BOUND: 2064.634831   ACTIVE NODES: 110

Task 234: Cutting on node 108
recomputing rownorms ...
Writing Pool: 125 cuts
BBnode 108 (now 345) done cutting: lowerbound 2064.69 (0.26 seconds)
LOWER BOUND: 2064.638298   ACTIVE NODES: 110

Task 235: Branching on node 300
BBnode 300 split into 346 (2065.21) 347 (2065.28) (0.28 seconds)
LOWER BOUND: 2064.640741   ACTIVE NODES: 111

Task 236: Cutting on node 238
recomputing rownorms ...
Writing Pool: 125 cuts
BBnode 238 (now 348) done cutting: lowerbound 2064.64 (0.24 seconds)
LOWER BOUND: 2064.640741   ACTIVE NODES: 111

Task 237: Branching on node 348
BBnode 348 split into 349 (2065.38) 350 (2065.36) (0.34 seconds)
LOWER BOUND: 2064.658192   ACTIVE NODES: 112

Task 238: Branching on node 301
BBnode 301 split into 351 (2065.21) 352 (2065.74) (0.38 seconds)
LOWER BOUND: 2064.660377   ACTIVE NODES: 113

Task 239: Cutting on node 243
recomputing rownorms ...
Writing Pool: 127 cuts
BBnode 243 (now 353) done cutting: lowerbound 2064.72 (0.56 seconds)
LOWER BOUND: 2064.662338   ACTIVE NODES: 113

Task 240: Cutting on node 221
recomputing rownorms ...
Writing Pool: 127 cuts
BBnode 221 (now 354) done cutting: lowerbound 2064.66 (0.21 seconds)
LOWER BOUND: 2064.662338   ACTIVE NODES: 113

Task 241: Branching on node 354
BBnode 354 split into 355 (2064.90) 356 (2064.89) (0.30 seconds)
LOWER BOUND: 2064.663158   ACTIVE NODES: 114

Task 242: Branching on node 323
BBnode 323 split into 357 (2065.23) 358 (2065.17) (0.38 seconds)
LOWER BOUND: 2064.663194   ACTIVE NODES: 115

Task 243: Cutting on node 69
recomputing rownorms ...
Writing Pool: 130 cuts
BBnode 69 (now 359) done cutting: lowerbound 2064.72 (0.43 seconds)
LOWER BOUND: 2064.666667   ACTIVE NODES: 115

Task 244: Cutting on node 152
recomputing rownorms ...
Writing Pool: 131 cuts
BBnode 152 (now 360) done cutting: lowerbound 2064.71 (0.26 seconds)
LOWER BOUND: 2064.666667   ACTIVE NODES: 115

Task 245: Cutting on node 163
recomputing rownorms ...
Writing Pool: 136 cuts
BBnode 163 (now 361) done cutting: lowerbound 2065.06 (0.40 seconds)
LOWER BOUND: 2064.666667   ACTIVE NODES: 115

Task 246: Cutting on node 107
recomputing rownorms ...
Writing Pool: 136 cuts
BBnode 107 (now 362) done cutting: lowerbound 2064.87 (0.26 seconds)
LOWER BOUND: 2064.666667   ACTIVE NODES: 115

Task 247: Cutting on node 212
recomputing rownorms ...
Writing Pool: 138 cuts
BBnode 212 (now 363) done cutting: lowerbound 2064.78 (0.40 seconds)
LOWER BOUND: 2064.671304   ACTIVE NODES: 115

Task 248: Branching on node 311
BBnode 311 split into 364 (2064.84) 365 (2064.99) (0.43 seconds)
LOWER BOUND: 2064.675676   ACTIVE NODES: 116

Task 249: Branching on node 266
BBnode 266 split into 366 (2065.23) 367 (2065.00) (0.25 seconds)
LOWER BOUND: 2064.678571   ACTIVE NODES: 117

Task 250: Cutting on node 277
recomputing rownorms ...
Writing Pool: 138 cuts
BBnode 277 (now 368) done cutting: lowerbound 2064.68 (0.48 seconds)
LOWER BOUND: 2064.681159   ACTIVE NODES: 117

Task 251: Cutting on node 135
Writing Pool: 141 cuts
BBnode 135 (now 369) done cutting: lowerbound 2065.02 (0.31 seconds)
LOWER BOUND: 2064.683168   ACTIVE NODES: 117

Task 252: Cutting on node 103
Writing Pool: 141 cuts
BBnode 103 (now 370) done cutting: lowerbound 2064.68 (0.23 seconds)
LOWER BOUND: 2064.683168   ACTIVE NODES: 117

Task 253: Branching on node 370
BBnode 370 split into 371 (2064.83) 372 (2065.34) (0.35 seconds)
LOWER BOUND: 2064.684211   ACTIVE NODES: 118

Task 254: Branching on node 368
BBnode 368 split into 373 (2065.20) 374 (2065.12) (0.34 seconds)
LOWER BOUND: 2064.693694   ACTIVE NODES: 119

Task 255: Branching on node 345
BBnode 345 split into 375 (2065.29) 376 (2065.00) (0.40 seconds)
LOWER BOUND: 2064.708333   ACTIVE NODES: 120

Task 256: Branching on node 360
BBnode 360 split into 377 (2065.38) 378 (2065.80) (0.28 seconds)
LOWER BOUND: 2064.717949   ACTIVE NODES: 121

Task 257: Branching on node 353
BBnode 353 split into 379 (2065.00) 380 (2065.56) (0.45 seconds)
LOWER BOUND: 2064.723404   ACTIVE NODES: 122

Task 258: Branching on node 359
BBnode 359 split into 381 (2065.05) 382 (2065.04) (0.30 seconds)
LOWER BOUND: 2064.724138   ACTIVE NODES: 123

Task 259: Branching on node 337
BBnode 337 split into 383 (2065.97) 384 (2064.92) (0.34 seconds)
LOWER BOUND: 2064.724490   ACTIVE NODES: 124

Task 260: Cutting on node 298
Writing Pool: 141 cuts
BBnode 298 (now 385) done cutting: lowerbound 2064.75 (0.49 seconds)
LOWER BOUND: 2064.739130   ACTIVE NODES: 124

Task 261: Cutting on node 89
Writing Pool: 142 cuts
BBnode 89 (now 386) done cutting: lowerbound 2064.76 (0.23 seconds)
LOWER BOUND: 2064.741935   ACTIVE NODES: 124

Task 262: Branching on node 324
BBnode 324 split into 387 (2065.50) 388 (2064.97) (0.33 seconds)
LOWER BOUND: 2064.742279   ACTIVE NODES: 125

Task 263: Branching on node 279
BBnode 279 split into 389 (2065.44) 390 (2065.20) (0.34 seconds)
LOWER BOUND: 2064.746204   ACTIVE NODES: 126

Task 264: Branching on node 317
BBnode 317 split into 391 (2065.14) 392 (2065.00) (0.27 seconds)
LOWER BOUND: 2064.750000   ACTIVE NODES: 127

Task 265: Cutting on node 61
recomputing rownorms ...
Writing Pool: 142 cuts
BBnode 61 (now 393) done cutting: lowerbound 2065.00 (0.21 seconds)
LOWER BOUND: 2064.750000   ACTIVE NODES: 127

Task 266: Branching on node 385
BBnode 385 split into 394 (2065.59) 395 (2064.82) (0.37 seconds)
LOWER BOUND: 2064.750000   ACTIVE NODES: 128

Task 267: Cutting on node 102
recomputing rownorms ...
Writing Pool: 142 cuts
BBnode 102 (now 396) done cutting: lowerbound 2064.75 (0.22 seconds)
LOWER BOUND: 2064.750000   ACTIVE NODES: 128

Task 268: Branching on node 396
BBnode 396 split into 397 (2065.26) 398 (2065.18) (0.31 seconds)
LOWER BOUND: 2064.760736   ACTIVE NODES: 129

Task 269: Branching on node 306
BBnode 306 split into 399 (2065.43) 400 (2065.15) (0.40 seconds)
LOWER BOUND: 2064.761905   ACTIVE NODES: 130

Task 270: Branching on node 327
BBnode 327 split into 401 (2065.00) 402 (2065.00) (0.30 seconds)
LOWER BOUND: 2064.764706   ACTIVE NODES: 131

Task 271: Branching on node 386
BBnode 386 split into 403 (2066.19) 404 (2064.82) (0.28 seconds)
LOWER BOUND: 2064.777778   ACTIVE NODES: 132

Task 272: Branching on node 363
BBnode 363 split into 405 (2065.41) 406 (2065.06) (0.44 seconds)
LOWER BOUND: 2064.782979   ACTIVE NODES: 133

Task 273: Cutting on node 302
recomputing rownorms ...
Writing Pool: 142 cuts
BBnode 302 (now 407) done cutting: lowerbound 2064.78 (0.21 seconds)
LOWER BOUND: 2064.782979   ACTIVE NODES: 133

Task 274: Branching on node 407
BBnode 407 split into 408 (2065.42) 409 (2065.13) (0.38 seconds)
LOWER BOUND: 2064.793103   ACTIVE NODES: 134

Task 275: Cutting on node 249
recomputing rownorms ...
Writing Pool: 144 cuts
BBnode 249 (now 410) done cutting: lowerbound 2064.87 (0.40 seconds)
LOWER BOUND: 2064.797297   ACTIVE NODES: 134

Task 276: Cutting on node 247
Writing Pool: 144 cuts
BBnode 247 (now 411) done cutting: lowerbound 2064.80 (0.22 seconds)
LOWER BOUND: 2064.797297   ACTIVE NODES: 134

Task 277: Branching on node 411
BBnode 411 split into 412 (2065.33) 413 (2065.80) (0.40 seconds)
LOWER BOUND: 2064.798246   ACTIVE NODES: 135

Task 278: Cutting on node 200
recomputing rownorms ...
Writing Pool: 144 cuts
BBnode 200 (now 414) done cutting: lowerbound 2064.90 (0.27 seconds)
LOWER BOUND: 2064.800000   ACTIVE NODES: 135

Task 279: Cutting on node 73
recomputing rownorms ...
Writing Pool: 144 cuts
BBnode 73 (now 415) done cutting: lowerbound 2064.82 (0.46 seconds)
LOWER BOUND: 2064.800000   ACTIVE NODES: 135

Task 280: Cutting on node 295
Writing Pool: 144 cuts
BBnode 295 (now 416) done cutting: lowerbound 2064.86 (0.24 seconds)
LOWER BOUND: 2064.800000   ACTIVE NODES: 135

Task 281: Cutting on node 269
Writing Pool: 144 cuts
BBnode 269 (now 417) done cutting: lowerbound 2064.80 (0.15 seconds)
LOWER BOUND: 2064.800000   ACTIVE NODES: 135

Task 282: Branching on node 417
BBnode 417 split into 418 (2065.00) 419 (2065.33) (0.22 seconds)
LOWER BOUND: 2064.818182   ACTIVE NODES: 136

Task 283: Cutting on node 404
Writing Pool: 144 cuts
BBnode 404 (now 420) done cutting: lowerbound 2064.82 (0.18 seconds)
LOWER BOUND: 2064.818182   ACTIVE NODES: 136

Task 284: Cutting on node 395
recomputing rownorms ...
Writing Pool: 144 cuts
BBnode 395 (now 421) done cutting: lowerbound 2064.82 (0.20 seconds)
LOWER BOUND: 2064.818182   ACTIVE NODES: 136

Task 285: Branching on node 421
BBnode 421 split into 422 (2066.40) 423 (2065.00) (0.32 seconds)
LOWER BOUND: 2064.818182   ACTIVE NODES: 137

Task 286: Branching on node 420
BBnode 420 split into 424 (2066.00) 425 (2064.87) (0.37 seconds)
LOWER BOUND: 2064.823009   ACTIVE NODES: 138

Task 287: Branching on node 415
BBnode 415 split into 426 (2065.63) 427 (2065.46) (0.36 seconds)
LOWER BOUND: 2064.827586   ACTIVE NODES: 139

Task 288: Cutting on node 319
recomputing rownorms ...
Writing Pool: 144 cuts
BBnode 319 (now 428) done cutting: lowerbound 2064.98 (0.28 seconds)
LOWER BOUND: 2064.833333   ACTIVE NODES: 139

Task 289: Cutting on node 286
Writing Pool: 144 cuts
BBnode 286 (now 429) done cutting: lowerbound 2064.83 (0.22 seconds)
LOWER BOUND: 2064.833333   ACTIVE NODES: 139

Task 290: Branching on node 429
BBnode 429 split into 430 (2065.74) 431 (2064.97) (0.41 seconds)
LOWER BOUND: 2064.833333   ACTIVE NODES: 140

Task 291: Cutting on node 371
recomputing rownorms ...
Writing Pool: 144 cuts
BBnode 371 (now 432) done cutting: lowerbound 2064.83 (0.18 seconds)
LOWER BOUND: 2064.833333   ACTIVE NODES: 140

Task 292: Branching on node 432
BBnode 432 split into 433 (2065.20) 434 (2065.67) (0.32 seconds)
LOWER BOUND: 2064.833333   ACTIVE NODES: 141

Task 293: Cutting on node 341
Writing Pool: 144 cuts
BBnode 341 (now 435) done cutting: lowerbound 2064.84 (0.38 seconds)
LOWER BOUND: 2064.839506   ACTIVE NODES: 141

Task 294: Cutting on node 364
recomputing rownorms ...
Writing Pool: 144 cuts
BBnode 364 (now 436) done cutting: lowerbound 2064.84 (0.21 seconds)
LOWER BOUND: 2064.839506   ACTIVE NODES: 141

Task 295: Branching on node 436
BBnode 436 split into 437 (2065.75) 438 (2065.93) (0.47 seconds)
LOWER BOUND: 2064.842234   ACTIVE NODES: 142

Task 296: Cutting on node 170
Writing Pool: 145 cuts
BBnode 170 (now 439) done cutting: lowerbound 2064.90 (0.24 seconds)
LOWER BOUND: 2064.843750   ACTIVE NODES: 142

Task 297: Branching on node 435
BBnode 435 split into 440 (2065.56) 441 (2065.00) (0.36 seconds)
LOWER BOUND: 2064.846154   ACTIVE NODES: 143

Task 298: Cutting on node 274
recomputing rownorms ...
Writing Pool: 145 cuts
BBnode 274 (now 442) done cutting: lowerbound 2065.48 (0.28 seconds)
LOWER BOUND: 2064.857143   ACTIVE NODES: 143

Task 299: Cutting on node 334
recomputing rownorms ...
Writing Pool: 147 cuts
BBnode 334 (now 443) done cutting: lowerbound 2064.85 (0.24 seconds)
LOWER BOUND: 2064.850000   ACTIVE NODES: 143

Task 300: Branching on node 443
BBnode 443 split into 444 (2065.90) 445 (2065.00) (0.34 seconds)
LOWER BOUND: 2064.860000   ACTIVE NODES: 144

Task 301: Branching on node 416
BBnode 416 split into 446 (2065.83) 447 (2065.00) (0.42 seconds)
LOWER BOUND: 2064.864078   ACTIVE NODES: 145

Task 302: Branching on node 225
BBnode 225 split into 448 (2065.78) 449 (2065.38) (0.43 seconds)
LOWER BOUND: 2064.866667   ACTIVE NODES: 146

Task 303: Cutting on node 285
Writing Pool: 147 cuts
BBnode 285 (now 450) done cutting: lowerbound 2064.90 (0.25 seconds)
LOWER BOUND: 2064.866667   ACTIVE NODES: 146

Task 304: Branching on node 362
BBnode 362 split into 451 (2065.61) 452 (2065.43) (0.36 seconds)
LOWER BOUND: 2064.868085   ACTIVE NODES: 147

Task 305: Branching on node 410
BBnode 410 split into 453 (2065.38) 454 (2065.37) (0.32 seconds)
LOWER BOUND: 2064.875000   ACTIVE NODES: 148

Task 306: Cutting on node 314
recomputing rownorms ...
Writing Pool: 147 cuts
BBnode 314 (now 455) done cutting: lowerbound 2064.88 (0.21 seconds)
LOWER BOUND: 2064.875000   ACTIVE NODES: 148

Task 307: Cutting on node 425
recomputing rownorms ...
Writing Pool: 153 cuts
BBnode 425 (now 456) done cutting: lowerbound 2064.96 (1.15 seconds)
LOWER BOUND: 2064.875000   ACTIVE NODES: 148

Task 308: Cutting on node 231
recomputing rownorms ...
Writing Pool: 153 cuts
BBnode 231 (now 457) done cutting: lowerbound 2064.88 (0.22 seconds)
LOWER BOUND: 2064.875000   ACTIVE NODES: 148

Task 309: Branching on node 455
BBnode 455 split into 458 (2065.40) 459 (2064.92) (0.27 seconds)
LOWER BOUND: 2064.875000   ACTIVE NODES: 149

Task 310: Branching on node 457
BBnode 457 split into 460 (2065.35) 461 (2065.70) (0.39 seconds)
LOWER BOUND: 2064.886364   ACTIVE NODES: 150

Task 311: Cutting on node 356
recomputing rownorms ...
Writing Pool: 153 cuts
BBnode 356 (now 462) done cutting: lowerbound 2064.89 (0.20 seconds)
LOWER BOUND: 2064.886364   ACTIVE NODES: 150

Task 312: Branching on node 462
BBnode 462 split into 463 (2065.57) 464 (2065.25) (0.30 seconds)
LOWER BOUND: 2064.897959   ACTIVE NODES: 151

Task 313: Branching on node 414
BBnode 414 split into 465 (2066.69) 466 (2065.05) (0.35 seconds)
LOWER BOUND: 2064.900000   ACTIVE NODES: 152

Task 314: Cutting on node 355
recomputing rownorms ...
Writing Pool: 153 cuts
BBnode 355 (now 467) done cutting: lowerbound 2065.00 (0.46 seconds)
LOWER BOUND: 2064.903004   ACTIVE NODES: 152

Task 315: Branching on node 439
BBnode 439 split into 468 (2065.54) 469 (2065.61) (0.40 seconds)
LOWER BOUND: 2064.903226   ACTIVE NODES: 153

Task 316: Branching on node 450
BBnode 450 split into 470 (2065.74) 471 (2065.25) (0.39 seconds)
LOWER BOUND: 2064.923077   ACTIVE NODES: 154

Task 317: Cutting on node 459
recomputing rownorms ...
Writing Pool: 153 cuts
BBnode 459 (now 472) done cutting: lowerbound 2064.92 (0.20 seconds)
LOWER BOUND: 2064.923077   ACTIVE NODES: 154

Task 318: Branching on node 472
BBnode 472 split into 473 (2065.56) 474 (2064.92) (0.26 seconds)
LOWER BOUND: 2064.923077   ACTIVE NODES: 155

Task 319: Cutting on node 474
recomputing rownorms ...
Writing Pool: 153 cuts
BBnode 474 (now 475) done cutting: lowerbound 2064.92 (0.22 seconds)
LOWER BOUND: 2064.923077   ACTIVE NODES: 155

Task 320: Cutting on node 384
recomputing rownorms ...
Writing Pool: 153 cuts
BBnode 384 (now 476) done cutting: lowerbound 2064.92 (0.19 seconds)
LOWER BOUND: 2064.923077   ACTIVE NODES: 155

Task 321: Branching on node 476
BBnode 476 split into 477 (2065.89) 478 (2065.26) (0.32 seconds)
LOWER BOUND: 2064.923077   ACTIVE NODES: 156

Task 322: Branching on node 475
BBnode 475 split into 479 (2065.26) 480 (2065.14) (0.31 seconds)
LOWER BOUND: 2064.943548   ACTIVE NODES: 157

Task 323: Cutting on node 262
recomputing rownorms ...
Writing Pool: 153 cuts
BBnode 262 (now 481) done cutting: lowerbound 2065.03 (0.28 seconds)
LOWER BOUND: 2064.944444   ACTIVE NODES: 157

Task 324: Cutting on node 259
Writing Pool: 155 cuts
BBnode 259 (now 482) done cutting: lowerbound 2064.98 (0.30 seconds)
LOWER BOUND: 2064.947368   ACTIVE NODES: 157

Task 325: Cutting on node 185
recomputing rownorms ...
Writing Pool: 155 cuts
BBnode 185 (now 483) done cutting: lowerbound 2064.95 (0.24 seconds)
LOWER BOUND: 2064.947368   ACTIVE NODES: 157

Task 326: Branching on node 483
BBnode 483 split into 484 (2065.53) 485 (2065.19) (0.32 seconds)
LOWER BOUND: 2064.963687   ACTIVE NODES: 158

Task 327: Branching on node 456
BBnode 456 split into 486 (2065.06) 487 (2065.74) (0.35 seconds)
LOWER BOUND: 2064.963768   ACTIVE NODES: 159

Task 328: Cutting on node 222
Writing Pool: 162 cuts
BBnode 222 (now 488) done cutting: lowerbound 2065.33 (0.43 seconds)
LOWER BOUND: 2064.964497   ACTIVE NODES: 159

Task 329: Cutting on node 309
recomputing rownorms ...
Writing Pool: 165 cuts
BBnode 309 (now 489) done cutting: lowerbound 2065.19 (0.35 seconds)
LOWER BOUND: 2064.968750   ACTIVE NODES: 159

Task 330: Cutting on node 431
Writing Pool: 172 cuts
BBnode 431 (now 490) done cutting: lowerbound 2065.23 (0.88 seconds)
LOWER BOUND: 2064.972973   ACTIVE NODES: 159

Task 331: Cutting on node 388
Writing Pool: 172 cuts
BBnode 388 (now 491) done cutting: lowerbound 2064.97 (0.21 seconds)
LOWER BOUND: 2064.972973   ACTIVE NODES: 159

Task 332: Branching on node 491
BBnode 491 split into 492 (2065.17) 493 (2065.73) (0.28 seconds)
LOWER BOUND: 2064.977011   ACTIVE NODES: 160

Task 333: Branching on node 428
BBnode 428 split into 494 (2065.67) 495 (2065.55) (0.36 seconds)
LOWER BOUND: 2064.977273   ACTIVE NODES: 161

Task 334: Branching on node 482
BBnode 482 split into 496 (2065.50) 497 (2065.50) (0.36 seconds)
LOWER BOUND: 2064.987179   ACTIVE NODES: 162

Task 335: Cutting on node 230
Writing Pool: 172 cuts
BBnode 230 (now 498) done cutting: lowerbound 2064.99 (0.24 seconds)
LOWER BOUND: 2064.987179   ACTIVE NODES: 162

Task 336: Branching on node 498
BBnode 498 split into 499 (2066.12) 500 (2065.21) (0.37 seconds)
LOWER BOUND: 2064.989959   ACTIVE NODES: 163

Task 337: Cutting on node 365
recomputing rownorms ...
Writing Pool: 172 cuts
BBnode 365 (now 501) done cutting: lowerbound 2065.24 (0.25 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 163

Task 338: Cutting on node 290
Writing Pool: 172 cuts
BBnode 290 (now 502) done cutting: lowerbound 2065.00 (0.32 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 163

Task 339: Cutting on node 173
recomputing rownorms ...
Writing Pool: 172 cuts
BBnode 173 (now 503) done cutting: lowerbound 2065.00 (0.20 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 163

Task 340: Cutting on node 270
Writing Pool: 172 cuts
BBnode 270 (now 504) done cutting: lowerbound 2065.00 (0.25 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 163

Task 341: Cutting on node 336
Writing Pool: 172 cuts
BBnode 336 (now 505) done cutting: lowerbound 2065.00 (0.29 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 163

Task 342: Cutting on node 418
Writing Pool: 172 cuts
BBnode 418 (now 506) done cutting: lowerbound 2065.00 (0.25 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 163

Task 343: Branching on node 505
BBnode 505 split into 507 (2065.39) 508 (2065.00) (0.36 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 164

Task 344: Cutting on node 423
recomputing rownorms ...
Writing Pool: 172 cuts
BBnode 423 (now 509) done cutting: lowerbound 2065.00 (0.22 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 164

Task 345: Branching on node 509
BBnode 509 split into 510 (2065.50) 511 (2065.00) (0.39 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 165

Task 346: Cutting on node 379
Writing Pool: 172 cuts
BBnode 379 (now 512) done cutting: lowerbound 2065.00 (0.27 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 165

Task 347: Branching on node 512
BBnode 512 split into 513 (2065.00) 514 (2065.57) (0.63 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 166

Task 348: Cutting on node 447
recomputing rownorms ...
Writing Pool: 176 cuts
BBnode 447 (now 515) done cutting: lowerbound 2065.30 (0.45 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 166

Task 349: Cutting on node 293
recomputing rownorms ...
Writing Pool: 178 cuts
BBnode 293 (now 516) done cutting: lowerbound 2065.09 (0.47 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 166

Task 350: Cutting on node 376
Writing Pool: 178 cuts
BBnode 376 (now 517) done cutting: lowerbound 2065.00 (0.17 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 166

Task 351: Branching on node 517
BBnode 517 split into 518 (2066.40) 519 (2065.02) (0.26 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 167

Task 352: Branching on node 504
BBnode 504 split into 520 (2065.00) 521 (2065.18) (0.33 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 168

Task 353: Branching on node 503
BBnode 503 split into 522 (2065.00) 523 (2067.17X) (0.38 seconds)
Child 1 is pruned
LOWER BOUND: 2065.000000   ACTIVE NODES: 168

Task 354: Cutting on node 520
recomputing rownorms ...
Writing Pool: 178 cuts
BBnode 520 (now 524) done cutting: lowerbound 2065.25 (0.21 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 168

Task 355: Cutting on node 511
recomputing rownorms ...
Writing Pool: 178 cuts
BBnode 511 (now 525) done cutting: lowerbound 2065.00 (0.12 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 168

Task 356: Cutting on node 392
recomputing rownorms ...
Writing Pool: 179 cuts
BBnode 392 (now 526) done cutting: lowerbound 2065.12 (0.51 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 168

Task 357: Branching on node 525
BBnode 525 split into 527 (2065.00) 528 (2065.00) (0.19 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 169

Task 358: Cutting on node 402
Writing Pool: 186 cuts
BBnode 402 (now 529) done cutting: lowerbound 2065.33 (0.48 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 169

Task 359: Cutting on node 237
recomputing rownorms ...
Writing Pool: 188 cuts
BBnode 237 (now 530) done cutting: lowerbound 2065.10 (0.23 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 169

Task 360: Branching on node 265
BBnode 265 split into 531 (2065.57) 532 (2065.08) (0.21 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 170

Task 361: Branching on node 393
BBnode 393 split into 533 (2065.30) 534 (2065.42) (0.25 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 171

Task 362: Cutting on node 528
Writing Pool: 190 cuts
BBnode 528 (now 535) done cutting: lowerbound 2065.51 (0.33 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 171

Task 363: Cutting on node 527
recomputing rownorms ...
Writing Pool: 190 cuts
BBnode 527 (now 536) done cutting: lowerbound 2065.00 (0.13 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 171

Task 364: Branching on node 536
BBnode 536 split into 537 (2065.00) 538 (2065.00) (0.30 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 172

Task 365: Cutting on node 538
recomputing rownorms ...
Writing Pool: 190 cuts
BBnode 538 (now 539) done cutting: lowerbound 2065.00 (0.14 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 172

Task 366: Branching on node 539
BBnode 539 split into 540 (2066.78) 541 (2065.05) (0.30 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 173

Task 367: Cutting on node 537
Writing Pool: 190 cuts
BBnode 537 (now 542) done cutting: lowerbound 2065.00 (0.18 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 173

Task 368: Branching on node 542
BBnode 542 split into 543 (2065.67) 544 (2065.53) (0.28 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 174

Task 369: Cutting on node 522
recomputing rownorms ...
Writing Pool: 191 cuts
BBnode 522 (now 545) done cutting: lowerbound 2065.00 (0.38 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 174

Task 370: Branching on node 545
BBnode 545 split into 546 (2065.36) 547 (2065.12) (0.29 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 175

Task 371: Cutting on node 513
recomputing rownorms ...
Writing Pool: 191 cuts
BBnode 513 (now 548) done cutting: lowerbound 2065.24 (0.30 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 175

Task 372: Cutting on node 508
Writing Pool: 191 cuts
BBnode 508 (now 549) done cutting: lowerbound 2065.00 (0.28 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 175

Task 373: Branching on node 549
BBnode 549 split into 550 (2065.00) 551 (2065.00) (0.37 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 176

Task 374: Cutting on node 550
recomputing rownorms ...
Writing Pool: 191 cuts
BBnode 550 (now 552) done cutting: lowerbound 2065.00 (0.27 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 176

Task 375: Branching on node 552
BBnode 552 split into 553 (2065.50) 554 (2065.23) (0.34 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 177

Task 376: Cutting on node 551
Writing Pool: 191 cuts
BBnode 551 (now 555) done cutting: lowerbound 2065.17 (0.25 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 177

Task 377: Branching on node 506
BBnode 506 split into 556 (2065.33) 557 (2065.25) (0.31 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 178

Task 378: Cutting on node 335
recomputing rownorms ...
Writing Pool: 192 cuts
BBnode 335 (now 558) done cutting: lowerbound 2065.24 (0.38 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 178

Task 379: Branching on node 502
BBnode 502 split into 559 (2065.00) 560 (2065.27) (0.49 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 179

Task 380: Cutting on node 214
Writing Pool: 195 cuts
BBnode 214 (now 561) done cutting: lowerbound 2065.20 (0.47 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 179

Task 381: Cutting on node 87
recomputing rownorms ...
Writing Pool: 195 cuts
BBnode 87 (now 562) done cutting: lowerbound 2065.25 (0.20 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 179

Task 382: Cutting on node 445
recomputing rownorms ...
Writing Pool: 195 cuts
BBnode 445 (now 563) done cutting: lowerbound 2065.00 (0.21 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 179

Task 383: Branching on node 563
BBnode 563 split into 564 (2065.45) 565 (2064.92) (0.39 seconds)
LOWER BOUND: 2064.916667   ACTIVE NODES: 180

Task 384: Cutting on node 565
Writing Pool: 195 cuts
BBnode 565 (now 566) done cutting: lowerbound 2064.92 (0.29 seconds)
LOWER BOUND: 2064.916667   ACTIVE NODES: 180

Task 385: Branching on node 566
BBnode 566 split into 567 (2066.36) 568 (2065.06) (0.39 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 181

Task 386: Cutting on node 401
recomputing rownorms ...
Writing Pool: 195 cuts
BBnode 401 (now 569) done cutting: lowerbound 2065.10 (0.37 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 181

Task 387: Cutting on node 367
recomputing rownorms ...
Writing Pool: 203 cuts
BBnode 367 (now 570) done cutting: lowerbound 2065.08 (0.83 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 181

Task 388: Cutting on node 342
recomputing rownorms ...
Writing Pool: 203 cuts
BBnode 342 (now 571) done cutting: lowerbound 2065.50 (0.27 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 181

Task 389: Cutting on node 318
recomputing rownorms ...
Writing Pool: 203 cuts
BBnode 318 (now 572) done cutting: lowerbound 2065.03 (0.42 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 181

Task 390: Cutting on node 559
Writing Pool: 208 cuts
BBnode 559 (now 573) done cutting: lowerbound 2065.23 (0.55 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 181

Task 391: Cutting on node 441
recomputing rownorms ...
Writing Pool: 208 cuts
BBnode 441 (now 574) done cutting: lowerbound 2065.00 (0.17 seconds)
LOWER BOUND: 2065.000000   ACTIVE NODES: 181

Task 392: Branching on node 574
BBnode 574 split into 575 (2066.24) 576 (2065.17) (0.24 seconds)
LOWER BOUND: 2065.003891   ACTIVE NODES: 182

Task 393: Branching on node 467
BBnode 467 split into 577 (2065.71) 578 (2065.28) (0.29 seconds)
LOWER BOUND: 2065.015385   ACTIVE NODES: 183

Task 394: Cutting on node 519
Writing Pool: 208 cuts
BBnode 519 (now 579) done cutting: lowerbound 2065.02 (0.26 seconds)
LOWER BOUND: 2065.015385   ACTIVE NODES: 183

Task 395: Branching on node 579
BBnode 579 split into 580 (2065.50) 581 (2065.35) (0.43 seconds)
LOWER BOUND: 2065.015504   ACTIVE NODES: 184

Task 396: Cutting on node 202
Writing Pool: 208 cuts
BBnode 202 (now 582) done cutting: lowerbound 2065.02 (0.26 seconds)
LOWER BOUND: 2065.017378   ACTIVE NODES: 184

Task 397: Branching on node 582
BBnode 582 split into 583 (2065.23) 584 (2065.53) (0.31 seconds)
LOWER BOUND: 2065.018868   ACTIVE NODES: 185

Task 398: Branching on node 272
BBnode 272 split into 585 (2066.00) 586 (2065.63) (0.32 seconds)
LOWER BOUND: 2065.022383   ACTIVE NODES: 186

Task 399: Branching on node 369
BBnode 369 split into 587 (2065.86) 588 (2065.37) (0.36 seconds)
LOWER BOUND: 2065.027778   ACTIVE NODES: 187

Task 400: Branching on node 572
BBnode 572 split into 589 (2065.50) 590 (2065.18) (0.38 seconds)
LOWER BOUND: 2065.029484   ACTIVE NODES: 188

Task 401: Branching on node 481
BBnode 481 split into 591 (2066.10) 592 (2065.69) (0.50 seconds)
LOWER BOUND: 2065.042553   ACTIVE NODES: 189

Task 402: Cutting on node 382
recomputing rownorms ...
Writing Pool: 208 cuts
BBnode 382 (now 593) done cutting: lowerbound 2065.12 (0.24 seconds)
LOWER BOUND: 2065.045455   ACTIVE NODES: 189

Task 403: Cutting on node 541
Writing Pool: 208 cuts
BBnode 541 (now 594) done cutting: lowerbound 2065.05 (0.24 seconds)
LOWER BOUND: 2065.045455   ACTIVE NODES: 189

Task 404: Branching on node 594
BBnode 594 split into 595 (2065.56) 596 (2065.33) (0.37 seconds)
LOWER BOUND: 2065.047619   ACTIVE NODES: 190

Task 405: Cutting on node 381
Writing Pool: 208 cuts
BBnode 381 (now 597) done cutting: lowerbound 2065.20 (0.25 seconds)
LOWER BOUND: 2065.052795   ACTIVE NODES: 190

Task 406: Cutting on node 466
recomputing rownorms ...
Writing Pool: 208 cuts
BBnode 466 (now 598) done cutting: lowerbound 2065.05 (0.24 seconds)
LOWER BOUND: 2065.052795   ACTIVE NODES: 190

Task 407: Branching on node 598
BBnode 598 split into 599 (2065.47) 600 (2065.60) (0.36 seconds)
LOWER BOUND: 2065.053452   ACTIVE NODES: 191

Task 408: Cutting on node 307
recomputing rownorms ...
Writing Pool: 208 cuts
BBnode 307 (now 601) done cutting: lowerbound 2065.05 (0.22 seconds)
LOWER BOUND: 2065.053452   ACTIVE NODES: 191

Task 409: Branching on node 601
BBnode 601 split into 602 (2065.51) 603 (2065.46) (0.40 seconds)
LOWER BOUND: 2065.058824   ACTIVE NODES: 192

Task 410: Cutting on node 406
Writing Pool: 208 cuts
BBnode 406 (now 604) done cutting: lowerbound 2065.06 (0.26 seconds)
LOWER BOUND: 2065.058824   ACTIVE NODES: 192

Task 411: Cutting on node 248
recomputing rownorms ...
Writing Pool: 209 cuts
BBnode 248 (now 605) done cutting: lowerbound 2065.13 (0.40 seconds)
LOWER BOUND: 2065.058824   ACTIVE NODES: 192

Task 412: Branching on node 604
BBnode 604 split into 606 (2065.46) 607 (2065.43) (0.37 seconds)
LOWER BOUND: 2065.060547   ACTIVE NODES: 193

Task 413: Cutting on node 486
Writing Pool: 209 cuts
BBnode 486 (now 608) done cutting: lowerbound 2065.06 (0.23 seconds)
LOWER BOUND: 2065.060547   ACTIVE NODES: 193

Task 414: Branching on node 608
BBnode 608 split into 609 (2065.30) 610 (2065.17) (0.28 seconds)
LOWER BOUND: 2065.062500   ACTIVE NODES: 194

Task 415: Cutting on node 568
recomputing rownorms ...
Writing Pool: 211 cuts
BBnode 568 (now 611) done cutting: lowerbound 2065.20 (0.22 seconds)
LOWER BOUND: 2065.062954   ACTIVE NODES: 194

Task 416: Cutting on node 199
Writing Pool: 214 cuts
BBnode 199 (now 612) done cutting: lowerbound 2065.44 (0.33 seconds)
LOWER BOUND: 2065.064516   ACTIVE NODES: 194

Task 417: Branching on node 361
BBnode 361 split into 613 (2065.75) 614 (2065.94) (0.39 seconds)
LOWER BOUND: 2065.075630   ACTIVE NODES: 195

Task 418: Cutting on node 278
recomputing rownorms ...
Writing Pool: 214 cuts
BBnode 278 (now 615) done cutting: lowerbound 2065.08 (0.25 seconds)
LOWER BOUND: 2065.075630   ACTIVE NODES: 195

Task 419: Branching on node 615
BBnode 615 split into 616 (2065.59) 617 (2065.45) (0.34 seconds)
LOWER BOUND: 2065.081395   ACTIVE NODES: 196

Task 420: Branching on node 570
BBnode 570 split into 618 (2065.40) 619 (2065.17) (0.26 seconds)
LOWER BOUND: 2065.081633   ACTIVE NODES: 197

Task 421: Cutting on node 532
Writing Pool: 214 cuts
BBnode 532 (now 620) done cutting: lowerbound 2065.08 (0.23 seconds)
LOWER BOUND: 2065.081633   ACTIVE NODES: 197

Task 422: Branching on node 620
BBnode 620 split into 621 (2065.38) 622 (2065.33) (0.33 seconds)
LOWER BOUND: 2065.088235   ACTIVE NODES: 198

Task 423: Cutting on node 217
recomputing rownorms ...
Writing Pool: 214 cuts
BBnode 217 (now 623) done cutting: lowerbound 2065.11 (0.45 seconds)
LOWER BOUND: 2065.094340   ACTIVE NODES: 198

Task 424: Branching on node 516
BBnode 516 split into 624 (2065.67) 625 (2065.42) (0.37 seconds)
LOWER BOUND: 2065.094737   ACTIVE NODES: 199

Task 425: Cutting on node 313
Writing Pool: 214 cuts
BBnode 313 (now 626) done cutting: lowerbound 2065.10 (0.22 seconds)
LOWER BOUND: 2065.096970   ACTIVE NODES: 199

Task 426: Branching on node 626
BBnode 626 split into 627 (2065.31) 628 (2065.26) (0.25 seconds)
LOWER BOUND: 2065.100000   ACTIVE NODES: 200

Task 427: Branching on node 569
BBnode 569 split into 629 (2065.50) 630 (2065.33) (0.33 seconds)
LOWER BOUND: 2065.100000   ACTIVE NODES: 201

Task 428: Branching on node 530
BBnode 530 split into 631 (2065.67) 632 (2065.81) (0.39 seconds)
LOWER BOUND: 2065.107547   ACTIVE NODES: 202

Task 429: Branching on node 623
BBnode 623 split into 633 (2065.33) 634 (2065.77) (0.31 seconds)
LOWER BOUND: 2065.115385   ACTIVE NODES: 203

Task 430: Cutting on node 344
recomputing rownorms ...
Writing Pool: 219 cuts
BBnode 344 (now 635) done cutting: lowerbound 2065.41 (0.54 seconds)
LOWER BOUND: 2065.121951   ACTIVE NODES: 203

Task 431: Cutting on node 242
recomputing rownorms ...
Writing Pool: 219 cuts
BBnode 242 (now 636) done cutting: lowerbound 2065.12 (0.21 seconds)
LOWER BOUND: 2065.121951   ACTIVE NODES: 203

Task 432: Branching on node 636
BBnode 636 split into 637 (2065.49) 638 (2065.43) (0.40 seconds)
LOWER BOUND: 2065.122296   ACTIVE NODES: 204

Task 433: Cutting on node 132
recomputing rownorms ...
Writing Pool: 226 cuts
BBnode 132 (now 639) done cutting: lowerbound 2066.14 (0.67 seconds)
LOWER BOUND: 2065.122475   ACTIVE NODES: 204

Task 434: Branching on node 593
BBnode 593 split into 640 (2065.57) 641 (2065.83) (0.35 seconds)
LOWER BOUND: 2065.124481   ACTIVE NODES: 205

Task 435: Branching on node 526
BBnode 526 split into 642 (2065.77) 643 (2065.44) (0.34 seconds)
LOWER BOUND: 2065.125000   ACTIVE NODES: 206

Task 436: Cutting on node 374
recomputing rownorms ...
Writing Pool: 226 cuts
BBnode 374 (now 644) done cutting: lowerbound 2065.12 (0.19 seconds)
LOWER BOUND: 2065.125000   ACTIVE NODES: 206

Task 437: Cutting on node 547
Writing Pool: 226 cuts
BBnode 547 (now 645) done cutting: lowerbound 2065.13 (0.16 seconds)
LOWER BOUND: 2065.125000   ACTIVE NODES: 206

Task 438: Branching on node 644
BBnode 644 split into 646 (2065.64) 647 (2065.50) (0.27 seconds)
LOWER BOUND: 2065.125000   ACTIVE NODES: 207

Task 439: Branching on node 645
BBnode 645 split into 648 (2065.48) 649 (2065.55) (0.38 seconds)
LOWER BOUND: 2065.125984   ACTIVE NODES: 208

Task 440: Branching on node 605
BBnode 605 split into 650 (2065.32) 651 (2065.75) (0.32 seconds)
LOWER BOUND: 2065.130435   ACTIVE NODES: 209

Task 441: Cutting on node 409
recomputing rownorms ...
Writing Pool: 227 cuts
BBnode 409 (now 652) done cutting: lowerbound 2065.16 (0.42 seconds)
LOWER BOUND: 2065.136364   ACTIVE NODES: 209

Task 442: Cutting on node 480
recomputing rownorms ...
Writing Pool: 227 cuts
BBnode 480 (now 653) done cutting: lowerbound 2065.05 (0.51 seconds)
LOWER BOUND: 2065.049383   ACTIVE NODES: 209

Task 443: Branching on node 653
BBnode 653 split into 654 (2065.65) 655 (2065.64) (0.31 seconds)
LOWER BOUND: 2065.137931   ACTIVE NODES: 210

Task 444: Branching on node 181
BBnode 181 split into 656 (2065.55) 657 (2065.39) (0.35 seconds)
LOWER BOUND: 2065.141791   ACTIVE NODES: 211

Task 445: Cutting on node 246
Writing Pool: 231 cuts
BBnode 246 (now 658) done cutting: lowerbound 2065.17 (0.50 seconds)
LOWER BOUND: 2065.142857   ACTIVE NODES: 211

Task 446: Cutting on node 321
Writing Pool: 231 cuts
BBnode 321 (now 659) done cutting: lowerbound 2065.14 (0.20 seconds)
LOWER BOUND: 2065.142857   ACTIVE NODES: 211

Task 447: Branching on node 659
BBnode 659 split into 660 (2065.78) 661 (2065.58) (0.31 seconds)
LOWER BOUND: 2065.142857   ACTIVE NODES: 212

Task 448: Cutting on node 391
Writing Pool: 231 cuts
BBnode 391 (now 662) done cutting: lowerbound 2065.55 (0.39 seconds)
LOWER BOUND: 2065.148649   ACTIVE NODES: 212

Task 449: Cutting on node 343
Writing Pool: 231 cuts
BBnode 343 (now 663) done cutting: lowerbound 2065.38 (0.22 seconds)
LOWER BOUND: 2065.150000   ACTIVE NODES: 212

Task 450: Cutting on node 400
recomputing rownorms ...
Writing Pool: 234 cuts
BBnode 400 (now 664) done cutting: lowerbound 2065.14 (0.59 seconds)
LOWER BOUND: 2065.136364   ACTIVE NODES: 212

Task 451: Branching on node 664
BBnode 664 split into 665 (2065.65) 666 (2065.65) (0.37 seconds)
LOWER BOUND: 2065.155556   ACTIVE NODES: 213

Task 452: Branching on node 652
BBnode 652 split into 667 (2065.67) 668 (2065.59) (0.34 seconds)
LOWER BOUND: 2065.166667   ACTIVE NODES: 214

Task 453: Cutting on node 619
Writing Pool: 234 cuts
BBnode 619 (now 669) done cutting: lowerbound 2065.17 (0.26 seconds)
LOWER BOUND: 2065.166667   ACTIVE NODES: 214

Task 454: Branching on node 669
BBnode 669 split into 670 (2065.56) 671 (2065.45) (0.27 seconds)
LOWER BOUND: 2065.166667   ACTIVE NODES: 215

Task 455: Branching on node 555
BBnode 555 split into 672 (2065.78) 673 (2065.67) (0.38 seconds)
LOWER BOUND: 2065.166667   ACTIVE NODES: 216

Task 456: Cutting on node 610
recomputing rownorms ...
Writing Pool: 236 cuts
BBnode 610 (now 674) done cutting: lowerbound 2065.22 (0.48 seconds)
LOWER BOUND: 2065.169492   ACTIVE NODES: 216

Task 457: Cutting on node 310
Writing Pool: 238 cuts
BBnode 310 (now 675) done cutting: lowerbound 2065.20 (0.32 seconds)
LOWER BOUND: 2065.169935   ACTIVE NODES: 216

Task 458: Branching on node 658
BBnode 658 split into 676 (2065.64) 677 (2066.03) (0.31 seconds)
LOWER BOUND: 2065.170732   ACTIVE NODES: 217

Task 459: Cutting on node 576
Writing Pool: 238 cuts
BBnode 576 (now 678) done cutting: lowerbound 2065.17 (0.22 seconds)
LOWER BOUND: 2065.170732   ACTIVE NODES: 217

Task 460: Branching on node 678
BBnode 678 split into 679 (2065.53) 680 (2065.33) (0.27 seconds)
LOWER BOUND: 2065.172414   ACTIVE NODES: 218

Task 461: Cutting on node 492
Writing Pool: 238 cuts
BBnode 492 (now 681) done cutting: lowerbound 2065.17 (0.24 seconds)
LOWER BOUND: 2065.172414   ACTIVE NODES: 218

Task 462: Branching on node 681
BBnode 681 split into 682 (2065.69) 683 (2065.40) (0.34 seconds)
LOWER BOUND: 2065.173611   ACTIVE NODES: 219

Task 463: Cutting on node 358
Writing Pool: 238 cuts
BBnode 358 (now 684) done cutting: lowerbound 2065.17 (0.22 seconds)
LOWER BOUND: 2065.174603   ACTIVE NODES: 219

Task 464: Branching on node 684
BBnode 684 split into 685 (2065.70) 686 (2065.57) (0.34 seconds)
LOWER BOUND: 2065.175258   ACTIVE NODES: 220

Task 465: Cutting on node 398
recomputing rownorms ...
Writing Pool: 238 cuts
BBnode 398 (now 687) done cutting: lowerbound 2065.18 (0.22 seconds)
LOWER BOUND: 2065.175258   ACTIVE NODES: 220

Task 466: Branching on node 687
BBnode 687 split into 688 (2065.43) 689 (2065.34) (0.35 seconds)
LOWER BOUND: 2065.176230   ACTIVE NODES: 221

Task 467: Cutting on node 590
Writing Pool: 241 cuts
BBnode 590 (now 690) done cutting: lowerbound 2065.18 (0.23 seconds)
LOWER BOUND: 2065.176667   ACTIVE NODES: 221

Task 468: Branching on node 690
BBnode 690 split into 691 (2065.45) 692 (2065.41) (0.36 seconds)
LOWER BOUND: 2065.181818   ACTIVE NODES: 222

Task 469: Cutting on node 521
Writing Pool: 241 cuts
BBnode 521 (now 693) done cutting: lowerbound 2065.18 (0.23 seconds)
LOWER BOUND: 2065.181818   ACTIVE NODES: 222

Task 470: Branching on node 693
BBnode 693 split into 694 (2065.37) 695 (2065.43) (0.28 seconds)
LOWER BOUND: 2065.185185   ACTIVE NODES: 223

Task 471: Branching on node 489
BBnode 489 split into 696 (2065.87) 697 (2065.70) (0.31 seconds)
LOWER BOUND: 2065.185882   ACTIVE NODES: 224

Task 472: Cutting on node 252
Writing Pool: 244 cuts
BBnode 252 (now 698) done cutting: lowerbound 2065.39 (0.35 seconds)
LOWER BOUND: 2065.189542   ACTIVE NODES: 224

Task 473: Cutting on node 287
recomputing rownorms ...
Writing Pool: 244 cuts
BBnode 287 (now 699) done cutting: lowerbound 2065.50 (0.52 seconds)
LOWER BOUND: 2065.190083   ACTIVE NODES: 224

Task 474: Cutting on node 485
Writing Pool: 244 cuts
BBnode 485 (now 700) done cutting: lowerbound 2065.42 (0.27 seconds)
LOWER BOUND: 2065.190476   ACTIVE NODES: 224

Task 475: Cutting on node 253
Writing Pool: 244 cuts
BBnode 253 (now 701) done cutting: lowerbound 2065.19 (0.22 seconds)
LOWER BOUND: 2065.190476   ACTIVE NODES: 224

Task 476: Branching on node 701
BBnode 701 split into 702 (2065.55) 703 (2066.17) (0.37 seconds)
LOWER BOUND: 2065.195767   ACTIVE NODES: 225

Task 477: Branching on node 597
BBnode 597 split into 704 (2065.89) 705 (2066.00) (0.25 seconds)
LOWER BOUND: 2065.200000   ACTIVE NODES: 226

Task 478: Branching on node 611
BBnode 611 split into 706 (2065.29) 707 (2065.50) (0.34 seconds)
LOWER BOUND: 2065.200000   ACTIVE NODES: 227

Task 479: Cutting on node 139
recomputing rownorms ...
Writing Pool: 244 cuts
BBnode 139 (now 708) done cutting: lowerbound 2065.21 (0.43 seconds)
LOWER BOUND: 2065.200000   ACTIVE NODES: 227

Task 480: Cutting on node 433
recomputing rownorms ...
Writing Pool: 244 cuts
BBnode 433 (now 709) done cutting: lowerbound 2065.20 (0.17 seconds)
LOWER BOUND: 2065.200000   ACTIVE NODES: 227

Task 481: Branching on node 709
BBnode 709 split into 710 (2065.76) 711 (2065.24) (0.28 seconds)
LOWER BOUND: 2065.200000   ACTIVE NODES: 228

Task 482: Cutting on node 373
Writing Pool: 247 cuts
BBnode 373 (now 712) done cutting: lowerbound 2065.39 (0.54 seconds)
LOWER BOUND: 2065.201299   ACTIVE NODES: 228

Task 483: Branching on node 561
BBnode 561 split into 713 (2066.00) 714 (2065.60) (0.42 seconds)
LOWER BOUND: 2065.203390   ACTIVE NODES: 229

Task 484: Branching on node 675
BBnode 675 split into 715 (2065.58) 716 (2065.42) (0.35 seconds)
LOWER BOUND: 2065.204461   ACTIVE NODES: 230

Task 485: Cutting on node 390
recomputing rownorms ...
Writing Pool: 248 cuts
BBnode 390 (now 717) done cutting: lowerbound 2065.22 (0.49 seconds)
LOWER BOUND: 2065.205674   ACTIVE NODES: 230

Task 486: Branching on node 708
BBnode 708 split into 718 (2065.92) 719 (2065.50) (0.43 seconds)
LOWER BOUND: 2065.206897   ACTIVE NODES: 231

Task 487: Cutting on node 500
recomputing rownorms ...
Writing Pool: 248 cuts
BBnode 500 (now 720) done cutting: lowerbound 2065.21 (0.45 seconds)
LOWER BOUND: 2065.206897   ACTIVE NODES: 231

Task 488: Branching on node 720
BBnode 720 split into 721 (2065.33) 722 (2066.36) (0.32 seconds)
LOWER BOUND: 2065.208333   ACTIVE NODES: 232

Task 489: Cutting on node 351
recomputing rownorms ...
Writing Pool: 248 cuts
BBnode 351 (now 723) done cutting: lowerbound 2065.25 (0.25 seconds)
LOWER BOUND: 2065.210526   ACTIVE NODES: 232

Task 490: Cutting on node 330
Writing Pool: 249 cuts
BBnode 330 (now 724) done cutting: lowerbound 2065.48 (0.24 seconds)
LOWER BOUND: 2065.214286   ACTIVE NODES: 232

Task 491: Cutting on node 322
recomputing rownorms ...
Writing Pool: 249 cuts
BBnode 322 (now 725) done cutting: lowerbound 2065.21 (0.22 seconds)
LOWER BOUND: 2065.214286   ACTIVE NODES: 232

Task 492: Branching on node 725
BBnode 725 split into 726 (2065.39) 727 (2065.84) (0.34 seconds)
LOWER BOUND: 2065.214612   ACTIVE NODES: 233

Task 493: Cutting on node 346
recomputing rownorms ...
Writing Pool: 254 cuts
BBnode 346 (now 728) done cutting: lowerbound 2065.29 (0.42 seconds)
LOWER BOUND: 2065.215116   ACTIVE NODES: 233

Task 494: Branching on node 717
BBnode 717 split into 729 (2066.33) 730 (2065.56) (0.36 seconds)
LOWER BOUND: 2065.217993   ACTIVE NODES: 234

Task 495: Branching on node 674
BBnode 674 split into 731 (2065.54) 732 (2065.52) (0.51 seconds)
LOWER BOUND: 2065.220065   ACTIVE NODES: 235

Task 496: Cutting on node 308
Writing Pool: 254 cuts
BBnode 308 (now 733) done cutting: lowerbound 2065.24 (0.43 seconds)
LOWER BOUND: 2065.222222   ACTIVE NODES: 235

Task 497: Cutting on node 331
recomputing rownorms ...
Writing Pool: 254 cuts
BBnode 331 (now 734) done cutting: lowerbound 2065.34 (0.27 seconds)
LOWER BOUND: 2065.225806   ACTIVE NODES: 235

Task 498: Cutting on node 554
Writing Pool: 254 cuts
BBnode 554 (now 735) done cutting: lowerbound 2065.23 (0.21 seconds)
LOWER BOUND: 2065.225806   ACTIVE NODES: 235

Task 499: Branching on node 735
BBnode 735 split into 736 (2065.67) 737 (2065.71) (0.31 seconds)
LOWER BOUND: 2065.229167   ACTIVE NODES: 236

Task 500: Cutting on node 583
Writing Pool: 254 cuts
BBnode 583 (now 738) done cutting: lowerbound 2065.32 (0.30 seconds)
LOWER BOUND: 2065.229412   ACTIVE NODES: 236

Task 501: Branching on node 490
BBnode 490 split into 739 (2066.07) 740 (2065.54) (0.46 seconds)
LOWER BOUND: 2065.230769   ACTIVE NODES: 237

Task 502: Cutting on node 366
recomputing rownorms ...
Writing Pool: 258 cuts
BBnode 366 (now 741) done cutting: lowerbound 2065.33 (0.38 seconds)
LOWER BOUND: 2065.230769   ACTIVE NODES: 237

Task 503: Branching on node 573
BBnode 573 split into 742 (2065.67) 743 (2065.83) (0.39 seconds)
LOWER BOUND: 2065.234867   ACTIVE NODES: 238

Task 504: Cutting on node 357
recomputing rownorms ...
Writing Pool: 258 cuts
BBnode 357 (now 744) done cutting: lowerbound 2065.25 (0.36 seconds)
LOWER BOUND: 2065.235294   ACTIVE NODES: 238

Task 505: Cutting on node 711
Writing Pool: 258 cuts
BBnode 711 (now 745) done cutting: lowerbound 2065.24 (0.20 seconds)
LOWER BOUND: 2065.235294   ACTIVE NODES: 238

Task 506: Branching on node 745
BBnode 745 split into 746 (2065.49) 747 (2065.37) (0.32 seconds)
LOWER BOUND: 2065.238095   ACTIVE NODES: 239

Task 507: Branching on node 548
BBnode 548 split into 748 (2066.11) 749 (2065.94) (0.53 seconds)
LOWER BOUND: 2065.238095   ACTIVE NODES: 240

Task 508: Branching on node 733
BBnode 733 split into 750 (2065.55) 751 (2065.67) (0.34 seconds)
LOWER BOUND: 2065.239754   ACTIVE NODES: 241

Task 509: Cutting on node 304
recomputing rownorms ...
Writing Pool: 260 cuts
BBnode 304 (now 752) done cutting: lowerbound 2065.24 (0.47 seconds)
LOWER BOUND: 2065.240000   ACTIVE NODES: 241

Task 510: Branching on node 558
BBnode 558 split into 753 (2065.62) 754 (2065.50) (0.31 seconds)
LOWER BOUND: 2065.241952   ACTIVE NODES: 242

Task 511: Branching on node 501
BBnode 501 split into 755 (2066.74) 756 (2065.63) (0.48 seconds)
LOWER BOUND: 2065.244444   ACTIVE NODES: 243

Task 512: Branching on node 752
BBnode 752 split into 757 (2065.79) 758 (2066.17) (0.42 seconds)
LOWER BOUND: 2065.245968   ACTIVE NODES: 244

Task 513: Branching on node 744
BBnode 744 split into 759 (2065.71) 760 (2065.66) (0.31 seconds)
LOWER BOUND: 2065.246377   ACTIVE NODES: 245

Task 514: Cutting on node 303
Writing Pool: 269 cuts
BBnode 303 (now 761) done cutting: lowerbound 2065.41 (0.77 seconds)
LOWER BOUND: 2065.250000   ACTIVE NODES: 245

Task 515: Cutting on node 122
Writing Pool: 269 cuts
BBnode 122 (now 762) done cutting: lowerbound 2065.25 (0.18 seconds)
LOWER BOUND: 2065.250000   ACTIVE NODES: 245

Task 516: Cutting on node 471
recomputing rownorms ...
Writing Pool: 271 cuts
BBnode 471 (now 763) done cutting: lowerbound 2065.27 (0.64 seconds)
LOWER BOUND: 2065.250000   ACTIVE NODES: 245

Task 517: Cutting on node 464
recomputing rownorms ...
Writing Pool: 271 cuts
BBnode 464 (now 764) done cutting: lowerbound 2065.27 (0.42 seconds)
LOWER BOUND: 2065.250000   ACTIVE NODES: 245

Task 518: Branching on node 723
BBnode 723 split into 765 (2065.51) 766 (2066.00) (0.35 seconds)
LOWER BOUND: 2065.250000   ACTIVE NODES: 246

Task 519: Branching on node 562
BBnode 562 split into 767 (2065.84) 768 (2065.75) (0.28 seconds)
LOWER BOUND: 2065.250000   ACTIVE NODES: 247

Task 520: Cutting on node 557
Writing Pool: 271 cuts
BBnode 557 (now 769) done cutting: lowerbound 2065.42 (0.25 seconds)
LOWER BOUND: 2065.250000   ACTIVE NODES: 247

Task 521: Branching on node 524
BBnode 524 split into 770 (2065.50) 771 (2066.00) (0.34 seconds)
LOWER BOUND: 2065.250000   ACTIVE NODES: 248

Task 522: Cutting on node 126
Writing Pool: 272 cuts
BBnode 126 (now 772) done cutting: lowerbound 2065.50 (0.28 seconds)
LOWER BOUND: 2065.250000   ACTIVE NODES: 248

Task 523: Branching on node 762
BBnode 762 split into 773 (2065.96) 774 (2065.78) (0.33 seconds)
LOWER BOUND: 2065.256410   ACTIVE NODES: 249

Task 524: Cutting on node 478
Writing Pool: 272 cuts
BBnode 478 (now 775) done cutting: lowerbound 2065.26 (0.22 seconds)
LOWER BOUND: 2065.256410   ACTIVE NODES: 249

Task 525: Branching on node 775
BBnode 775 split into 776 (2065.61) 777 (2065.38) (0.32 seconds)
LOWER BOUND: 2065.257143   ACTIVE NODES: 250

Task 526: Cutting on node 628
recomputing rownorms ...
Writing Pool: 277 cuts
BBnode 628 (now 778) done cutting: lowerbound 2065.30 (0.57 seconds)
LOWER BOUND: 2065.259259   ACTIVE NODES: 250

Task 527: Cutting on node 397
Writing Pool: 278 cuts
BBnode 397 (now 779) done cutting: lowerbound 2065.25 (0.43 seconds)
LOWER BOUND: 2065.252874   ACTIVE NODES: 250

Task 528: Branching on node 779
BBnode 779 split into 780 (2065.88) 781 (2065.71) (0.44 seconds)
LOWER BOUND: 2065.261905   ACTIVE NODES: 251

Task 529: Cutting on node 479
recomputing rownorms ...
Writing Pool: 281 cuts
BBnode 479 (now 782) done cutting: lowerbound 2065.62 (0.28 seconds)
LOWER BOUND: 2065.267030   ACTIVE NODES: 251

Task 530: Cutting on node 560
recomputing rownorms ...
Writing Pool: 283 cuts
BBnode 560 (now 783) done cutting: lowerbound 2065.68 (0.34 seconds)
LOWER BOUND: 2065.270786   ACTIVE NODES: 251

Task 531: Branching on node 764
BBnode 764 split into 784 (2065.78) 785 (2065.40) (0.31 seconds)
LOWER BOUND: 2065.272727   ACTIVE NODES: 252

Task 532: Branching on node 763
BBnode 763 split into 786 (2065.62) 787 (2065.65) (0.30 seconds)
LOWER BOUND: 2065.277778   ACTIVE NODES: 253

Task 533: Cutting on node 347
recomputing rownorms ...
Writing Pool: 283 cuts
BBnode 347 (now 788) done cutting: lowerbound 2065.35 (0.38 seconds)
LOWER BOUND: 2065.277778   ACTIVE NODES: 253

Task 534: Cutting on node 296
recomputing rownorms ...
Writing Pool: 284 cuts
BBnode 296 (now 789) done cutting: lowerbound 2065.28 (0.35 seconds)
LOWER BOUND: 2065.277778   ACTIVE NODES: 253

Task 535: Cutting on node 305
Writing Pool: 284 cuts
BBnode 305 (now 790) done cutting: lowerbound 2065.28 (0.22 seconds)
LOWER BOUND: 2065.277778   ACTIVE NODES: 253

Task 536: Branching on node 790
BBnode 790 split into 791 (2066.29) 792 (2065.65) (0.37 seconds)
LOWER BOUND: 2065.282051   ACTIVE NODES: 254

Task 537: Cutting on node 578
recomputing rownorms ...
Writing Pool: 284 cuts
BBnode 578 (now 793) done cutting: lowerbound 2065.25 (0.34 seconds)
LOWER BOUND: 2065.250000   ACTIVE NODES: 254

Task 538: Branching on node 793
BBnode 793 split into 794 (2065.55) 795 (2065.58) (0.33 seconds)
LOWER BOUND: 2065.282609   ACTIVE NODES: 255

Task 539: Branching on node 789
BBnode 789 split into 796 (2065.65) 797 (2065.33) (0.38 seconds)
LOWER BOUND: 2065.285714   ACTIVE NODES: 256

Task 540: Cutting on node 706
recomputing rownorms ...
Writing Pool: 284 cuts
BBnode 706 (now 798) done cutting: lowerbound 2065.30 (0.36 seconds)
LOWER BOUND: 2065.285714   ACTIVE NODES: 256

Task 541: Cutting on node 328
recomputing rownorms ...
Writing Pool: 285 cuts
BBnode 328 (now 799) done cutting: lowerbound 2065.46 (0.33 seconds)
LOWER BOUND: 2065.285714   ACTIVE NODES: 256

Task 542: Branching on node 728
BBnode 728 split into 800 (2065.93) 801 (2065.54) (0.31 seconds)
LOWER BOUND: 2065.287918   ACTIVE NODES: 257

Task 543: Cutting on node 375
Writing Pool: 288 cuts
BBnode 375 (now 802) done cutting: lowerbound 2065.55 (0.30 seconds)
LOWER BOUND: 2065.298246   ACTIVE NODES: 257

Task 544: Branching on node 778
BBnode 778 split into 803 (2065.42) 804 (2066.00) (0.25 seconds)
LOWER BOUND: 2065.300000   ACTIVE NODES: 258

Task 545: Cutting on node 533
Writing Pool: 290 cuts
BBnode 533 (now 805) done cutting: lowerbound 2065.35 (0.33 seconds)
LOWER BOUND: 2065.300000   ACTIVE NODES: 258

Task 546: Cutting on node 338
recomputing rownorms ...
Writing Pool: 290 cuts
BBnode 338 (now 806) done cutting: lowerbound 2065.33 (0.26 seconds)
LOWER BOUND: 2065.300000   ACTIVE NODES: 258

Task 547: Branching on node 798
BBnode 798 split into 807 (2065.78) 808 (2065.57) (0.38 seconds)
LOWER BOUND: 2065.300403   ACTIVE NODES: 259

Task 548: Cutting on node 609
recomputing rownorms ...
Writing Pool: 292 cuts
BBnode 609 (now 809) done cutting: lowerbound 2065.64 (0.50 seconds)
LOWER BOUND: 2065.301887   ACTIVE NODES: 259

Task 549: Branching on node 515
BBnode 515 split into 810 (2065.75) 811 (2065.64) (0.42 seconds)
LOWER BOUND: 2065.304348   ACTIVE NODES: 260

Task 550: Cutting on node 315
recomputing rownorms ...
Writing Pool: 297 cuts
BBnode 315 (now 812) done cutting: lowerbound 2065.55 (0.40 seconds)
LOWER BOUND: 2065.306759   ACTIVE NODES: 260

Task 551: Cutting on node 627
recomputing rownorms ...
Writing Pool: 297 cuts
BBnode 627 (now 813) done cutting: lowerbound 2065.33 (0.45 seconds)
LOWER BOUND: 2065.315972   ACTIVE NODES: 260

Task 552: Branching on node 738
BBnode 738 split into 814 (2065.71) 815 (2065.56) (0.33 seconds)
LOWER BOUND: 2065.323171   ACTIVE NODES: 261

Task 553: Cutting on node 650
recomputing rownorms ...
Writing Pool: 297 cuts
BBnode 650 (now 816) done cutting: lowerbound 2065.44 (0.25 seconds)
LOWER BOUND: 2065.325581   ACTIVE NODES: 261

Task 554: Branching on node 813
BBnode 813 split into 817 (2065.54) 818 (2065.75) (0.33 seconds)
LOWER BOUND: 2065.327731   ACTIVE NODES: 262

Task 555: Cutting on node 721
recomputing rownorms ...
Writing Pool: 297 cuts
BBnode 721 (now 819) done cutting: lowerbound 2065.33 (0.23 seconds)
LOWER BOUND: 2065.327731   ACTIVE NODES: 262

Task 556: Branching on node 819
BBnode 819 split into 820 (2066.53) 821 (2065.59) (0.37 seconds)
LOWER BOUND: 2065.328358   ACTIVE NODES: 263

Task 557: Branching on node 529
BBnode 529 split into 822 (2065.62) 823 (2065.81) (0.32 seconds)
LOWER BOUND: 2065.329352   ACTIVE NODES: 264

Task 558: Branching on node 806
BBnode 806 split into 824 (2065.42) 825 (2066.00) (0.35 seconds)
LOWER BOUND: 2065.333333   ACTIVE NODES: 265

Task 559: Cutting on node 596
Writing Pool: 297 cuts
BBnode 596 (now 826) done cutting: lowerbound 2065.33 (0.21 seconds)
LOWER BOUND: 2065.333333   ACTIVE NODES: 265

Task 560: Cutting on node 622
Writing Pool: 297 cuts
BBnode 622 (now 827) done cutting: lowerbound 2065.33 (0.19 seconds)
LOWER BOUND: 2065.333333   ACTIVE NODES: 265

Task 561: Branching on node 827
BBnode 827 split into 828 (2065.83) 829 (2065.50) (0.25 seconds)
LOWER BOUND: 2065.333333   ACTIVE NODES: 266

Task 562: Cutting on node 630
recomputing rownorms ...
Writing Pool: 297 cuts
BBnode 630 (now 830) done cutting: lowerbound 2065.47 (0.18 seconds)
LOWER BOUND: 2065.333333   ACTIVE NODES: 266

Task 563: Cutting on node 158
Writing Pool: 297 cuts
BBnode 158 (now 831) done cutting: lowerbound 2065.67 (0.21 seconds)
LOWER BOUND: 2065.333333   ACTIVE NODES: 266

Task 564: Cutting on node 797
Writing Pool: 307 cuts
BBnode 797 (now 832) done cutting: lowerbound 2065.75 (0.57 seconds)
LOWER BOUND: 2065.333333   ACTIVE NODES: 266

Task 565: Cutting on node 556
recomputing rownorms ...
Writing Pool: 310 cuts
BBnode 556 (now 833) done cutting: lowerbound 2065.48 (0.63 seconds)
LOWER BOUND: 2065.333333   ACTIVE NODES: 266

Task 566: Cutting on node 412
Writing Pool: 310 cuts
BBnode 412 (now 834) done cutting: lowerbound 2065.33 (0.25 seconds)
LOWER BOUND: 2065.333333   ACTIVE NODES: 266

Task 567: Branching on node 834
BBnode 834 split into 835 (2065.55) 836 (2066.00) (0.20 seconds)
LOWER BOUND: 2065.333333   ACTIVE NODES: 267

Task 568: Cutting on node 680
recomputing rownorms ...
Writing Pool: 310 cuts
BBnode 680 (now 837) done cutting: lowerbound 2065.37 (0.23 seconds)
LOWER BOUND: 2065.333333   ACTIVE NODES: 267

Task 569: Cutting on node 419
Writing Pool: 310 cuts
BBnode 419 (now 838) done cutting: lowerbound 2065.40 (0.18 seconds)
LOWER BOUND: 2065.333333   ACTIVE NODES: 267

Task 570: Cutting on node 141
Writing Pool: 313 cuts
BBnode 141 (now 839) done cutting: lowerbound 2065.59 (0.27 seconds)
LOWER BOUND: 2065.333333   ACTIVE NODES: 267

Task 571: Branching on node 488
BBnode 488 split into 840 (2066.00) 841 (2066.06) (0.29 seconds)
LOWER BOUND: 2065.333333   ACTIVE NODES: 268

Task 572: Branching on node 826
BBnode 826 split into 842 (2065.50) 843 (2065.80) (0.28 seconds)
LOWER BOUND: 2065.333333   ACTIVE NODES: 269

Task 573: Cutting on node 633
recomputing rownorms ...
Writing Pool: 314 cuts
BBnode 633 (now 844) done cutting: lowerbound 2065.33 (0.21 seconds)
LOWER BOUND: 2065.333333   ACTIVE NODES: 269

Task 574: Branching on node 844
BBnode 844 split into 845 (2065.50) 846 (2066.34) (0.23 seconds)
LOWER BOUND: 2065.334661   ACTIVE NODES: 270

Task 575: Branching on node 741
BBnode 741 split into 847 (2066.00) 848 (2065.50) (0.35 seconds)
LOWER BOUND: 2065.339161   ACTIVE NODES: 271

Task 576: Branching on node 734
BBnode 734 split into 849 (2065.93) 850 (2065.67) (0.29 seconds)
LOWER BOUND: 2065.339806   ACTIVE NODES: 272

Task 577: Cutting on node 372
recomputing rownorms ...
Writing Pool: 314 cuts
BBnode 372 (now 851) done cutting: lowerbound 2065.30 (0.27 seconds)
LOWER BOUND: 2065.297249   ACTIVE NODES: 272

Task 578: Branching on node 851
BBnode 851 split into 852 (2066.10) 853 (2065.72) (0.35 seconds)
LOWER BOUND: 2065.342857   ACTIVE NODES: 273

Task 579: Cutting on node 689
Writing Pool: 314 cuts
BBnode 689 (now 854) done cutting: lowerbound 2065.34 (0.25 seconds)
LOWER BOUND: 2065.342857   ACTIVE NODES: 273

Task 580: Branching on node 854
BBnode 854 split into 855 (2065.50) 856 (2065.78) (0.46 seconds)
LOWER BOUND: 2065.347826   ACTIVE NODES: 274

Task 581: Branching on node 805
BBnode 805 split into 857 (2065.86) 858 (2065.64) (0.34 seconds)
LOWER BOUND: 2065.350000   ACTIVE NODES: 275

Task 582: Branching on node 788
BBnode 788 split into 859 (2065.69) 860 (2065.67) (0.29 seconds)
LOWER BOUND: 2065.350000   ACTIVE NODES: 276

Task 583: Cutting on node 581
Writing Pool: 314 cuts
BBnode 581 (now 861) done cutting: lowerbound 2065.40 (0.24 seconds)
LOWER BOUND: 2065.352941   ACTIVE NODES: 276

Task 584: Cutting on node 460
recomputing rownorms ...
Writing Pool: 314 cuts
BBnode 460 (now 862) done cutting: lowerbound 2065.40 (0.22 seconds)
LOWER BOUND: 2065.357143   ACTIVE NODES: 276

Task 585: Cutting on node 546
recomputing rownorms ...
Writing Pool: 314 cuts
BBnode 546 (now 863) done cutting: lowerbound 2065.36 (0.19 seconds)
LOWER BOUND: 2065.357143   ACTIVE NODES: 276

Task 586: Branching on node 863
BBnode 863 split into 864 (2066.67) 865 (2065.44) (0.30 seconds)
LOWER BOUND: 2065.360656   ACTIVE NODES: 277

Task 587: Cutting on node 161
Writing Pool: 314 cuts
BBnode 161 (now 866) done cutting: lowerbound 2065.74 (0.24 seconds)
LOWER BOUND: 2065.363636   ACTIVE NODES: 277

Task 588: Cutting on node 350
recomputing rownorms ...
Writing Pool: 314 cuts
BBnode 350 (now 867) done cutting: lowerbound 2065.36 (0.18 seconds)
LOWER BOUND: 2065.363636   ACTIVE NODES: 277

Task 589: Branching on node 867
BBnode 867 split into 868 (2065.75) 869 (2065.71) (0.37 seconds)
LOWER BOUND: 2065.365482   ACTIVE NODES: 278

Task 590: Cutting on node 747
recomputing rownorms ...
Writing Pool: 315 cuts
BBnode 747 (now 870) done cutting: lowerbound 2065.31 (0.37 seconds)
LOWER BOUND: 2065.309783   ACTIVE NODES: 278

Task 591: Branching on node 870
BBnode 870 split into 871 (2065.84) 872 (2065.88) (0.33 seconds)
LOWER BOUND: 2065.369863   ACTIVE NODES: 279

Task 592: Branching on node 837
BBnode 837 split into 873 (2065.75) 874 (2065.62) (0.25 seconds)
LOWER BOUND: 2065.370370   ACTIVE NODES: 280

Task 593: Cutting on node 454
Writing Pool: 315 cuts
BBnode 454 (now 875) done cutting: lowerbound 2065.33 (0.22 seconds)
LOWER BOUND: 2065.327485   ACTIVE NODES: 280

Task 594: Branching on node 875
BBnode 875 split into 876 (2065.80) 877 (2065.77) (0.37 seconds)
LOWER BOUND: 2065.371429   ACTIVE NODES: 281

Task 595: Cutting on node 588
recomputing rownorms ...
Writing Pool: 315 cuts
BBnode 588 (now 878) done cutting: lowerbound 2065.40 (0.44 seconds)
LOWER BOUND: 2065.375000   ACTIVE NODES: 281

Task 596: Cutting on node 694
Writing Pool: 315 cuts
BBnode 694 (now 879) done cutting: lowerbound 2065.39 (0.41 seconds)
LOWER BOUND: 2065.375000   ACTIVE NODES: 281

Task 597: Cutting on node 349
recomputing rownorms ...
Writing Pool: 316 cuts
BBnode 349 (now 880) done cutting: lowerbound 2065.40 (0.42 seconds)
LOWER BOUND: 2065.375000   ACTIVE NODES: 281

Task 598: Branching on node 663
BBnode 663 split into 881 (2065.58) 882 (2065.62) (0.32 seconds)
LOWER BOUND: 2065.376984   ACTIVE NODES: 282

Task 599: Cutting on node 453
Writing Pool: 316 cuts
BBnode 453 (now 883) done cutting: lowerbound 2065.38 (0.20 seconds)
LOWER BOUND: 2065.376984   ACTIVE NODES: 282

Task 600: Branching on node 883
BBnode 883 split into 884 (2066.11) 885 (2065.94) (0.31 seconds)
LOWER BOUND: 2065.380952   ACTIVE NODES: 283

Task 601: Cutting on node 777
recomputing rownorms ...
Writing Pool: 327 cuts
BBnode 777 (now 886) done cutting: lowerbound 2065.60 (0.51 seconds)
LOWER BOUND: 2065.382943   ACTIVE NODES: 283

Task 602: Cutting on node 449
recomputing rownorms ...
Writing Pool: 329 cuts
BBnode 449 (now 887) done cutting: lowerbound 2065.51 (0.28 seconds)
LOWER BOUND: 2065.384615   ACTIVE NODES: 283

Task 603: Cutting on node 621
Writing Pool: 329 cuts
BBnode 621 (now 888) done cutting: lowerbound 2065.38 (0.20 seconds)
LOWER BOUND: 2065.384615   ACTIVE NODES: 283

Task 604: Cutting on node 377
Writing Pool: 329 cuts
BBnode 377 (now 889) done cutting: lowerbound 2065.62 (0.25 seconds)
LOWER BOUND: 2065.384615   ACTIVE NODES: 283

Task 605: Branching on node 888
BBnode 888 split into 890 (2066.00) 891 (2065.55) (0.32 seconds)
LOWER BOUND: 2065.386968   ACTIVE NODES: 284

Task 606: Branching on node 698
BBnode 698 split into 892 (2065.91) 893 (2065.92) (0.36 seconds)
LOWER BOUND: 2065.387097   ACTIVE NODES: 285

Task 607: Branching on node 712
BBnode 712 split into 894 (2065.75) 895 (2065.86) (0.30 seconds)
LOWER BOUND: 2065.387097   ACTIVE NODES: 286

Task 608: Cutting on node 726
Writing Pool: 329 cuts
BBnode 726 (now 896) done cutting: lowerbound 2065.39 (0.24 seconds)
LOWER BOUND: 2065.387097   ACTIVE NODES: 286

Task 609: Branching on node 896
BBnode 896 split into 897 (2065.74) 898 (2065.84) (0.31 seconds)
LOWER BOUND: 2065.388554   ACTIVE NODES: 287

Task 610: Cutting on node 657
recomputing rownorms ...
Writing Pool: 329 cuts
BBnode 657 (now 899) done cutting: lowerbound 2065.38 (0.19 seconds)
LOWER BOUND: 2065.380952   ACTIVE NODES: 287

Task 611: Branching on node 899
BBnode 899 split into 900 (2066.00) 901 (2066.00) (0.33 seconds)
LOWER BOUND: 2065.391304   ACTIVE NODES: 288

Task 612: Cutting on node 507
recomputing rownorms ...
Writing Pool: 332 cuts
BBnode 507 (now 902) done cutting: lowerbound 2065.56 (0.75 seconds)
LOWER BOUND: 2065.393939   ACTIVE NODES: 288

Task 613: Branching on node 879
BBnode 879 split into 903 (2066.04) 904 (2065.82) (0.40 seconds)
LOWER BOUND: 2065.395683   ACTIVE NODES: 289

Task 614: Branching on node 878
BBnode 878 split into 905 (2066.20) 906 (2066.30) (0.35 seconds)
LOWER BOUND: 2065.396226   ACTIVE NODES: 290

Task 615: Cutting on node 316
recomputing rownorms ...
Writing Pool: 333 cuts
BBnode 316 (now 907) done cutting: lowerbound 2065.41 (0.44 seconds)
LOWER BOUND: 2065.397569   ACTIVE NODES: 290

Task 616: Branching on node 880
BBnode 880 split into 908 (2066.19) 909 (2065.88) (0.51 seconds)
LOWER BOUND: 2065.398936   ACTIVE NODES: 291

Task 617: Cutting on node 785
recomputing rownorms ...
Writing Pool: 333 cuts
BBnode 785 (now 910) done cutting: lowerbound 2065.40 (0.23 seconds)
LOWER BOUND: 2065.398936   ACTIVE NODES: 291

Task 618: Branching on node 910
BBnode 910 split into 911 (2065.92) 912 (2066.05) (0.39 seconds)
LOWER BOUND: 2065.400000   ACTIVE NODES: 292

Task 619: Cutting on node 458
Writing Pool: 333 cuts
BBnode 458 (now 913) done cutting: lowerbound 2066.03 (0.27 seconds)
LOWER BOUND: 2065.400000   ACTIVE NODES: 292

Task 620: Cutting on node 618
Writing Pool: 333 cuts
BBnode 618 (now 914) done cutting: lowerbound 2065.43 (0.24 seconds)
LOWER BOUND: 2065.400000   ACTIVE NODES: 292

Task 621: Branching on node 862
BBnode 862 split into 915 (2066.55) 916 (2065.78) (0.35 seconds)
LOWER BOUND: 2065.400000   ACTIVE NODES: 293

Task 622: Cutting on node 683
Writing Pool: 333 cuts
BBnode 683 (now 917) done cutting: lowerbound 2065.40 (0.16 seconds)
LOWER BOUND: 2065.400000   ACTIVE NODES: 293

Task 623: Branching on node 917
BBnode 917 split into 918 (2065.67) 919 (2066.00) (0.22 seconds)
LOWER BOUND: 2065.400000   ACTIVE NODES: 294

Task 624: Branching on node 838
BBnode 838 split into 920 (2065.76) 921 (2066.00) (0.35 seconds)
LOWER BOUND: 2065.400000   ACTIVE NODES: 295

Task 625: Cutting on node 98
recomputing rownorms ...
Writing Pool: 342 cuts
BBnode 98 (now 922) done cutting: lowerbound 2065.65 (0.76 seconds)
LOWER BOUND: 2065.400000   ACTIVE NODES: 295

Task 626: Branching on node 861
BBnode 861 split into 923 (2066.11) 924 (2065.79) (0.38 seconds)
LOWER BOUND: 2065.407407   ACTIVE NODES: 296

Task 627: Branching on node 907
BBnode 907 split into 925 (2066.00) 926 (2065.77) (0.24 seconds)
LOWER BOUND: 2065.408163   ACTIVE NODES: 297

Task 628: Branching on node 635
BBnode 635 split into 927 (2066.33) 928 (2065.66) (0.29 seconds)
LOWER BOUND: 2065.408696   ACTIVE NODES: 298

Task 629: Branching on node 761
BBnode 761 split into 929 (2065.86) 930 (2065.86) (0.28 seconds)
LOWER BOUND: 2065.409091   ACTIVE NODES: 299

Task 630: Cutting on node 405
Writing Pool: 349 cuts
BBnode 405 (now 931) done cutting: lowerbound 2065.59 (0.79 seconds)
LOWER BOUND: 2065.410714   ACTIVE NODES: 299

Task 631: Cutting on node 692
Writing Pool: 349 cuts
BBnode 692 (now 932) done cutting: lowerbound 2065.58 (0.24 seconds)
LOWER BOUND: 2065.415094   ACTIVE NODES: 299

Task 632: Cutting on node 408
recomputing rownorms ...
Writing Pool: 350 cuts
BBnode 408 (now 933) done cutting: lowerbound 2065.72 (0.25 seconds)
LOWER BOUND: 2065.415714   ACTIVE NODES: 299

Task 633: Cutting on node 824
Writing Pool: 351 cuts
BBnode 824 (now 934) done cutting: lowerbound 2065.50 (0.26 seconds)
LOWER BOUND: 2065.416667   ACTIVE NODES: 299

Task 634: Cutting on node 625
Writing Pool: 351 cuts
BBnode 625 (now 935) done cutting: lowerbound 2065.42 (0.23 seconds)
LOWER BOUND: 2065.416667   ACTIVE NODES: 299

Task 635: Branching on node 935
BBnode 935 split into 936 (2065.76) 937 (2065.91) (0.41 seconds)
LOWER BOUND: 2065.416667   ACTIVE NODES: 300

Task 636: Branching on node 769
BBnode 769 split into 938 (2065.46) 939 (2065.59) (0.33 seconds)
LOWER BOUND: 2065.417526   ACTIVE NODES: 301

Task 637: Cutting on node 534
recomputing rownorms ...
Writing Pool: 351 cuts
BBnode 534 (now 940) done cutting: lowerbound 2065.82 (0.23 seconds)
LOWER BOUND: 2065.418919   ACTIVE NODES: 301

Task 638: Cutting on node 803
recomputing rownorms ...
Writing Pool: 356 cuts
BBnode 803 (now 941) done cutting: lowerbound 2065.61 (0.49 seconds)
LOWER BOUND: 2065.420036   ACTIVE NODES: 301

Task 639: Branching on node 700
BBnode 700 split into 942 (2065.68) 943 (2066.08) (0.34 seconds)
LOWER BOUND: 2065.421053   ACTIVE NODES: 302

Task 640: Cutting on node 716
recomputing rownorms ...
Writing Pool: 356 cuts
BBnode 716 (now 944) done cutting: lowerbound 2065.42 (0.20 seconds)
LOWER BOUND: 2065.421053   ACTIVE NODES: 302

Task 641: Branching on node 944
BBnode 944 split into 945 (2065.68) 946 (2065.77) (0.31 seconds)
LOWER BOUND: 2065.425551   ACTIVE NODES: 303

Task 642: Cutting on node 452
Writing Pool: 357 cuts
BBnode 452 (now 947) done cutting: lowerbound 2065.63 (0.25 seconds)
LOWER BOUND: 2065.427332   ACTIVE NODES: 303

Task 643: Cutting on node 399
Writing Pool: 357 cuts
BBnode 399 (now 948) done cutting: lowerbound 2065.45 (0.28 seconds)
LOWER BOUND: 2065.428571   ACTIVE NODES: 303

Task 644: Branching on node 914
BBnode 914 split into 949 (2065.67) 950 (2065.62) (0.35 seconds)
LOWER BOUND: 2065.428571   ACTIVE NODES: 304

Task 645: Cutting on node 695
Writing Pool: 357 cuts
BBnode 695 (now 951) done cutting: lowerbound 2065.43 (0.41 seconds)
LOWER BOUND: 2065.428571   ACTIVE NODES: 304

Task 646: Branching on node 951
BBnode 951 split into 952 (2065.50) 953 (2066.62) (0.27 seconds)
LOWER BOUND: 2065.428571   ACTIVE NODES: 305

Task 647: Cutting on node 638
recomputing rownorms ...
Writing Pool: 362 cuts
BBnode 638 (now 954) done cutting: lowerbound 2065.67 (0.74 seconds)
LOWER BOUND: 2065.428571   ACTIVE NODES: 305

Task 648: Cutting on node 607
recomputing rownorms ...
Writing Pool: 362 cuts
BBnode 607 (now 955) done cutting: lowerbound 2065.43 (0.42 seconds)
LOWER BOUND: 2065.431034   ACTIVE NODES: 305

Task 649: Cutting on node 688
recomputing rownorms ...
Writing Pool: 362 cuts
BBnode 688 (now 956) done cutting: lowerbound 2065.46 (0.25 seconds)
LOWER BOUND: 2065.432432   ACTIVE NODES: 305

Task 650: Branching on node 955
BBnode 955 split into 957 (2065.79) 958 (2066.00) (0.39 seconds)
LOWER BOUND: 2065.441514   ACTIVE NODES: 306

Task 651: Branching on node 816
BBnode 816 split into 959 (2065.98) 960 (2066.06) (0.34 seconds)
LOWER BOUND: 2065.441931   ACTIVE NODES: 307

Task 652: Branching on node 612
BBnode 612 split into 961 (2065.90) 962 (2065.84) (0.37 seconds)
LOWER BOUND: 2065.442029   ACTIVE NODES: 308

Task 653: Cutting on node 643
recomputing rownorms ...
Writing Pool: 363 cuts
BBnode 643 (now 963) done cutting: lowerbound 2065.49 (0.54 seconds)
LOWER BOUND: 2065.444444   ACTIVE NODES: 308

Task 654: Cutting on node 865
recomputing rownorms ...
Writing Pool: 363 cuts
BBnode 865 (now 964) done cutting: lowerbound 2065.44 (0.23 seconds)
LOWER BOUND: 2065.444444   ACTIVE NODES: 308

Task 655: Cutting on node 389
recomputing rownorms ...
Writing Pool: 363 cuts
BBnode 389 (now 965) done cutting: lowerbound 2065.44 (0.23 seconds)
LOWER BOUND: 2065.444444   ACTIVE NODES: 308

Task 656: Branching on node 965
BBnode 965 split into 966 (2065.85) 967 (2066.02) (0.31 seconds)
LOWER BOUND: 2065.444444   ACTIVE NODES: 309

Task 657: Branching on node 964
BBnode 964 split into 968 (2065.67) 969 (2066.60) (0.31 seconds)
LOWER BOUND: 2065.449157   ACTIVE NODES: 310

Task 658: Branching on node 948
BBnode 948 split into 970 (2066.08) 971 (2066.10) (0.43 seconds)
LOWER BOUND: 2065.450000   ACTIVE NODES: 311

Task 659: Cutting on node 691
Writing Pool: 363 cuts
BBnode 691 (now 972) done cutting: lowerbound 2065.45 (0.19 seconds)
LOWER BOUND: 2065.450000   ACTIVE NODES: 311

Task 660: Branching on node 972
BBnode 972 split into 973 (2066.17) 974 (2065.63) (0.30 seconds)
LOWER BOUND: 2065.454545   ACTIVE NODES: 312

Task 661: Cutting on node 671
recomputing rownorms ...
Writing Pool: 367 cuts
BBnode 671 (now 975) done cutting: lowerbound 2065.53 (0.54 seconds)
LOWER BOUND: 2065.454545   ACTIVE NODES: 312

Task 662: Cutting on node 617
Writing Pool: 367 cuts
BBnode 617 (now 976) done cutting: lowerbound 2065.45 (0.23 seconds)
LOWER BOUND: 2065.454545   ACTIVE NODES: 312

Task 663: Branching on node 976
BBnode 976 split into 977 (2066.00) 978 (2066.00) (0.32 seconds)
LOWER BOUND: 2065.454545   ACTIVE NODES: 313

Task 664: Cutting on node 564
recomputing rownorms ...
Writing Pool: 367 cuts
BBnode 564 (now 979) done cutting: lowerbound 2065.50 (0.27 seconds)
LOWER BOUND: 2065.457650   ACTIVE NODES: 313

Task 665: Cutting on node 603
Writing Pool: 368 cuts
BBnode 603 (now 980) done cutting: lowerbound 2065.69 (0.31 seconds)
LOWER BOUND: 2065.458333   ACTIVE NODES: 313

Task 666: Cutting on node 606
recomputing rownorms ...
Writing Pool: 368 cuts
BBnode 606 (now 981) done cutting: lowerbound 2065.62 (0.75 seconds)
LOWER BOUND: 2065.461111   ACTIVE NODES: 313

Task 667: Branching on node 799
BBnode 799 split into 982 (2066.23) 983 (2065.68) (0.44 seconds)
LOWER BOUND: 2065.461538   ACTIVE NODES: 314

Task 668: Cutting on node 938
Writing Pool: 368 cuts
BBnode 938 (now 984) done cutting: lowerbound 2065.54 (0.28 seconds)
LOWER BOUND: 2065.462963   ACTIVE NODES: 314

Task 669: Cutting on node 427
recomputing rownorms ...
Writing Pool: 376 cuts
BBnode 427 (now 985) done cutting: lowerbound 2065.60 (0.55 seconds)
LOWER BOUND: 2065.464286   ACTIVE NODES: 314

Task 670: Branching on node 956
BBnode 956 split into 986 (2065.99) 987 (2065.91) (0.34 seconds)
LOWER BOUND: 2065.466667   ACTIVE NODES: 315

Task 671: Branching on node 830
BBnode 830 split into 988 (2066.14) 989 (2065.80) (0.28 seconds)
LOWER BOUND: 2065.470976   ACTIVE NODES: 316

Task 672: Cutting on node 599
recomputing rownorms ...
Writing Pool: 376 cuts
BBnode 599 (now 990) done cutting: lowerbound 2065.48 (0.30 seconds)
LOWER BOUND: 2065.476190   ACTIVE NODES: 316

Task 673: Branching on node 833
BBnode 833 split into 991 (2066.69) 992 (2065.71) (0.34 seconds)
LOWER BOUND: 2065.476190   ACTIVE NODES: 317

Task 674: Cutting on node 648
Writing Pool: 376 cuts
BBnode 648 (now 993) done cutting: lowerbound 2065.48 (0.23 seconds)
LOWER BOUND: 2065.476190   ACTIVE NODES: 317

Task 675: Branching on node 993
BBnode 993 split into 994 (2065.70) 995 (2065.86) (0.36 seconds)
LOWER BOUND: 2065.477124   ACTIVE NODES: 318

Task 676: Branching on node 442
BBnode 442 split into 996 (2065.80) 997 (2065.67) (0.32 seconds)
LOWER BOUND: 2065.482847   ACTIVE NODES: 319

Task 677: Branching on node 990
BBnode 990 split into 998 (2065.86) 999 (2065.84) (0.39 seconds)
LOWER BOUND: 2065.483871   ACTIVE NODES: 320

Task 678: Branching on node 724
BBnode 724 split into 1000 (2065.87) 1001 (2065.96) (0.30 seconds)
LOWER BOUND: 2065.488889   ACTIVE NODES: 321

Task 679: Cutting on node 637
Writing Pool: 391 cuts
BBnode 637 (now 1002) done cutting: lowerbound 2065.59 (1.04 seconds)
LOWER BOUND: 2065.489796   ACTIVE NODES: 321

Task 680: Cutting on node 746
recomputing rownorms ...
Writing Pool: 391 cuts
BBnode 746 (now 1003) done cutting: lowerbound 2065.71 (0.20 seconds)
LOWER BOUND: 2065.494364   ACTIVE NODES: 321

Task 681: Branching on node 963
BBnode 963 split into 1004 (2066.02) 1005 (2065.99) (0.34 seconds)
LOWER BOUND: 2065.498607   ACTIVE NODES: 322

Task 682: Cutting on node 589
Writing Pool: 399 cuts
BBnode 589 (now 1006) done cutting: lowerbound 2065.80 (0.73 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 322

Task 683: Cutting on node 848
Writing Pool: 399 cuts
BBnode 848 (now 1007) done cutting: lowerbound 2065.50 (0.26 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 322

Task 684: Cutting on node 647
Writing Pool: 399 cuts
BBnode 647 (now 1008) done cutting: lowerbound 2065.50 (0.27 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 322

Task 685: Cutting on node 855
recomputing rownorms ...
Writing Pool: 399 cuts
BBnode 855 (now 1009) done cutting: lowerbound 2065.50 (0.24 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 322

Task 686: Cutting on node 719
recomputing rownorms ...
Writing Pool: 399 cuts
BBnode 719 (now 1010) done cutting: lowerbound 2065.56 (0.53 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 322

Task 687: Cutting on node 842
Writing Pool: 399 cuts
BBnode 842 (now 1011) done cutting: lowerbound 2065.50 (0.23 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 322

Task 688: Cutting on node 496
recomputing rownorms ...
Writing Pool: 399 cuts
BBnode 496 (now 1012) done cutting: lowerbound 2065.55 (0.20 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 322

Task 689: Branching on node 1007
BBnode 1007 split into 1013 (2065.67) 1014 (2065.68) (0.38 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 323

Task 690: Cutting on node 845
Writing Pool: 400 cuts
BBnode 845 (now 1015) done cutting: lowerbound 2065.52 (0.22 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 323

Task 691: Branching on node 979
BBnode 979 split into 1016 (2065.50) 1017 (2066.00) (0.43 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 324

Task 692: Branching on node 699
BBnode 699 split into 1018 (2066.02) 1019 (2065.68) (0.52 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 325

Task 693: Cutting on node 387
Writing Pool: 402 cuts
BBnode 387 (now 1020) done cutting: lowerbound 2065.53 (0.38 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 325

Task 694: Cutting on node 1016
recomputing rownorms ...
Writing Pool: 404 cuts
BBnode 1016 (now 1021) done cutting: lowerbound 2065.62 (0.39 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 325

Task 695: Cutting on node 952
recomputing rownorms ...
Writing Pool: 409 cuts
BBnode 952 (now 1022) done cutting: lowerbound 2065.44 (0.59 seconds)
LOWER BOUND: 2065.438776   ACTIVE NODES: 325

Task 696: Branching on node 1022
BBnode 1022 split into 1023 (2065.58) 1024 (2065.69) (0.30 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 326

Task 697: Branching on node 1009
BBnode 1009 split into 1025 (2066.17) 1026 (2065.50) (0.45 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 327

Task 698: Cutting on node 770
recomputing rownorms ...
Writing Pool: 411 cuts
BBnode 770 (now 1027) done cutting: lowerbound 2065.67 (0.21 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 327

Task 699: Branching on node 1008
BBnode 1008 split into 1028 (2067.50X) 1029 (2065.50) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2065.500000   ACTIVE NODES: 327

Task 700: Cutting on node 580
recomputing rownorms ...
Writing Pool: 411 cuts
BBnode 580 (now 1030) done cutting: lowerbound 2066.16 (0.29 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 327

Task 701: Cutting on node 553
Writing Pool: 412 cuts
BBnode 553 (now 1031) done cutting: lowerbound 2065.50 (0.40 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 327

Task 702: Branching on node 1031
BBnode 1031 split into 1032 (2066.83) 1033 (2065.52) (0.32 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 328

Task 703: Cutting on node 510
recomputing rownorms ...
Writing Pool: 419 cuts
BBnode 510 (now 1034) done cutting: lowerbound 2065.61 (0.86 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 328

Task 704: Branching on node 772
BBnode 772 split into 1035 (2066.32) 1036 (2066.33) (0.41 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 329

Task 705: Cutting on node 497
recomputing rownorms ...
Writing Pool: 422 cuts
BBnode 497 (now 1037) done cutting: lowerbound 2065.51 (0.56 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 329

Task 706: Cutting on node 829
Writing Pool: 422 cuts
BBnode 829 (now 1038) done cutting: lowerbound 2065.50 (0.16 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 329

Task 707: Branching on node 1038
BBnode 1038 split into 1039 (2065.87) 1040 (2065.95) (0.42 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 330

Task 708: Cutting on node 629
recomputing rownorms ...
Writing Pool: 427 cuts
BBnode 629 (now 1041) done cutting: lowerbound 2065.69 (0.58 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 330

Task 709: Cutting on node 1029
recomputing rownorms ...
Writing Pool: 427 cuts
BBnode 1029 (now 1042) done cutting: lowerbound 2065.50 (0.18 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 330

Task 710: Branching on node 1042
BBnode 1042 split into 1043 (2065.50) 1044 (2066.51) (0.28 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 331

Task 711: Cutting on node 1043
recomputing rownorms ...
Writing Pool: 427 cuts
BBnode 1043 (now 1045) done cutting: lowerbound 2065.50 (0.19 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 331

Task 712: Branching on node 1045
BBnode 1045 split into 1046 (2066.00) 1047 (2066.04) (0.29 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 332

Task 713: Cutting on node 754
Writing Pool: 427 cuts
BBnode 754 (now 1048) done cutting: lowerbound 2065.50 (0.16 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 332

Task 714: Branching on node 1048
BBnode 1048 split into 1049 (2065.91) 1050 (2065.80) (0.29 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 333

Task 715: Branching on node 1011
BBnode 1011 split into 1051 (2065.89) 1052 (2066.00) (0.35 seconds)
LOWER BOUND: 2065.500000   ACTIVE NODES: 334

Task 716: Cutting on node 1026
recomputing rownorms ...
Writing Pool: 427 cuts
BBnode 1026 (now 1053) done cutting: lowerbound 2065.67 (0.26 seconds)
LOWER BOUND: 2065.500444   ACTIVE NODES: 334

Task 717: Branching on node 934
BBnode 934 split into 1054 (2065.77) 1055 (2066.17) (0.35 seconds)
LOWER BOUND: 2065.502564   ACTIVE NODES: 335

Task 718: Cutting on node 707
recomputing rownorms ...
Writing Pool: 427 cuts
BBnode 707 (now 1056) done cutting: lowerbound 2065.74 (0.22 seconds)
LOWER BOUND: 2065.503546   ACTIVE NODES: 335

Task 719: Branching on node 571
BBnode 571 split into 1057 (2065.76) 1058 (2065.70) (0.33 seconds)
LOWER BOUND: 2065.509027   ACTIVE NODES: 336

Task 720: Branching on node 887
BBnode 887 split into 1059 (2065.91) 1060 (2066.40) (0.46 seconds)
LOWER BOUND: 2065.509615   ACTIVE NODES: 337

Task 721: Cutting on node 765
recomputing rownorms ...
Writing Pool: 428 cuts
BBnode 765 (now 1061) done cutting: lowerbound 2065.48 (0.40 seconds)
LOWER BOUND: 2065.478261   ACTIVE NODES: 337

Task 722: Branching on node 1061
BBnode 1061 split into 1062 (2066.00) 1063 (2066.33) (0.41 seconds)
LOWER BOUND: 2065.509804   ACTIVE NODES: 338

Task 723: Branching on node 535
BBnode 535 split into 1064 (2066.08) 1065 (2065.83) (0.41 seconds)
LOWER BOUND: 2065.509804   ACTIVE NODES: 339

Task 724: Branching on node 1037
BBnode 1037 split into 1066 (2066.33) 1067 (2065.83) (0.42 seconds)
LOWER BOUND: 2065.511111   ACTIVE NODES: 340

Task 725: Cutting on node 602
Writing Pool: 436 cuts
BBnode 602 (now 1068) done cutting: lowerbound 2065.71 (0.83 seconds)
LOWER BOUND: 2065.516746   ACTIVE NODES: 340

Task 726: Branching on node 1015
BBnode 1015 split into 1069 (2066.90) 1070 (2066.00) (0.31 seconds)
LOWER BOUND: 2065.518519   ACTIVE NODES: 341

Task 727: Cutting on node 1033
recomputing rownorms ...
Writing Pool: 437 cuts
BBnode 1033 (now 1071) done cutting: lowerbound 2065.53 (0.45 seconds)
LOWER BOUND: 2065.523810   ACTIVE NODES: 341

Task 728: Cutting on node 732
Writing Pool: 437 cuts
BBnode 732 (now 1072) done cutting: lowerbound 2065.52 (0.20 seconds)
LOWER BOUND: 2065.523810   ACTIVE NODES: 341

Task 729: Branching on node 1072
BBnode 1072 split into 1073 (2066.00) 1074 (2065.85) (0.41 seconds)
LOWER BOUND: 2065.527778   ACTIVE NODES: 342

Task 730: Cutting on node 129
Writing Pool: 437 cuts
BBnode 129 (now 1075) done cutting: lowerbound 2065.78 (0.18 seconds)
LOWER BOUND: 2065.529412   ACTIVE NODES: 342

Task 731: Cutting on node 584
Writing Pool: 440 cuts
BBnode 584 (now 1076) done cutting: lowerbound 2065.71 (0.72 seconds)
LOWER BOUND: 2065.529412   ACTIVE NODES: 342

Task 732: Cutting on node 484
recomputing rownorms ...
Writing Pool: 447 cuts
BBnode 484 (now 1077) done cutting: lowerbound 2066.27 (0.59 seconds)
LOWER BOUND: 2065.529412   ACTIVE NODES: 342

Task 733: Branching on node 1020
BBnode 1020 split into 1078 (2065.76) 1079 (2065.69) (0.32 seconds)
LOWER BOUND: 2065.533333   ACTIVE NODES: 343

Task 734: Cutting on node 544
Writing Pool: 447 cuts
BBnode 544 (now 1080) done cutting: lowerbound 2065.54 (0.25 seconds)
LOWER BOUND: 2065.533333   ACTIVE NODES: 343

Task 735: Branching on node 1071
BBnode 1071 split into 1081 (2065.81) 1082 (2065.75) (0.42 seconds)
LOWER BOUND: 2065.533333   ACTIVE NODES: 344

Task 736: Cutting on node 679
Writing Pool: 448 cuts
BBnode 679 (now 1083) done cutting: lowerbound 2065.52 (0.25 seconds)
LOWER BOUND: 2065.517707   ACTIVE NODES: 344

Task 737: Branching on node 1083
BBnode 1083 split into 1084 (2066.08) 1085 (2065.68) (0.32 seconds)
LOWER BOUND: 2065.533333   ACTIVE NODES: 345

Task 738: Branching on node 975
BBnode 975 split into 1086 (2065.64) 1087 (2065.82) (0.36 seconds)
LOWER BOUND: 2065.535714   ACTIVE NODES: 346

Task 739: Branching on node 1080
BBnode 1080 split into 1088 (2066.36) 1089 (2066.31) (0.39 seconds)
LOWER BOUND: 2065.537118   ACTIVE NODES: 347

Task 740: Cutting on node 731
recomputing rownorms ...
Writing Pool: 453 cuts
BBnode 731 (now 1090) done cutting: lowerbound 2066.08 (0.44 seconds)
LOWER BOUND: 2065.538462   ACTIVE NODES: 347

Task 741: Cutting on node 817
recomputing rownorms ...
Writing Pool: 453 cuts
BBnode 817 (now 1091) done cutting: lowerbound 2065.63 (0.29 seconds)
LOWER BOUND: 2065.540000   ACTIVE NODES: 347

Task 742: Cutting on node 740
recomputing rownorms ...
Writing Pool: 455 cuts
BBnode 740 (now 1092) done cutting: lowerbound 2065.88 (0.48 seconds)
LOWER BOUND: 2065.540146   ACTIVE NODES: 347

Task 743: Branching on node 984
BBnode 984 split into 1093 (2066.00) 1094 (2066.11) (0.43 seconds)
LOWER BOUND: 2065.541667   ACTIVE NODES: 348

Task 744: Cutting on node 801
recomputing rownorms ...
Writing Pool: 461 cuts
BBnode 801 (now 1095) done cutting: lowerbound 2066.10 (0.66 seconds)
LOWER BOUND: 2065.544715   ACTIVE NODES: 348

Task 745: Cutting on node 468
recomputing rownorms ...
Writing Pool: 466 cuts
BBnode 468 (now 1096) done cutting: lowerbound 2065.76 (0.73 seconds)
LOWER BOUND: 2065.545455   ACTIVE NODES: 348

Task 746: Cutting on node 495
recomputing rownorms ...
Writing Pool: 466 cuts
BBnode 495 (now 1097) done cutting: lowerbound 2065.72 (0.20 seconds)
LOWER BOUND: 2065.545455   ACTIVE NODES: 348

Task 747: Cutting on node 891
recomputing rownorms ...
Writing Pool: 466 cuts
BBnode 891 (now 1098) done cutting: lowerbound 2065.57 (0.23 seconds)
LOWER BOUND: 2065.547826   ACTIVE NODES: 348

Task 748: Branching on node 802
BBnode 802 split into 1099 (2066.31) 1100 (2065.71) (0.37 seconds)
LOWER BOUND: 2065.548387   ACTIVE NODES: 349

Task 749: Branching on node 1012
BBnode 1012 split into 1101 (2066.04) 1102 (2066.67) (0.38 seconds)
LOWER BOUND: 2065.549296   ACTIVE NODES: 350

Task 750: Cutting on node 649
Writing Pool: 466 cuts
BBnode 649 (now 1103) done cutting: lowerbound 2065.55 (0.22 seconds)
LOWER BOUND: 2065.549296   ACTIVE NODES: 350

Task 751: Branching on node 1103
BBnode 1103 split into 1104 (2066.75) 1105 (2065.67) (0.39 seconds)
LOWER BOUND: 2065.550725   ACTIVE NODES: 351

Task 752: Branching on node 662
BBnode 662 split into 1106 (2066.32) 1107 (2066.31) (0.41 seconds)
LOWER BOUND: 2065.551020   ACTIVE NODES: 352

Task 753: Branching on node 812
BBnode 812 split into 1108 (2066.20) 1109 (2065.91) (0.36 seconds)
LOWER BOUND: 2065.551471   ACTIVE NODES: 353

Task 754: Cutting on node 750
recomputing rownorms ...
Writing Pool: 470 cuts
BBnode 750 (now 1110) done cutting: lowerbound 2065.86 (0.63 seconds)
LOWER BOUND: 2065.551724   ACTIVE NODES: 353

Task 755: Cutting on node 835
recomputing rownorms ...
Writing Pool: 470 cuts
BBnode 835 (now 1111) done cutting: lowerbound 2065.60 (0.23 seconds)
LOWER BOUND: 2065.553073   ACTIVE NODES: 353

Task 756: Cutting on node 702
Writing Pool: 470 cuts
BBnode 702 (now 1112) done cutting: lowerbound 2065.55 (0.20 seconds)
LOWER BOUND: 2065.553073   ACTIVE NODES: 353

Task 757: Branching on node 1112
BBnode 1112 split into 1113 (2066.23) 1114 (2065.77) (0.34 seconds)
LOWER BOUND: 2065.554054   ACTIVE NODES: 354

Task 758: Cutting on node 794
recomputing rownorms ...
Writing Pool: 470 cuts
BBnode 794 (now 1115) done cutting: lowerbound 2065.64 (0.25 seconds)
LOWER BOUND: 2065.554622   ACTIVE NODES: 354

Task 759: Cutting on node 656
recomputing rownorms ...
Writing Pool: 471 cuts
BBnode 656 (now 1116) done cutting: lowerbound 2066.02 (0.33 seconds)
LOWER BOUND: 2065.555556   ACTIVE NODES: 354

Task 760: Cutting on node 730
Writing Pool: 471 cuts
BBnode 730 (now 1117) done cutting: lowerbound 2065.56 (0.24 seconds)
LOWER BOUND: 2065.555556   ACTIVE NODES: 354

Task 761: Branching on node 1117
BBnode 1117 split into 1118 (2065.95) 1119 (2066.14) (0.38 seconds)
LOWER BOUND: 2065.555556   ACTIVE NODES: 355

Task 762: Cutting on node 670
Writing Pool: 474 cuts
BBnode 670 (now 1120) done cutting: lowerbound 2065.58 (0.29 seconds)
LOWER BOUND: 2065.555556   ACTIVE NODES: 355

Task 763: Cutting on node 595
recomputing rownorms ...
Writing Pool: 475 cuts
BBnode 595 (now 1121) done cutting: lowerbound 2065.80 (0.39 seconds)
LOWER BOUND: 2065.555556   ACTIVE NODES: 355

Task 764: Cutting on node 440
recomputing rownorms ...
Writing Pool: 475 cuts
BBnode 440 (now 1122) done cutting: lowerbound 2065.62 (0.24 seconds)
LOWER BOUND: 2065.555556   ACTIVE NODES: 355

Task 765: Cutting on node 380
recomputing rownorms ...
Writing Pool: 475 cuts
BBnode 380 (now 1123) done cutting: lowerbound 2065.67 (0.28 seconds)
LOWER BOUND: 2065.558824   ACTIVE NODES: 355

Task 766: Cutting on node 329
recomputing rownorms ...
Writing Pool: 475 cuts
BBnode 329 (now 1124) done cutting: lowerbound 2065.77 (0.25 seconds)
LOWER BOUND: 2065.560748   ACTIVE NODES: 355

Task 767: Branching on node 1010
BBnode 1010 split into 1125 (2066.29) 1126 (2066.10) (0.48 seconds)
LOWER BOUND: 2065.562500   ACTIVE NODES: 356

Task 768: Cutting on node 473
recomputing rownorms ...
Writing Pool: 477 cuts
BBnode 473 (now 1127) done cutting: lowerbound 2065.81 (0.45 seconds)
LOWER BOUND: 2065.562500   ACTIVE NODES: 356

Task 769: Branching on node 902
BBnode 902 split into 1128 (2066.06) 1129 (2065.73) (0.37 seconds)
LOWER BOUND: 2065.563615   ACTIVE NODES: 357

Task 770: Cutting on node 815
recomputing rownorms ...
Writing Pool: 477 cuts
BBnode 815 (now 1130) done cutting: lowerbound 2065.61 (0.53 seconds)
LOWER BOUND: 2065.566719   ACTIVE NODES: 357

Task 771: Cutting on node 514
Writing Pool: 483 cuts
BBnode 514 (now 1131) done cutting: lowerbound 2065.92 (0.44 seconds)
LOWER BOUND: 2065.568627   ACTIVE NODES: 357

Task 772: Cutting on node 640
Writing Pool: 485 cuts
BBnode 640 (now 1132) done cutting: lowerbound 2065.54 (0.53 seconds)
LOWER BOUND: 2065.536568   ACTIVE NODES: 357

Task 773: Branching on node 1132
BBnode 1132 split into 1133 (2066.59) 1134 (2066.25) (0.40 seconds)
LOWER BOUND: 2065.571429   ACTIVE NODES: 358

Task 774: Cutting on node 808
recomputing rownorms ...
Writing Pool: 485 cuts
BBnode 808 (now 1135) done cutting: lowerbound 2065.57 (0.22 seconds)
LOWER BOUND: 2065.571429   ACTIVE NODES: 358

Task 775: Branching on node 1098
BBnode 1098 split into 1136 (2066.77) 1137 (2065.67) (0.37 seconds)
LOWER BOUND: 2065.571429   ACTIVE NODES: 359

Task 776: Cutting on node 463
Writing Pool: 487 cuts
BBnode 463 (now 1138) done cutting: lowerbound 2065.75 (0.26 seconds)
LOWER BOUND: 2065.571429   ACTIVE NODES: 359

Task 777: Branching on node 1135
BBnode 1135 split into 1139 (2066.27) 1140 (2065.78) (0.45 seconds)
LOWER BOUND: 2065.571429   ACTIVE NODES: 360

Task 778: Cutting on node 531
Writing Pool: 488 cuts
BBnode 531 (now 1141) done cutting: lowerbound 2065.69 (0.45 seconds)
LOWER BOUND: 2065.574324   ACTIVE NODES: 360

Task 779: Cutting on node 686
recomputing rownorms ...
Writing Pool: 488 cuts
BBnode 686 (now 1142) done cutting: lowerbound 2065.66 (0.21 seconds)
LOWER BOUND: 2065.575472   ACTIVE NODES: 360

Task 780: Cutting on node 715
recomputing rownorms ...
Writing Pool: 490 cuts
BBnode 715 (now 1143) done cutting: lowerbound 2065.72 (0.54 seconds)
LOWER BOUND: 2065.581633   ACTIVE NODES: 360

Task 781: Cutting on node 795
Writing Pool: 490 cuts
BBnode 795 (now 1144) done cutting: lowerbound 2065.57 (0.45 seconds)
LOWER BOUND: 2065.574825   ACTIVE NODES: 360

Task 782: Branching on node 1144
BBnode 1144 split into 1145 (2066.32) 1146 (2066.07) (0.35 seconds)
LOWER BOUND: 2065.581818   ACTIVE NODES: 361

Task 783: Branching on node 1120
BBnode 1120 split into 1147 (2065.90) 1148 (2066.17) (0.35 seconds)
LOWER BOUND: 2065.583333   ACTIVE NODES: 362

Task 784: Branching on node 932
BBnode 932 split into 1149 (2066.85) 1150 (2065.72) (0.36 seconds)
LOWER BOUND: 2065.583333   ACTIVE NODES: 363

Task 785: Cutting on node 1023
Writing Pool: 494 cuts
BBnode 1023 (now 1151) done cutting: lowerbound 2065.90 (0.29 seconds)
LOWER BOUND: 2065.583333   ACTIVE NODES: 363

Task 786: Cutting on node 881
Writing Pool: 497 cuts
BBnode 881 (now 1152) done cutting: lowerbound 2065.94 (0.28 seconds)
LOWER BOUND: 2065.583333   ACTIVE NODES: 363

Task 787: Cutting on node 661
Writing Pool: 500 cuts
BBnode 661 (now 1153) done cutting: lowerbound 2065.65 (0.47 seconds)
LOWER BOUND: 2065.589033   ACTIVE NODES: 363

Task 788: Branching on node 1002
BBnode 1002 split into 1154 (2066.87) 1155 (2065.84) (0.37 seconds)
LOWER BOUND: 2065.589431   ACTIVE NODES: 364

Task 789: Cutting on node 668
recomputing rownorms ...
Writing Pool: 500 cuts
BBnode 668 (now 1156) done cutting: lowerbound 2065.76 (0.26 seconds)
LOWER BOUND: 2065.590717   ACTIVE NODES: 364

Task 790: Cutting on node 394
recomputing rownorms ...
Writing Pool: 501 cuts
BBnode 394 (now 1157) done cutting: lowerbound 2065.58 (0.40 seconds)
LOWER BOUND: 2065.583958   ACTIVE NODES: 364

Task 791: Branching on node 1157
BBnode 1157 split into 1158 (2066.37) 1159 (2066.00) (0.35 seconds)
LOWER BOUND: 2065.591160   ACTIVE NODES: 365

Task 792: Branching on node 931
BBnode 931 split into 1160 (2066.42) 1161 (2065.94) (0.40 seconds)
LOWER BOUND: 2065.591160   ACTIVE NODES: 366

Task 793: Cutting on node 821
recomputing rownorms ...
Writing Pool: 501 cuts
BBnode 821 (now 1162) done cutting: lowerbound 2065.65 (0.28 seconds)
LOWER BOUND: 2065.592593   ACTIVE NODES: 366

Task 794: Cutting on node 939
Writing Pool: 501 cuts
BBnode 939 (now 1163) done cutting: lowerbound 2065.59 (0.23 seconds)
LOWER BOUND: 2065.592593   ACTIVE NODES: 366

Task 795: Branching on node 1163
BBnode 1163 split into 1164 (2066.50) 1165 (2066.50) (0.35 seconds)
LOWER BOUND: 2065.592593   ACTIVE NODES: 367

Task 796: Branching on node 839
BBnode 839 split into 1166 (2066.69) 1167 (2066.00) (0.42 seconds)
LOWER BOUND: 2065.593750   ACTIVE NODES: 368

Task 797: Cutting on node 616
Writing Pool: 502 cuts
BBnode 616 (now 1168) done cutting: lowerbound 2066.11 (0.28 seconds)
LOWER BOUND: 2065.600000   ACTIVE NODES: 368

Task 798: Branching on node 1111
BBnode 1111 split into 1169 (2066.33) 1170 (2065.89) (0.30 seconds)
LOWER BOUND: 2065.600000   ACTIVE NODES: 369

Task 799: Branching on node 985
BBnode 985 split into 1171 (2066.26) 1172 (2066.06) (0.43 seconds)
LOWER BOUND: 2065.600000   ACTIVE NODES: 370

Task 800: Branching on node 886
BBnode 886 split into 1173 (2065.60) 1174 (2066.50) (0.28 seconds)
LOWER BOUND: 2065.601093   ACTIVE NODES: 371

Task 801: Cutting on node 714
recomputing rownorms ...
Writing Pool: 502 cuts
BBnode 714 (now 1175) done cutting: lowerbound 2065.66 (0.51 seconds)
LOWER BOUND: 2065.602273   ACTIVE NODES: 371

Task 802: Cutting on node 1173
Writing Pool: 502 cuts
BBnode 1173 (now 1176) done cutting: lowerbound 2065.60 (0.23 seconds)
LOWER BOUND: 2065.603448   ACTIVE NODES: 371

Task 803: Cutting on node 600
recomputing rownorms ...
Writing Pool: 503 cuts
BBnode 600 (now 1177) done cutting: lowerbound 2065.75 (0.29 seconds)
LOWER BOUND: 2065.604167   ACTIVE NODES: 371

Task 804: Branching on node 1176
BBnode 1176 split into 1178 (2065.78) 1179 (2065.92) (0.39 seconds)
LOWER BOUND: 2065.606250   ACTIVE NODES: 372

Task 805: Cutting on node 776
recomputing rownorms ...
Writing Pool: 503 cuts
BBnode 776 (now 1180) done cutting: lowerbound 2066.02 (0.40 seconds)
LOWER BOUND: 2065.606965   ACTIVE NODES: 372

Task 806: Cutting on node 451
recomputing rownorms ...
Writing Pool: 507 cuts
BBnode 451 (now 1181) done cutting: lowerbound 2065.95 (0.33 seconds)
LOWER BOUND: 2065.608696   ACTIVE NODES: 372

Task 807: Branching on node 1130
BBnode 1130 split into 1182 (2066.12) 1183 (2066.32) (0.40 seconds)
LOWER BOUND: 2065.609709   ACTIVE NODES: 373

Task 808: Branching on node 1034
BBnode 1034 split into 1184 (2065.87) 1185 (2066.00) (0.25 seconds)
LOWER BOUND: 2065.613388   ACTIVE NODES: 374

Task 809: Branching on node 941
BBnode 941 split into 1186 (2066.00) 1187 (2066.57) (0.43 seconds)
LOWER BOUND: 2065.613636   ACTIVE NODES: 375

Task 810: Cutting on node 469
Writing Pool: 509 cuts
BBnode 469 (now 1188) done cutting: lowerbound 2065.92 (0.23 seconds)
LOWER BOUND: 2065.615385   ACTIVE NODES: 375

Task 811: Branching on node 1122
BBnode 1122 split into 1189 (2066.73) 1190 (2066.00) (0.34 seconds)
LOWER BOUND: 2065.615385   ACTIVE NODES: 376

Task 812: Branching on node 889
BBnode 889 split into 1191 (2065.62) 1192 (2066.33) (0.28 seconds)
LOWER BOUND: 2065.615385   ACTIVE NODES: 377

Task 813: Cutting on node 1191
Writing Pool: 509 cuts
BBnode 1191 (now 1193) done cutting: lowerbound 2065.62 (0.25 seconds)
LOWER BOUND: 2065.615385   ACTIVE NODES: 377

Task 814: Branching on node 1193
BBnode 1193 split into 1194 (2066.80) 1195 (2065.62) (0.32 seconds)
LOWER BOUND: 2065.615385   ACTIVE NODES: 378

Task 815: Cutting on node 1195
recomputing rownorms ...
Writing Pool: 509 cuts
BBnode 1195 (now 1196) done cutting: lowerbound 2065.68 (0.31 seconds)
LOWER BOUND: 2065.620000   ACTIVE NODES: 378

Task 816: Branching on node 981
BBnode 981 split into 1197 (2066.31) 1198 (2066.00) (0.38 seconds)
LOWER BOUND: 2065.621622   ACTIVE NODES: 379

Task 817: Cutting on node 753
recomputing rownorms ...
Writing Pool: 510 cuts
BBnode 753 (now 1199) done cutting: lowerbound 2065.64 (0.51 seconds)
LOWER BOUND: 2065.621622   ACTIVE NODES: 379

Task 818: Cutting on node 822
Writing Pool: 511 cuts
BBnode 822 (now 1200) done cutting: lowerbound 2065.66 (0.24 seconds)
LOWER BOUND: 2065.623529   ACTIVE NODES: 379

Task 819: Branching on node 782
BBnode 782 split into 1201 (2066.18) 1202 (2065.73) (0.41 seconds)
LOWER BOUND: 2065.625000   ACTIVE NODES: 380

Task 820: Cutting on node 874
Writing Pool: 512 cuts
BBnode 874 (now 1203) done cutting: lowerbound 2065.66 (0.54 seconds)
LOWER BOUND: 2065.625000   ACTIVE NODES: 380

Task 821: Cutting on node 950
recomputing rownorms ...
Writing Pool: 512 cuts
BBnode 950 (now 1204) done cutting: lowerbound 2065.62 (0.21 seconds)
LOWER BOUND: 2065.625000   ACTIVE NODES: 380

Task 822: Branching on node 1021
BBnode 1021 split into 1205 (2066.40) 1206 (2065.82) (0.42 seconds)
LOWER BOUND: 2065.625000   ACTIVE NODES: 381

Task 823: Branching on node 1204
BBnode 1204 split into 1207 (2066.00) 1208 (2065.80) (0.26 seconds)
LOWER BOUND: 2065.625000   ACTIVE NODES: 382

Task 824: Cutting on node 882
recomputing rownorms ...
Writing Pool: 514 cuts
BBnode 882 (now 1209) done cutting: lowerbound 2065.84 (0.47 seconds)
LOWER BOUND: 2065.625000   ACTIVE NODES: 382

Task 825: Cutting on node 786
recomputing rownorms ...
Writing Pool: 515 cuts
BBnode 786 (now 1210) done cutting: lowerbound 2065.62 (0.25 seconds)
LOWER BOUND: 2065.625000   ACTIVE NODES: 382

Task 826: Branching on node 1210
BBnode 1210 split into 1211 (2066.11) 1212 (2066.00) (0.22 seconds)
LOWER BOUND: 2065.628797   ACTIVE NODES: 383

Task 827: Cutting on node 756
recomputing rownorms ...
Writing Pool: 515 cuts
BBnode 756 (now 1213) done cutting: lowerbound 2066.25 (0.30 seconds)
LOWER BOUND: 2065.629496   ACTIVE NODES: 383

Task 828: Branching on node 947
BBnode 947 split into 1214 (2066.38) 1215 (2066.12) (0.39 seconds)
LOWER BOUND: 2065.631336   ACTIVE NODES: 384

Task 829: Cutting on node 426
recomputing rownorms ...
Writing Pool: 515 cuts
BBnode 426 (now 1216) done cutting: lowerbound 2065.80 (0.31 seconds)
LOWER BOUND: 2065.632184   ACTIVE NODES: 384

Task 830: Branching on node 1091
BBnode 1091 split into 1217 (2066.26) 1218 (2065.94) (0.33 seconds)
LOWER BOUND: 2065.633663   ACTIVE NODES: 385

Task 831: Cutting on node 974
Writing Pool: 517 cuts
BBnode 974 (now 1219) done cutting: lowerbound 2065.62 (0.40 seconds)
LOWER BOUND: 2065.617299   ACTIVE NODES: 385

Task 832: Branching on node 1219
BBnode 1219 split into 1220 (2066.36) 1221 (2065.80) (0.39 seconds)
LOWER BOUND: 2065.634409   ACTIVE NODES: 386

Task 833: Cutting on node 586
Writing Pool: 518 cuts
BBnode 586 (now 1222) done cutting: lowerbound 2065.80 (0.36 seconds)
LOWER BOUND: 2065.636364   ACTIVE NODES: 386

Task 834: Cutting on node 1086
Writing Pool: 518 cuts
BBnode 1086 (now 1223) done cutting: lowerbound 2065.64 (0.27 seconds)
LOWER BOUND: 2065.636364   ACTIVE NODES: 386

Task 835: Branching on node 1223
BBnode 1223 split into 1224 (2065.87) 1225 (2065.83) (0.34 seconds)
LOWER BOUND: 2065.636364   ACTIVE NODES: 387

Task 836: Branching on node 809
BBnode 809 split into 1226 (2066.56) 1227 (2065.88) (0.46 seconds)
LOWER BOUND: 2065.636516   ACTIVE NODES: 388

Task 837: Branching on node 1199
BBnode 1199 split into 1228 (2066.00) 1229 (2066.80) (0.40 seconds)
LOWER BOUND: 2065.637860   ACTIVE NODES: 389

Task 838: Branching on node 1115
BBnode 1115 split into 1230 (2066.35) 1231 (2065.97) (0.35 seconds)
LOWER BOUND: 2065.640625   ACTIVE NODES: 390

Task 839: Cutting on node 858
Writing Pool: 518 cuts
BBnode 858 (now 1232) done cutting: lowerbound 2065.68 (0.24 seconds)
LOWER BOUND: 2065.642857   ACTIVE NODES: 390

Task 840: Cutting on node 655
recomputing rownorms ...
Writing Pool: 518 cuts
BBnode 655 (now 1233) done cutting: lowerbound 2065.64 (0.20 seconds)
LOWER BOUND: 2065.642857   ACTIVE NODES: 390

Task 841: Branching on node 1233
BBnode 1233 split into 1234 (2066.00) 1235 (2065.82) (0.32 seconds)
LOWER BOUND: 2065.642857   ACTIVE NODES: 391

Task 842: Cutting on node 811
Writing Pool: 520 cuts
BBnode 811 (now 1236) done cutting: lowerbound 2065.71 (0.27 seconds)
LOWER BOUND: 2065.643411   ACTIVE NODES: 391

Task 843: Cutting on node 676
recomputing rownorms ...
Writing Pool: 522 cuts
BBnode 676 (now 1237) done cutting: lowerbound 2065.78 (0.42 seconds)
LOWER BOUND: 2065.644172   ACTIVE NODES: 391

Task 844: Cutting on node 646
recomputing rownorms ...
Writing Pool: 522 cuts
BBnode 646 (now 1238) done cutting: lowerbound 2065.64 (0.23 seconds)
LOWER BOUND: 2065.644172   ACTIVE NODES: 391

Task 845: Branching on node 1238
BBnode 1238 split into 1239 (2066.00) 1240 (2065.86) (0.28 seconds)
LOWER BOUND: 2065.647059   ACTIVE NODES: 392

Task 846: Cutting on node 665
recomputing rownorms ...
Writing Pool: 526 cuts
BBnode 665 (now 1241) done cutting: lowerbound 2065.71 (0.46 seconds)
LOWER BOUND: 2065.647940   ACTIVE NODES: 392

Task 847: Cutting on node 796
recomputing rownorms ...
Writing Pool: 527 cuts
BBnode 796 (now 1242) done cutting: lowerbound 2065.78 (0.45 seconds)
LOWER BOUND: 2065.648148   ACTIVE NODES: 392

Task 848: Cutting on node 666
recomputing rownorms ...
Writing Pool: 527 cuts
BBnode 666 (now 1243) done cutting: lowerbound 2065.73 (0.44 seconds)
LOWER BOUND: 2065.649203   ACTIVE NODES: 392

Task 849: Cutting on node 261
Writing Pool: 530 cuts
BBnode 261 (now 1244) done cutting: lowerbound 2065.94 (0.26 seconds)
LOWER BOUND: 2065.652174   ACTIVE NODES: 392

Task 850: Cutting on node 654
recomputing rownorms ...
Writing Pool: 530 cuts
BBnode 654 (now 1245) done cutting: lowerbound 2065.70 (0.38 seconds)
LOWER BOUND: 2065.652174   ACTIVE NODES: 392

Task 851: Branching on node 922
BBnode 922 split into 1246 (2066.57) 1247 (2065.90) (0.38 seconds)
LOWER BOUND: 2065.653199   ACTIVE NODES: 393

Task 852: Branching on node 1153
BBnode 1153 split into 1248 (2066.25) 1249 (2065.94) (0.35 seconds)
LOWER BOUND: 2065.654135   ACTIVE NODES: 394

Task 853: Cutting on node 787
Writing Pool: 532 cuts
BBnode 787 (now 1250) done cutting: lowerbound 2065.83 (0.25 seconds)
LOWER BOUND: 2065.654702   ACTIVE NODES: 394

Task 854: Branching on node 1162
BBnode 1162 split into 1251 (2066.90) 1252 (2065.96) (0.36 seconds)
LOWER BOUND: 2065.654762   ACTIVE NODES: 395

Task 855: Cutting on node 792
Writing Pool: 533 cuts
BBnode 792 (now 1253) done cutting: lowerbound 2065.66 (0.24 seconds)
LOWER BOUND: 2065.655340   ACTIVE NODES: 395

Task 856: Branching on node 1253
BBnode 1253 split into 1254 (2066.12) 1255 (2065.86) (0.38 seconds)
LOWER BOUND: 2065.655882   ACTIVE NODES: 396

Task 857: Cutting on node 760
recomputing rownorms ...
Writing Pool: 533 cuts
BBnode 760 (now 1256) done cutting: lowerbound 2065.79 (0.23 seconds)
LOWER BOUND: 2065.658537   ACTIVE NODES: 396

Task 858: Branching on node 1142
BBnode 1142 split into 1257 (2066.08) 1258 (2066.60) (0.38 seconds)
LOWER BOUND: 2065.659259   ACTIVE NODES: 397

Task 859: Branching on node 1175
BBnode 1175 split into 1259 (2066.50) 1260 (2065.99) (0.36 seconds)
LOWER BOUND: 2065.660550   ACTIVE NODES: 398

Task 860: Branching on node 1203
BBnode 1203 split into 1261 (2066.23) 1262 (2066.08) (0.39 seconds)
LOWER BOUND: 2065.663265   ACTIVE NODES: 399

Task 861: Cutting on node 928
Writing Pool: 533 cuts
BBnode 928 (now 1263) done cutting: lowerbound 2065.75 (0.30 seconds)
LOWER BOUND: 2065.664234   ACTIVE NODES: 399

Task 862: Branching on node 1200
BBnode 1200 split into 1264 (2066.17) 1265 (2066.00) (0.29 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 400

Task 863: Branching on node 831
BBnode 831 split into 1266 (2066.08) 1267 (2066.46) (0.25 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 401

Task 864: Cutting on node 1137
Writing Pool: 533 cuts
BBnode 1137 (now 1268) done cutting: lowerbound 2065.67 (0.19 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 401

Task 865: Cutting on node 1105
Writing Pool: 533 cuts
BBnode 1105 (now 1269) done cutting: lowerbound 2065.67 (0.19 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 401

Task 866: Branching on node 1269
BBnode 1269 split into 1270 (2065.67) 1271 (2067.60X) (0.35 seconds)
Child 1 is pruned
LOWER BOUND: 2065.666667   ACTIVE NODES: 401

Task 867: Cutting on node 434
recomputing rownorms ...
Writing Pool: 533 cuts
BBnode 434 (now 1272) done cutting: lowerbound 2066.05 (0.49 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 401

Task 868: Cutting on node 1270
Writing Pool: 533 cuts
BBnode 1270 (now 1273) done cutting: lowerbound 2065.67 (0.25 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 401

Task 869: Branching on node 1273
BBnode 1273 split into 1274 (2065.81) 1275 (2066.16) (0.37 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 402

Task 870: Branching on node 1268
BBnode 1268 split into 1276 (2065.67) 1277 (2065.80) (0.19 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 403

Task 871: Cutting on node 1276
Writing Pool: 533 cuts
BBnode 1276 (now 1278) done cutting: lowerbound 2065.67 (0.24 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 403

Task 872: Branching on node 1278
BBnode 1278 split into 1279 (2065.67) 1280 (2066.88) (0.52 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 404

Task 873: Cutting on node 1279
recomputing rownorms ...
Writing Pool: 541 cuts
BBnode 1279 (now 1281) done cutting: lowerbound 2065.69 (0.67 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 404

Task 874: Cutting on node 997
recomputing rownorms ...
Writing Pool: 543 cuts
BBnode 997 (now 1282) done cutting: lowerbound 2065.78 (0.72 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 404

Task 875: Cutting on node 751
Writing Pool: 546 cuts
BBnode 751 (now 1283) done cutting: lowerbound 2066.61 (0.27 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 404

Task 876: Cutting on node 543
Writing Pool: 546 cuts
BBnode 543 (now 1284) done cutting: lowerbound 2066.22 (0.33 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 404

Task 877: Cutting on node 742
Writing Pool: 546 cuts
BBnode 742 (now 1285) done cutting: lowerbound 2066.00 (0.28 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 404

Task 878: Cutting on node 850
recomputing rownorms ...
Writing Pool: 546 cuts
BBnode 850 (now 1286) done cutting: lowerbound 2065.75 (0.21 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 404

Task 879: Branching on node 1027
BBnode 1027 split into 1287 (2066.90) 1288 (2066.00) (0.31 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 405

Task 880: Cutting on node 736
recomputing rownorms ...
Writing Pool: 546 cuts
BBnode 736 (now 1289) done cutting: lowerbound 2065.67 (0.16 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 405

Task 881: Branching on node 1289
BBnode 1289 split into 1290 (2066.00) 1291 (2065.96) (0.21 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 406

Task 882: Cutting on node 673
Writing Pool: 546 cuts
BBnode 673 (now 1292) done cutting: lowerbound 2065.67 (0.18 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 406

Task 883: Branching on node 1292
BBnode 1292 split into 1293 (2065.89) 1294 (2066.52) (0.39 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 407

Task 884: Branching on node 1123
BBnode 1123 split into 1295 (2066.33) 1296 (2065.74) (0.48 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 408

Task 885: Cutting on node 631
Writing Pool: 549 cuts
BBnode 631 (now 1297) done cutting: lowerbound 2065.91 (0.24 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 408

Task 886: Cutting on node 860
recomputing rownorms ...
Writing Pool: 549 cuts
BBnode 860 (now 1298) done cutting: lowerbound 2065.67 (0.15 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 408

Task 887: Branching on node 1298
BBnode 1298 split into 1299 (2066.00) 1300 (2065.83) (0.15 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 409

Task 888: Cutting on node 949
recomputing rownorms ...
Writing Pool: 552 cuts
BBnode 949 (now 1301) done cutting: lowerbound 2065.69 (0.60 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 409

Task 889: Cutting on node 494
Writing Pool: 552 cuts
BBnode 494 (now 1302) done cutting: lowerbound 2065.64 (0.20 seconds)
LOWER BOUND: 2065.642857   ACTIVE NODES: 409

Task 890: Branching on node 1302
BBnode 1302 split into 1303 (2066.08) 1304 (2066.00) (0.32 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 410

Task 891: Cutting on node 968
Writing Pool: 552 cuts
BBnode 968 (now 1305) done cutting: lowerbound 2065.67 (0.12 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 410

Task 892: Branching on node 1305
BBnode 1305 split into 1306 (2065.95) 1307 (2065.83) (0.26 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 411

Task 893: Cutting on node 1013
recomputing rownorms ...
Writing Pool: 552 cuts
BBnode 1013 (now 1308) done cutting: lowerbound 2065.67 (0.15 seconds)
LOWER BOUND: 2065.666667   ACTIVE NODES: 411

Task 894: Branching on node 1308
BBnode 1308 split into 1309 (2066.00) 1310 (2065.91) (0.18 seconds)
LOWER BOUND: 2065.670732   ACTIVE NODES: 412

Task 895: Cutting on node 624
Writing Pool: 554 cuts
BBnode 624 (now 1311) done cutting: lowerbound 2065.67 (0.61 seconds)
LOWER BOUND: 2065.671875   ACTIVE NODES: 412

Task 896: Cutting on node 918
recomputing rownorms ...
Writing Pool: 556 cuts
BBnode 918 (now 1312) done cutting: lowerbound 2065.70 (0.56 seconds)
LOWER BOUND: 2065.673797   ACTIVE NODES: 412

Task 897: Branching on node 954
BBnode 954 split into 1313 (2066.00) 1314 (2066.18) (0.38 seconds)
LOWER BOUND: 2065.674467   ACTIVE NODES: 413

Task 898: Branching on node 1311
BBnode 1311 split into 1315 (2066.63) 1316 (2065.86) (0.44 seconds)
LOWER BOUND: 2065.674479   ACTIVE NODES: 414

Task 899: Branching on node 1053
BBnode 1053 split into 1317 (2065.93) 1318 (2066.50) (0.41 seconds)
LOWER BOUND: 2065.674797   ACTIVE NODES: 415

Task 900: Cutting on node 667
Writing Pool: 557 cuts
BBnode 667 (now 1319) done cutting: lowerbound 2065.84 (0.46 seconds)
LOWER BOUND: 2065.676630   ACTIVE NODES: 415

Task 901: Cutting on node 942
Writing Pool: 557 cuts
BBnode 942 (now 1320) done cutting: lowerbound 2065.68 (0.27 seconds)
LOWER BOUND: 2065.676630   ACTIVE NODES: 415

Task 902: Branching on node 1320
BBnode 1320 split into 1321 (2066.00) 1322 (2065.92) (0.40 seconds)
LOWER BOUND: 2065.677206   ACTIVE NODES: 416

Task 903: Cutting on node 1085
recomputing rownorms ...
Writing Pool: 557 cuts
BBnode 1085 (now 1323) done cutting: lowerbound 2065.70 (0.27 seconds)
LOWER BOUND: 2065.677419   ACTIVE NODES: 416

Task 904: Cutting on node 945
Writing Pool: 557 cuts
BBnode 945 (now 1324) done cutting: lowerbound 2065.68 (0.24 seconds)
LOWER BOUND: 2065.677419   ACTIVE NODES: 416

Task 905: Branching on node 1324
BBnode 1324 split into 1325 (2066.30) 1326 (2066.00) (0.28 seconds)
LOWER BOUND: 2065.678571   ACTIVE NODES: 417

Task 906: Branching on node 1232
BBnode 1232 split into 1327 (2066.40) 1328 (2066.14) (0.38 seconds)
LOWER BOUND: 2065.678571   ACTIVE NODES: 418

Task 907: Cutting on node 1014
recomputing rownorms ...
Writing Pool: 559 cuts
BBnode 1014 (now 1329) done cutting: lowerbound 2065.82 (0.36 seconds)
LOWER BOUND: 2065.680000   ACTIVE NODES: 418

Task 908: Branching on node 1196
BBnode 1196 split into 1330 (2066.23) 1331 (2066.00) (0.29 seconds)
LOWER BOUND: 2065.680556   ACTIVE NODES: 419

Task 909: Cutting on node 983
recomputing rownorms ...
Writing Pool: 559 cuts
BBnode 983 (now 1332) done cutting: lowerbound 2065.69 (0.47 seconds)
LOWER BOUND: 2065.681373   ACTIVE NODES: 419

Task 910: Branching on node 783
BBnode 783 split into 1333 (2066.14) 1334 (2066.20) (0.49 seconds)
LOWER BOUND: 2065.684211   ACTIVE NODES: 420

Task 911: Cutting on node 1019
recomputing rownorms ...
Writing Pool: 563 cuts
BBnode 1019 (now 1335) done cutting: lowerbound 2065.91 (0.52 seconds)
LOWER BOUND: 2065.685185   ACTIVE NODES: 420

Task 912: Cutting on node 859
recomputing rownorms ...
Writing Pool: 566 cuts
BBnode 859 (now 1336) done cutting: lowerbound 2065.72 (0.40 seconds)
LOWER BOUND: 2065.685714   ACTIVE NODES: 420

Task 913: Cutting on node 682
recomputing rownorms ...
Writing Pool: 567 cuts
BBnode 682 (now 1337) done cutting: lowerbound 2065.84 (0.49 seconds)
LOWER BOUND: 2065.685714   ACTIVE NODES: 420

Task 914: Branching on node 1301
BBnode 1301 split into 1338 (2066.30) 1339 (2065.89) (0.24 seconds)
LOWER BOUND: 2065.686705   ACTIVE NODES: 421

Task 915: Cutting on node 592
Writing Pool: 567 cuts
BBnode 592 (now 1340) done cutting: lowerbound 2065.78 (0.26 seconds)
LOWER BOUND: 2065.686869   ACTIVE NODES: 421

Task 916: Branching on node 1041
BBnode 1041 split into 1341 (2066.26) 1342 (2066.25) (0.33 seconds)
LOWER BOUND: 2065.687500   ACTIVE NODES: 422

Task 917: Branching on node 1332
BBnode 1332 split into 1343 (2066.19) 1344 (2066.07) (0.38 seconds)
LOWER BOUND: 2065.687500   ACTIVE NODES: 423

Task 918: Cutting on node 1024
recomputing rownorms ...
Writing Pool: 567 cuts
BBnode 1024 (now 1345) done cutting: lowerbound 2065.69 (0.24 seconds)
LOWER BOUND: 2065.687500   ACTIVE NODES: 423

Task 919: Branching on node 1345
BBnode 1345 split into 1346 (2066.03) 1347 (2066.04) (0.37 seconds)
LOWER BOUND: 2065.688525   ACTIVE NODES: 424

Task 920: Branching on node 1141
BBnode 1141 split into 1348 (2066.35) 1349 (2066.00) (0.34 seconds)
LOWER BOUND: 2065.691176   ACTIVE NODES: 425

Task 921: Cutting on node 1079
Writing Pool: 575 cuts
BBnode 1079 (now 1350) done cutting: lowerbound 2065.81 (0.61 seconds)
LOWER BOUND: 2065.691897   ACTIVE NODES: 425

Task 922: Branching on node 980
BBnode 980 split into 1351 (2066.24) 1352 (2066.54) (0.40 seconds)
LOWER BOUND: 2065.692308   ACTIVE NODES: 426

Task 923: Branching on node 1281
BBnode 1281 split into 1353 (2066.15) 1354 (2066.00) (0.51 seconds)
LOWER BOUND: 2065.695971   ACTIVE NODES: 427

Task 924: Branching on node 1323
BBnode 1323 split into 1355 (2068.16X) 1356 (2066.06) (0.42 seconds)
Child 0 is pruned
LOWER BOUND: 2065.696351   ACTIVE NODES: 427

Task 925: Cutting on node 685
recomputing rownorms ...
Writing Pool: 578 cuts
BBnode 685 (now 1357) done cutting: lowerbound 2065.87 (0.49 seconds)
LOWER BOUND: 2065.700000   ACTIVE NODES: 427

Task 926: Cutting on node 697
recomputing rownorms ...
Writing Pool: 578 cuts
BBnode 697 (now 1358) done cutting: lowerbound 2065.94 (0.24 seconds)
LOWER BOUND: 2065.700000   ACTIVE NODES: 427

Task 927: Branching on node 1312
BBnode 1312 split into 1359 (2066.33) 1360 (2066.04) (0.30 seconds)
LOWER BOUND: 2065.700000   ACTIVE NODES: 428

Task 928: Branching on node 1245
BBnode 1245 split into 1361 (2066.13) 1362 (2066.29) (0.30 seconds)
LOWER BOUND: 2065.700000   ACTIVE NODES: 429

Task 929: Cutting on node 994
recomputing rownorms ...
Writing Pool: 578 cuts
BBnode 994 (now 1363) done cutting: lowerbound 2065.71 (0.38 seconds)
LOWER BOUND: 2065.700441   ACTIVE NODES: 429

Task 930: Cutting on node 1058
recomputing rownorms ...
Writing Pool: 578 cuts
BBnode 1058 (now 1364) done cutting: lowerbound 2065.71 (0.24 seconds)
LOWER BOUND: 2065.704545   ACTIVE NODES: 429

Task 931: Cutting on node 461
recomputing rownorms ...
Writing Pool: 578 cuts
BBnode 461 (now 1365) done cutting: lowerbound 2065.78 (0.29 seconds)
LOWER BOUND: 2065.706806   ACTIVE NODES: 429

Task 932: Branching on node 1068
BBnode 1068 split into 1366 (2066.06) 1367 (2066.49) (0.39 seconds)
LOWER BOUND: 2065.706897   ACTIVE NODES: 430

Task 933: Cutting on node 759
recomputing rownorms ...
Writing Pool: 578 cuts
BBnode 759 (now 1368) done cutting: lowerbound 2065.94 (0.23 seconds)
LOWER BOUND: 2065.708333   ACTIVE NODES: 430

Task 934: Cutting on node 737
recomputing rownorms ...
Writing Pool: 578 cuts
BBnode 737 (now 1369) done cutting: lowerbound 2065.71 (0.23 seconds)
LOWER BOUND: 2065.708333   ACTIVE NODES: 430

Task 935: Branching on node 1369
BBnode 1369 split into 1370 (2066.00) 1371 (2066.00) (0.29 seconds)
LOWER BOUND: 2065.709677   ACTIVE NODES: 431

Task 936: Branching on node 1364
BBnode 1364 split into 1372 (2066.31) 1373 (2066.45) (0.34 seconds)
LOWER BOUND: 2065.710145   ACTIVE NODES: 432

Task 937: Branching on node 1241
BBnode 1241 split into 1374 (2066.18) 1375 (2065.75) (0.39 seconds)
LOWER BOUND: 2065.710309   ACTIVE NODES: 433

Task 938: Branching on node 1076
BBnode 1076 split into 1376 (2065.96) 1377 (2066.15) (0.39 seconds)
LOWER BOUND: 2065.710602   ACTIVE NODES: 434

Task 939: Cutting on node 781
recomputing rownorms ...
Writing Pool: 580 cuts
BBnode 781 (now 1378) done cutting: lowerbound 2065.75 (0.28 seconds)
LOWER BOUND: 2065.711111   ACTIVE NODES: 434

Task 940: Branching on node 1003
BBnode 1003 split into 1379 (2066.37) 1380 (2066.36) (0.38 seconds)
LOWER BOUND: 2065.712121   ACTIVE NODES: 435

Task 941: Cutting on node 814
Writing Pool: 580 cuts
BBnode 814 (now 1381) done cutting: lowerbound 2065.84 (0.25 seconds)
LOWER BOUND: 2065.712121   ACTIVE NODES: 435

Task 942: Cutting on node 869
Writing Pool: 580 cuts
BBnode 869 (now 1382) done cutting: lowerbound 2065.74 (0.25 seconds)
LOWER BOUND: 2065.713178   ACTIVE NODES: 435

Task 943: Cutting on node 1100
recomputing rownorms ...
Writing Pool: 584 cuts
BBnode 1100 (now 1383) done cutting: lowerbound 2065.73 (0.77 seconds)
LOWER BOUND: 2065.713587   ACTIVE NODES: 435

Task 944: Branching on node 1236
BBnode 1236 split into 1384 (2066.62) 1385 (2066.20) (0.46 seconds)
LOWER BOUND: 2065.714286   ACTIVE NODES: 436

Task 945: Cutting on node 992
recomputing rownorms ...
Writing Pool: 584 cuts
BBnode 992 (now 1386) done cutting: lowerbound 2065.72 (0.43 seconds)
LOWER BOUND: 2065.714286   ACTIVE NODES: 436

Task 946: Branching on node 1363
BBnode 1363 split into 1387 (2067.08) 1388 (2066.00) (0.49 seconds)
LOWER BOUND: 2065.714286   ACTIVE NODES: 437

Task 947: Cutting on node 577
Writing Pool: 586 cuts
BBnode 577 (now 1389) done cutting: lowerbound 2065.81 (0.52 seconds)
LOWER BOUND: 2065.720930   ACTIVE NODES: 437

Task 948: Branching on node 1336
BBnode 1336 split into 1390 (2066.17) 1391 (2066.20) (0.39 seconds)
LOWER BOUND: 2065.720998   ACTIVE NODES: 438

Task 949: Branching on node 1143
BBnode 1143 split into 1392 (2066.16) 1393 (2066.17) (0.32 seconds)
LOWER BOUND: 2065.721348   ACTIVE NODES: 439

Task 950: Branching on node 933
BBnode 933 split into 1394 (2066.08) 1395 (2066.04) (0.34 seconds)
LOWER BOUND: 2065.723214   ACTIVE NODES: 440

Task 951: Cutting on node 1150
recomputing rownorms ...
Writing Pool: 586 cuts
BBnode 1150 (now 1396) done cutting: lowerbound 2065.73 (0.40 seconds)
LOWER BOUND: 2065.724249   ACTIVE NODES: 440

Task 952: Cutting on node 853
recomputing rownorms ...
Writing Pool: 591 cuts
BBnode 853 (now 1397) done cutting: lowerbound 2066.18 (0.77 seconds)
LOWER BOUND: 2065.725000   ACTIVE NODES: 440

Task 953: Branching on node 1097
BBnode 1097 split into 1398 (2066.21) 1399 (2066.33) (0.37 seconds)
LOWER BOUND: 2065.725000   ACTIVE NODES: 441

Task 954: Branching on node 1386
BBnode 1386 split into 1400 (2066.00) 1401 (2065.96) (0.39 seconds)
LOWER BOUND: 2065.725926   ACTIVE NODES: 442

Task 955: Cutting on node 1129
recomputing rownorms ...
Writing Pool: 594 cuts
BBnode 1129 (now 1402) done cutting: lowerbound 2065.93 (0.58 seconds)
LOWER BOUND: 2065.727273   ACTIVE NODES: 442

Task 956: Branching on node 1243
BBnode 1243 split into 1403 (2066.28) 1404 (2066.12) (0.42 seconds)
LOWER BOUND: 2065.729167   ACTIVE NODES: 443

Task 957: Branching on node 1396
BBnode 1396 split into 1405 (2066.25) 1406 (2066.20) (0.40 seconds)
LOWER BOUND: 2065.730769   ACTIVE NODES: 444

Task 958: Cutting on node 1202
recomputing rownorms ...
Writing Pool: 595 cuts
BBnode 1202 (now 1407) done cutting: lowerbound 2065.74 (0.40 seconds)
LOWER BOUND: 2065.731343   ACTIVE NODES: 444

Task 959: Cutting on node 493
recomputing rownorms ...
Writing Pool: 595 cuts
BBnode 493 (now 1408) done cutting: lowerbound 2065.80 (0.20 seconds)
LOWER BOUND: 2065.734694   ACTIVE NODES: 444

Task 960: Branching on node 1383
BBnode 1383 split into 1409 (2066.33) 1410 (2066.18) (0.36 seconds)
LOWER BOUND: 2065.735294   ACTIVE NODES: 445

Task 961: Branching on node 866
BBnode 866 split into 1411 (2066.71) 1412 (2066.38) (0.33 seconds)
LOWER BOUND: 2065.735294   ACTIVE NODES: 446

Task 962: Branching on node 1056
BBnode 1056 split into 1413 (2066.29) 1414 (2066.53) (0.43 seconds)
LOWER BOUND: 2065.736111   ACTIVE NODES: 447

Task 963: Cutting on node 1296
recomputing rownorms ...
Writing Pool: 595 cuts
BBnode 1296 (now 1415) done cutting: lowerbound 2065.74 (0.25 seconds)
LOWER BOUND: 2065.736111   ACTIVE NODES: 447

Task 964: Branching on node 1415
BBnode 1415 split into 1416 (2066.31) 1417 (2065.95) (0.39 seconds)
LOWER BOUND: 2065.736842   ACTIVE NODES: 448

Task 965: Branching on node 1407
BBnode 1407 split into 1418 (2066.59) 1419 (2066.40) (0.35 seconds)
LOWER BOUND: 2065.737705   ACTIVE NODES: 449

Task 966: Cutting on node 470
recomputing rownorms ...
Writing Pool: 595 cuts
BBnode 470 (now 1420) done cutting: lowerbound 2065.83 (0.48 seconds)
LOWER BOUND: 2065.738470   ACTIVE NODES: 449

Task 967: Cutting on node 352
recomputing rownorms ...
Writing Pool: 596 cuts
BBnode 352 (now 1421) done cutting: lowerbound 2065.96 (0.30 seconds)
LOWER BOUND: 2065.739726   ACTIVE NODES: 449

Task 968: Cutting on node 430
recomputing rownorms ...
Writing Pool: 603 cuts
BBnode 430 (now 1422) done cutting: lowerbound 2066.24 (0.95 seconds)
LOWER BOUND: 2065.741722   ACTIVE NODES: 449

Task 969: Branching on node 1382
BBnode 1382 split into 1423 (2066.50) 1424 (2066.17) (0.52 seconds)
LOWER BOUND: 2065.742857   ACTIVE NODES: 450

Task 970: Cutting on node 487
recomputing rownorms ...
Writing Pool: 603 cuts
BBnode 487 (now 1425) done cutting: lowerbound 2065.91 (0.28 seconds)
LOWER BOUND: 2065.744604   ACTIVE NODES: 450

Task 971: Cutting on node 897
Writing Pool: 604 cuts
BBnode 897 (now 1426) done cutting: lowerbound 2065.74 (0.21 seconds)
LOWER BOUND: 2065.744898   ACTIVE NODES: 450

Task 972: Branching on node 1426
BBnode 1426 split into 1427 (2066.41) 1428 (2066.12) (0.36 seconds)
LOWER BOUND: 2065.746032   ACTIVE NODES: 451

Task 973: Cutting on node 437
Writing Pool: 607 cuts
BBnode 437 (now 1429) done cutting: lowerbound 2065.94 (0.42 seconds)
LOWER BOUND: 2065.746835   ACTIVE NODES: 451

Task 974: Branching on node 832
BBnode 832 split into 1430 (2066.26) 1431 (2066.48) (0.50 seconds)
LOWER BOUND: 2065.749518   ACTIVE NODES: 452

Task 975: Cutting on node 868
Writing Pool: 607 cuts
BBnode 868 (now 1432) done cutting: lowerbound 2065.81 (0.24 seconds)
LOWER BOUND: 2065.750000   ACTIVE NODES: 452

Task 976: Cutting on node 894
recomputing rownorms ...
Writing Pool: 608 cuts
BBnode 894 (now 1433) done cutting: lowerbound 2066.11 (0.53 seconds)
LOWER BOUND: 2065.750000   ACTIVE NODES: 452

Task 977: Cutting on node 651
recomputing rownorms ...
Writing Pool: 608 cuts
BBnode 651 (now 1434) done cutting: lowerbound 2065.78 (0.40 seconds)
LOWER BOUND: 2065.750000   ACTIVE NODES: 452

Task 978: Cutting on node 1082
recomputing rownorms ...
Writing Pool: 608 cuts
BBnode 1082 (now 1435) done cutting: lowerbound 2065.76 (0.49 seconds)
LOWER BOUND: 2065.750000   ACTIVE NODES: 452

Task 979: Branching on node 1263
BBnode 1263 split into 1436 (2065.86) 1437 (2066.05) (0.32 seconds)
LOWER BOUND: 2065.750000   ACTIVE NODES: 453

Task 980: Branching on node 1286
BBnode 1286 split into 1438 (2066.45) 1439 (2065.93) (0.41 seconds)
LOWER BOUND: 2065.750000   ACTIVE NODES: 454

Task 981: Cutting on node 768
recomputing rownorms ...
Writing Pool: 610 cuts
BBnode 768 (now 1440) done cutting: lowerbound 2065.89 (0.32 seconds)
LOWER BOUND: 2065.750000   ACTIVE NODES: 454

Task 982: Cutting on node 613
recomputing rownorms ...
Writing Pool: 610 cuts
BBnode 613 (now 1441) done cutting: lowerbound 2065.82 (0.25 seconds)
LOWER BOUND: 2065.750000   ACTIVE NODES: 454

Task 983: Cutting on node 873
recomputing rownorms ...
Writing Pool: 611 cuts
BBnode 873 (now 1442) done cutting: lowerbound 2065.89 (0.35 seconds)
LOWER BOUND: 2065.750000   ACTIVE NODES: 454

Task 984: Cutting on node 818
recomputing rownorms ...
Writing Pool: 612 cuts
BBnode 818 (now 1443) done cutting: lowerbound 2065.79 (0.43 seconds)
LOWER BOUND: 2065.750760   ACTIVE NODES: 454

Task 985: Branching on node 1138
BBnode 1138 split into 1444 (2066.14) 1445 (2066.22) (0.32 seconds)
LOWER BOUND: 2065.750779   ACTIVE NODES: 455

Task 986: Cutting on node 810
Writing Pool: 612 cuts
BBnode 810 (now 1446) done cutting: lowerbound 2066.09 (0.18 seconds)
LOWER BOUND: 2065.751295   ACTIVE NODES: 455

Task 987: Cutting on node 1375
recomputing rownorms ...
Writing Pool: 613 cuts
BBnode 1375 (now 1447) done cutting: lowerbound 2065.89 (0.26 seconds)
LOWER BOUND: 2065.751880   ACTIVE NODES: 455

Task 988: Branching on node 1378
BBnode 1378 split into 1448 (2066.57) 1449 (2066.13) (0.36 seconds)
LOWER BOUND: 2065.753978   ACTIVE NODES: 456

Task 989: Branching on node 1177
BBnode 1177 split into 1450 (2066.40) 1451 (2066.21) (0.39 seconds)
LOWER BOUND: 2065.755556   ACTIVE NODES: 457

Task 990: Cutting on node 936
Writing Pool: 616 cuts
BBnode 936 (now 1452) done cutting: lowerbound 2065.77 (0.47 seconds)
LOWER BOUND: 2065.758621   ACTIVE NODES: 457

Task 991: Cutting on node 710
recomputing rownorms ...
Writing Pool: 616 cuts
BBnode 710 (now 1453) done cutting: lowerbound 2066.57 (0.18 seconds)
LOWER BOUND: 2065.761194   ACTIVE NODES: 457

Task 992: Branching on node 1096
BBnode 1096 split into 1454 (2066.35) 1455 (2066.40) (0.38 seconds)
LOWER BOUND: 2065.762712   ACTIVE NODES: 458

Task 993: Branching on node 1156
BBnode 1156 split into 1456 (2066.11) 1457 (2066.33) (0.28 seconds)
LOWER BOUND: 2065.763889   ACTIVE NODES: 459

Task 994: Cutting on node 920
Writing Pool: 616 cuts
BBnode 920 (now 1458) done cutting: lowerbound 2065.83 (0.25 seconds)
LOWER BOUND: 2065.764241   ACTIVE NODES: 459

Task 995: Cutting on node 1057
recomputing rownorms ...
Writing Pool: 616 cuts
BBnode 1057 (now 1459) done cutting: lowerbound 2066.00 (0.28 seconds)
LOWER BOUND: 2065.764706   ACTIVE NODES: 459

Task 996: Branching on node 1435
BBnode 1435 split into 1460 (2066.73) 1461 (2066.00) (0.38 seconds)
LOWER BOUND: 2065.764706   ACTIVE NODES: 460

Task 997: Cutting on node 1078
Writing Pool: 616 cuts
BBnode 1078 (now 1462) done cutting: lowerbound 2066.05 (0.22 seconds)
LOWER BOUND: 2065.765625   ACTIVE NODES: 460

Task 998: Cutting on node 877
recomputing rownorms ...
Writing Pool: 621 cuts
BBnode 877 (now 1463) done cutting: lowerbound 2066.02 (0.62 seconds)
LOWER BOUND: 2065.766578   ACTIVE NODES: 460

Task 999: Branching on node 1452
BBnode 1452 split into 1464 (2066.13) 1465 (2066.39) (0.49 seconds)
LOWER BOUND: 2065.768116   ACTIVE NODES: 461

Task 1000: Cutting on node 634
recomputing rownorms ...
Writing Pool: 622 cuts
BBnode 634 (now 1466) done cutting: lowerbound 2065.76 (0.71 seconds)
LOWER BOUND: 2065.759777   ACTIVE NODES: 461

Task 1001: Branching on node 1466
BBnode 1466 split into 1467 (2066.47) 1468 (2066.09) (0.42 seconds)
LOWER BOUND: 2065.769231   ACTIVE NODES: 462

Task 1002: Cutting on node 1054
Writing Pool: 622 cuts
BBnode 1054 (now 1469) done cutting: lowerbound 2065.77 (0.27 seconds)
LOWER BOUND: 2065.769231   ACTIVE NODES: 462

Task 1003: Branching on node 1469
BBnode 1469 split into 1470 (2065.93) 1471 (2066.12) (0.37 seconds)
LOWER BOUND: 2065.770000   ACTIVE NODES: 463

Task 1004: Cutting on node 946
recomputing rownorms ...
Writing Pool: 622 cuts
BBnode 946 (now 1472) done cutting: lowerbound 2065.77 (0.38 seconds)
LOWER BOUND: 2065.771255   ACTIVE NODES: 463

Task 1005: Cutting on node 926
Writing Pool: 624 cuts
BBnode 926 (now 1473) done cutting: lowerbound 2065.81 (0.41 seconds)
LOWER BOUND: 2065.771863   ACTIVE NODES: 463

Task 1006: Cutting on node 642
Writing Pool: 624 cuts
BBnode 642 (now 1474) done cutting: lowerbound 2066.11 (0.29 seconds)
LOWER BOUND: 2065.772727   ACTIVE NODES: 463

Task 1007: Cutting on node 1114
Writing Pool: 624 cuts
BBnode 1114 (now 1475) done cutting: lowerbound 2065.77 (0.21 seconds)
LOWER BOUND: 2065.772727   ACTIVE NODES: 463

Task 1008: Branching on node 1124
BBnode 1124 split into 1476 (2066.29) 1477 (2066.00) (0.35 seconds)
LOWER BOUND: 2065.772727   ACTIVE NODES: 464

Task 1009: Branching on node 1472
BBnode 1472 split into 1478 (2066.14) 1479 (2066.18) (0.30 seconds)
LOWER BOUND: 2065.772727   ACTIVE NODES: 465

Task 1010: Branching on node 1475
BBnode 1475 split into 1480 (2066.82) 1481 (2066.00) (0.35 seconds)
LOWER BOUND: 2065.775281   ACTIVE NODES: 466

Task 1011: Cutting on node 807
Writing Pool: 629 cuts
BBnode 807 (now 1482) done cutting: lowerbound 2066.00 (0.73 seconds)
LOWER BOUND: 2065.775943   ACTIVE NODES: 466

Task 1012: Branching on node 1365
BBnode 1365 split into 1483 (2066.01) 1484 (2066.16) (0.31 seconds)
LOWER BOUND: 2065.777019   ACTIVE NODES: 467

Task 1013: Cutting on node 660
recomputing rownorms ...
Writing Pool: 629 cuts
BBnode 660 (now 1485) done cutting: lowerbound 2065.83 (0.23 seconds)
LOWER BOUND: 2065.777778   ACTIVE NODES: 467

Task 1014: Cutting on node 1178
Writing Pool: 629 cuts
BBnode 1178 (now 1486) done cutting: lowerbound 2065.78 (0.23 seconds)
LOWER BOUND: 2065.777778   ACTIVE NODES: 467

Task 1015: Branching on node 1486
BBnode 1486 split into 1487 (2066.19) 1488 (2066.11) (0.35 seconds)
LOWER BOUND: 2065.777778   ACTIVE NODES: 468

Task 1016: Cutting on node 672
recomputing rownorms ...
Writing Pool: 629 cuts
BBnode 672 (now 1489) done cutting: lowerbound 2065.74 (0.24 seconds)
LOWER BOUND: 2065.736434   ACTIVE NODES: 468

Task 1017: Branching on node 1489
BBnode 1489 split into 1490 (2066.40) 1491 (2066.34) (0.36 seconds)
LOWER BOUND: 2065.777778   ACTIVE NODES: 469

Task 1018: Branching on node 1075
BBnode 1075 split into 1492 (2066.86) 1493 (2066.38) (0.36 seconds)
LOWER BOUND: 2065.777778   ACTIVE NODES: 470

Task 1019: Cutting on node 1140
Writing Pool: 629 cuts
BBnode 1140 (now 1494) done cutting: lowerbound 2065.87 (0.26 seconds)
LOWER BOUND: 2065.777778   ACTIVE NODES: 470

Task 1020: Cutting on node 856
Writing Pool: 629 cuts
BBnode 856 (now 1495) done cutting: lowerbound 2065.80 (0.27 seconds)
LOWER BOUND: 2065.778626   ACTIVE NODES: 470

Task 1021: Branching on node 1340
BBnode 1340 split into 1496 (2066.35) 1497 (2066.26) (0.40 seconds)
LOWER BOUND: 2065.780428   ACTIVE NODES: 471

Task 1022: Cutting on node 448
recomputing rownorms ...
Writing Pool: 629 cuts
BBnode 448 (now 1498) done cutting: lowerbound 2066.02 (0.34 seconds)
LOWER BOUND: 2065.780488   ACTIVE NODES: 471

Task 1023: Cutting on node 916
recomputing rownorms ...
Writing Pool: 629 cuts
BBnode 916 (now 1499) done cutting: lowerbound 2065.78 (0.23 seconds)
LOWER BOUND: 2065.780488   ACTIVE NODES: 471

Task 1024: Branching on node 1499
BBnode 1499 split into 1500 (2065.95) 1501 (2065.99) (0.39 seconds)
LOWER BOUND: 2065.781955   ACTIVE NODES: 472

Task 1025: Branching on node 1434
BBnode 1434 split into 1502 (2066.50) 1503 (2066.25) (0.29 seconds)
LOWER BOUND: 2065.782170   ACTIVE NODES: 473

Task 1026: Branching on node 1242
BBnode 1242 split into 1504 (2066.76) 1505 (2066.64) (0.57 seconds)
LOWER BOUND: 2065.782609   ACTIVE NODES: 474

Task 1027: Cutting on node 774
Writing Pool: 629 cuts
BBnode 774 (now 1506) done cutting: lowerbound 2065.78 (0.22 seconds)
LOWER BOUND: 2065.782609   ACTIVE NODES: 474

Task 1028: Branching on node 1506
BBnode 1506 split into 1507 (2066.51) 1508 (2066.05) (0.45 seconds)
LOWER BOUND: 2065.783784   ACTIVE NODES: 475

Task 1029: Branching on node 1282
BBnode 1282 split into 1509 (2066.43) 1510 (2065.98) (0.38 seconds)
LOWER BOUND: 2065.784123   ACTIVE NODES: 476

Task 1030: Branching on node 1237
BBnode 1237 split into 1511 (2066.15) 1512 (2066.25) (0.43 seconds)
LOWER BOUND: 2065.784946   ACTIVE NODES: 477

Task 1031: Cutting on node 784
recomputing rownorms ...
Writing Pool: 637 cuts
BBnode 784 (now 1513) done cutting: lowerbound 2066.05 (0.68 seconds)
LOWER BOUND: 2065.785714   ACTIVE NODES: 477

Task 1032: Cutting on node 957
recomputing rownorms ...
Writing Pool: 637 cuts
BBnode 957 (now 1514) done cutting: lowerbound 2065.79 (0.20 seconds)
LOWER BOUND: 2065.785714   ACTIVE NODES: 477

Task 1033: Cutting on node 924
recomputing rownorms ...
Writing Pool: 639 cuts
BBnode 924 (now 1515) done cutting: lowerbound 2065.85 (0.46 seconds)
LOWER BOUND: 2065.785714   ACTIVE NODES: 477

Task 1034: Branching on node 1514
BBnode 1514 split into 1516 (2066.50) 1517 (2066.00) (0.34 seconds)
LOWER BOUND: 2065.785714   ACTIVE NODES: 478

Task 1035: Cutting on node 757
recomputing rownorms ...
Writing Pool: 639 cuts
BBnode 757 (now 1518) done cutting: lowerbound 2065.81 (0.28 seconds)
LOWER BOUND: 2065.789809   ACTIVE NODES: 478

Task 1036: Branching on node 1443
BBnode 1443 split into 1519 (2067.11X) 1520 (2066.03) (0.30 seconds)
Child 0 is pruned
LOWER BOUND: 2065.790340   ACTIVE NODES: 478

Task 1037: Branching on node 1256
BBnode 1256 split into 1521 (2066.60) 1522 (2066.30) (0.42 seconds)
LOWER BOUND: 2065.795455   ACTIVE NODES: 479

Task 1038: Branching on node 1006
BBnode 1006 split into 1523 (2066.44) 1524 (2066.47) (0.50 seconds)
LOWER BOUND: 2065.795745   ACTIVE NODES: 480

Task 1039: Branching on node 1222
BBnode 1222 split into 1525 (2066.32) 1526 (2066.15) (0.38 seconds)
LOWER BOUND: 2065.797101   ACTIVE NODES: 481

Task 1040: Cutting on node 413
recomputing rownorms ...
Writing Pool: 642 cuts
BBnode 413 (now 1527) done cutting: lowerbound 2065.99 (0.76 seconds)
LOWER BOUND: 2065.798387   ACTIVE NODES: 481

Task 1041: Cutting on node 333
recomputing rownorms ...
Writing Pool: 645 cuts
BBnode 333 (now 1528) done cutting: lowerbound 2066.68 (0.42 seconds)
LOWER BOUND: 2065.798780   ACTIVE NODES: 481

Task 1042: Branching on node 1216
BBnode 1216 split into 1529 (2066.27) 1530 (2066.42) (0.31 seconds)
LOWER BOUND: 2065.800000   ACTIVE NODES: 482

Task 1043: Branching on node 1121
BBnode 1121 split into 1531 (2066.00) 1532 (2066.14) (0.32 seconds)
LOWER BOUND: 2065.800000   ACTIVE NODES: 483

Task 1044: Cutting on node 1050
recomputing rownorms ...
Writing Pool: 645 cuts
BBnode 1050 (now 1533) done cutting: lowerbound 2065.80 (0.18 seconds)
LOWER BOUND: 2065.800000   ACTIVE NODES: 483

Task 1045: Branching on node 1533
BBnode 1533 split into 1534 (2066.33) 1535 (2065.97) (0.28 seconds)
LOWER BOUND: 2065.800000   ACTIVE NODES: 484

Task 1046: Cutting on node 989
recomputing rownorms ...
Writing Pool: 645 cuts
BBnode 989 (now 1536) done cutting: lowerbound 2065.80 (0.20 seconds)
LOWER BOUND: 2065.800000   ACTIVE NODES: 484

Task 1047: Branching on node 1536
BBnode 1536 split into 1537 (2066.38) 1538 (2065.93) (0.33 seconds)
LOWER BOUND: 2065.800000   ACTIVE NODES: 485

Task 1048: Branching on node 1408
BBnode 1408 split into 1539 (2066.21) 1540 (2066.00) (0.27 seconds)
LOWER BOUND: 2065.800000   ACTIVE NODES: 486

Task 1049: Cutting on node 378
recomputing rownorms ...
Writing Pool: 645 cuts
BBnode 378 (now 1541) done cutting: lowerbound 2065.90 (0.26 seconds)
LOWER BOUND: 2065.800000   ACTIVE NODES: 486

Task 1050: Cutting on node 1221
recomputing rownorms ...
Writing Pool: 645 cuts
BBnode 1221 (now 1542) done cutting: lowerbound 2065.80 (0.18 seconds)
LOWER BOUND: 2065.800000   ACTIVE NODES: 486

Task 1051: Branching on node 1542
BBnode 1542 split into 1543 (2066.42) 1544 (2066.19) (0.41 seconds)
LOWER BOUND: 2065.800000   ACTIVE NODES: 487

Task 1052: Cutting on node 843
Writing Pool: 645 cuts
BBnode 843 (now 1545) done cutting: lowerbound 2065.94 (0.25 seconds)
LOWER BOUND: 2065.800000   ACTIVE NODES: 487

Task 1053: Branching on node 1495
BBnode 1495 split into 1546 (2066.46) 1547 (2066.35) (0.51 seconds)
LOWER BOUND: 2065.800000   ACTIVE NODES: 488

Task 1054: Cutting on node 166
recomputing rownorms ...
Writing Pool: 655 cuts
BBnode 166 (now 1548) done cutting: lowerbound 2066.00 (0.30 seconds)
LOWER BOUND: 2065.801325   ACTIVE NODES: 488

Task 1055: Cutting on node 1208
Writing Pool: 655 cuts
BBnode 1208 (now 1549) done cutting: lowerbound 2065.82 (0.23 seconds)
LOWER BOUND: 2065.803030   ACTIVE NODES: 488

Task 1056: Cutting on node 996
Writing Pool: 661 cuts
BBnode 996 (now 1550) done cutting: lowerbound 2065.85 (0.46 seconds)
LOWER BOUND: 2065.803571   ACTIVE NODES: 488

Task 1057: Cutting on node 1277
Writing Pool: 661 cuts
BBnode 1277 (now 1551) done cutting: lowerbound 2065.80 (0.25 seconds)
LOWER BOUND: 2065.803571   ACTIVE NODES: 488

Task 1058: Branching on node 1551
BBnode 1551 split into 1552 (2066.75) 1553 (2066.33) (0.47 seconds)
LOWER BOUND: 2065.804124   ACTIVE NODES: 489

Task 1059: Cutting on node 876
Writing Pool: 661 cuts
BBnode 876 (now 1554) done cutting: lowerbound 2065.80 (0.17 seconds)
LOWER BOUND: 2065.804878   ACTIVE NODES: 489

Task 1060: Branching on node 1554
BBnode 1554 split into 1555 (2066.24) 1556 (2066.25) (0.32 seconds)
LOWER BOUND: 2065.805604   ACTIVE NODES: 490

Task 1061: Branching on node 1389
BBnode 1389 split into 1557 (2066.00) 1558 (2066.22) (0.35 seconds)
LOWER BOUND: 2065.806150   ACTIVE NODES: 491

Task 1062: Branching on node 1432
BBnode 1432 split into 1559 (2066.14) 1560 (2066.29) (0.40 seconds)
LOWER BOUND: 2065.808521   ACTIVE NODES: 492

Task 1063: Branching on node 1518
BBnode 1518 split into 1561 (2066.49) 1562 (2066.50) (0.32 seconds)
LOWER BOUND: 2065.809524   ACTIVE NODES: 493

Task 1064: Branching on node 1127
BBnode 1127 split into 1563 (2066.00) 1564 (2066.25) (0.29 seconds)
LOWER BOUND: 2065.809524   ACTIVE NODES: 494

Task 1065: Branching on node 1350
BBnode 1350 split into 1565 (2066.16) 1566 (2066.11) (0.36 seconds)
LOWER BOUND: 2065.811321   ACTIVE NODES: 495

Task 1066: Branching on node 1473
BBnode 1473 split into 1567 (2066.54) 1568 (2066.00) (0.33 seconds)
LOWER BOUND: 2065.812500   ACTIVE NODES: 496

Task 1067: Cutting on node 823
Writing Pool: 661 cuts
BBnode 823 (now 1569) done cutting: lowerbound 2065.81 (0.19 seconds)
LOWER BOUND: 2065.812500   ACTIVE NODES: 496

Task 1068: Cutting on node 1274
recomputing rownorms ...
Writing Pool: 665 cuts
BBnode 1274 (now 1570) done cutting: lowerbound 2066.60 (0.27 seconds)
LOWER BOUND: 2065.812500   ACTIVE NODES: 496

Task 1069: Cutting on node 1081
Writing Pool: 665 cuts
BBnode 1081 (now 1571) done cutting: lowerbound 2065.88 (0.32 seconds)
LOWER BOUND: 2065.812500   ACTIVE NODES: 496

Task 1070: Cutting on node 632
recomputing rownorms ...
Writing Pool: 665 cuts
BBnode 632 (now 1572) done cutting: lowerbound 2065.81 (0.23 seconds)
LOWER BOUND: 2065.806452   ACTIVE NODES: 496

Task 1071: Branching on node 1572
BBnode 1572 split into 1573 (2066.46) 1574 (2066.26) (0.39 seconds)
LOWER BOUND: 2065.812500   ACTIVE NODES: 497

Task 1072: Branching on node 1569
BBnode 1569 split into 1575 (2066.12) 1576 (2066.21) (0.30 seconds)
LOWER BOUND: 2065.815166   ACTIVE NODES: 498

Task 1073: Branching on node 1441
BBnode 1441 split into 1577 (2066.30) 1578 (2066.41) (0.38 seconds)
LOWER BOUND: 2065.817073   ACTIVE NODES: 499

Task 1074: Branching on node 1329
BBnode 1329 split into 1579 (2066.00) 1580 (2066.59) (0.28 seconds)
LOWER BOUND: 2065.818182   ACTIVE NODES: 500

Task 1075: Cutting on node 904
Writing Pool: 665 cuts
BBnode 904 (now 1581) done cutting: lowerbound 2065.85 (0.26 seconds)
LOWER BOUND: 2065.818182   ACTIVE NODES: 500

Task 1076: Cutting on node 1206
recomputing rownorms ...
Writing Pool: 667 cuts
BBnode 1206 (now 1582) done cutting: lowerbound 2065.92 (0.55 seconds)
LOWER BOUND: 2065.818182   ACTIVE NODES: 500

Task 1077: Cutting on node 1235
recomputing rownorms ...
Writing Pool: 667 cuts
BBnode 1235 (now 1583) done cutting: lowerbound 2065.82 (0.19 seconds)
LOWER BOUND: 2065.818182   ACTIVE NODES: 500

Task 1078: Branching on node 940
BBnode 940 split into 1584 (2066.54) 1585 (2066.25) (0.34 seconds)
LOWER BOUND: 2065.818182   ACTIVE NODES: 501

Task 1079: Branching on node 1583
BBnode 1583 split into 1586 (2066.00) 1587 (2066.17) (0.31 seconds)
LOWER BOUND: 2065.818182   ACTIVE NODES: 502

Task 1080: Cutting on node 1087
Writing Pool: 667 cuts
BBnode 1087 (now 1588) done cutting: lowerbound 2066.00 (0.35 seconds)
LOWER BOUND: 2065.823529   ACTIVE NODES: 502

Task 1081: Branching on node 1549
BBnode 1549 split into 1589 (2065.85) 1590 (2065.89) (0.28 seconds)
LOWER BOUND: 2065.825397   ACTIVE NODES: 503

Task 1082: Branching on node 1458
BBnode 1458 split into 1591 (2066.39) 1592 (2066.00) (0.42 seconds)
LOWER BOUND: 2065.827586   ACTIVE NODES: 504

Task 1083: Branching on node 1250
BBnode 1250 split into 1593 (2066.79) 1594 (2066.00) (0.28 seconds)
LOWER BOUND: 2065.827957   ACTIVE NODES: 505

Task 1084: Cutting on node 1307
recomputing rownorms ...
Writing Pool: 667 cuts
BBnode 1307 (now 1595) done cutting: lowerbound 2066.22 (0.45 seconds)
LOWER BOUND: 2065.829787   ACTIVE NODES: 505

Task 1085: Branching on node 1485
BBnode 1485 split into 1596 (2066.06) 1597 (2066.08) (0.33 seconds)
LOWER BOUND: 2065.833333   ACTIVE NODES: 506

Task 1086: Cutting on node 1225
Writing Pool: 667 cuts
BBnode 1225 (now 1598) done cutting: lowerbound 2065.83 (0.23 seconds)
LOWER BOUND: 2065.833333   ACTIVE NODES: 506

Task 1087: Cutting on node 1067
recomputing rownorms ...
Writing Pool: 667 cuts
BBnode 1067 (now 1599) done cutting: lowerbound 2065.83 (0.18 seconds)
LOWER BOUND: 2065.833333   ACTIVE NODES: 506

Task 1088: Cutting on node 446
recomputing rownorms ...
Writing Pool: 669 cuts
BBnode 446 (now 1600) done cutting: lowerbound 2066.04 (0.49 seconds)
LOWER BOUND: 2065.833333   ACTIVE NODES: 506

Task 1089: Branching on node 1598
BBnode 1598 split into 1601 (2066.60) 1602 (2067.13X) (0.24 seconds)
Child 1 is pruned
LOWER BOUND: 2065.833333   ACTIVE NODES: 506

Task 1090: Cutting on node 1065
Writing Pool: 669 cuts
BBnode 1065 (now 1603) done cutting: lowerbound 2065.83 (0.17 seconds)
LOWER BOUND: 2065.833333   ACTIVE NODES: 506

Task 1091: Cutting on node 1300
Writing Pool: 671 cuts
BBnode 1300 (now 1604) done cutting: lowerbound 2065.79 (0.23 seconds)
LOWER BOUND: 2065.785714   ACTIVE NODES: 506

Task 1092: Branching on node 1604
BBnode 1604 split into 1605 (2066.17) 1606 (2066.13) (0.25 seconds)
LOWER BOUND: 2065.833333   ACTIVE NODES: 507

Task 1093: Branching on node 1599
BBnode 1599 split into 1607 (2066.03) 1608 (2066.08) (0.33 seconds)
LOWER BOUND: 2065.833333   ACTIVE NODES: 508

Task 1094: Cutting on node 828
Writing Pool: 671 cuts
BBnode 828 (now 1609) done cutting: lowerbound 2066.00 (0.30 seconds)
LOWER BOUND: 2065.833333   ACTIVE NODES: 508

Task 1095: Cutting on node 641
recomputing rownorms ...
Writing Pool: 672 cuts
BBnode 641 (now 1610) done cutting: lowerbound 2065.86 (0.71 seconds)
LOWER BOUND: 2065.833333   ACTIVE NODES: 508

Task 1096: Branching on node 1603
BBnode 1603 split into 1611 (2066.00) 1612 (2066.00) (0.22 seconds)
LOWER BOUND: 2065.833333   ACTIVE NODES: 509

Task 1097: Cutting on node 743
Writing Pool: 672 cuts
BBnode 743 (now 1613) done cutting: lowerbound 2066.04 (0.26 seconds)
LOWER BOUND: 2065.834862   ACTIVE NODES: 509

Task 1098: Branching on node 1420
BBnode 1420 split into 1614 (2066.44) 1615 (2066.08) (0.41 seconds)
LOWER BOUND: 2065.837209   ACTIVE NODES: 510

Task 1099: Cutting on node 898
recomputing rownorms ...
Writing Pool: 672 cuts
BBnode 898 (now 1616) done cutting: lowerbound 2065.80 (0.25 seconds)
LOWER BOUND: 2065.798064   ACTIVE NODES: 510

Task 1100: Branching on node 1616
BBnode 1616 split into 1617 (2066.29) 1618 (2066.04) (0.32 seconds)
LOWER BOUND: 2065.837337   ACTIVE NODES: 511

Task 1101: Branching on node 1319
BBnode 1319 split into 1619 (2066.17) 1620 (2066.13) (0.37 seconds)
LOWER BOUND: 2065.838235   ACTIVE NODES: 512

Task 1102: Branching on node 1209
BBnode 1209 split into 1621 (2066.17) 1622 (2066.48) (0.28 seconds)
LOWER BOUND: 2065.838710   ACTIVE NODES: 513

Task 1103: Cutting on node 962
recomputing rownorms ...
Writing Pool: 672 cuts
BBnode 962 (now 1623) done cutting: lowerbound 2065.83 (0.27 seconds)
LOWER BOUND: 2065.829909   ACTIVE NODES: 513

Task 1104: Branching on node 1623
BBnode 1623 split into 1624 (2066.15) 1625 (2066.22) (0.38 seconds)
LOWER BOUND: 2065.838710   ACTIVE NODES: 514

Task 1105: Cutting on node 767
Writing Pool: 676 cuts
BBnode 767 (now 1626) done cutting: lowerbound 2066.03 (0.46 seconds)
LOWER BOUND: 2065.838710   ACTIVE NODES: 514

Task 1106: Cutting on node 999
Writing Pool: 676 cuts
BBnode 999 (now 1627) done cutting: lowerbound 2065.84 (0.19 seconds)
LOWER BOUND: 2065.838710   ACTIVE NODES: 514

Task 1107: Branching on node 1627
BBnode 1627 split into 1628 (2066.10) 1629 (2066.24) (0.41 seconds)
LOWER BOUND: 2065.838710   ACTIVE NODES: 515

Task 1108: Cutting on node 727
recomputing rownorms ...
Writing Pool: 676 cuts
BBnode 727 (now 1630) done cutting: lowerbound 2066.00 (0.23 seconds)
LOWER BOUND: 2065.840000   ACTIVE NODES: 515

Task 1109: Cutting on node 1155
Writing Pool: 679 cuts
BBnode 1155 (now 1631) done cutting: lowerbound 2065.84 (0.52 seconds)
LOWER BOUND: 2065.840988   ACTIVE NODES: 515

Task 1110: Branching on node 1381
BBnode 1381 split into 1632 (2066.39) 1633 (2066.36) (0.34 seconds)
LOWER BOUND: 2065.841270   ACTIVE NODES: 516

Task 1111: Cutting on node 871
Writing Pool: 679 cuts
BBnode 871 (now 1634) done cutting: lowerbound 2065.83 (0.23 seconds)
LOWER BOUND: 2065.831325   ACTIVE NODES: 516

Task 1112: Branching on node 1634
BBnode 1634 split into 1635 (2066.20) 1636 (2065.95) (0.36 seconds)
LOWER BOUND: 2065.843750   ACTIVE NODES: 517

Task 1113: Branching on node 1337
BBnode 1337 split into 1637 (2066.50) 1638 (2066.24) (0.32 seconds)
LOWER BOUND: 2065.844311   ACTIVE NODES: 518

Task 1114: Branching on node 1631
BBnode 1631 split into 1639 (2066.28) 1640 (2065.89) (0.45 seconds)
LOWER BOUND: 2065.846154   ACTIVE NODES: 519

Task 1115: Cutting on node 966
Writing Pool: 679 cuts
BBnode 966 (now 1641) done cutting: lowerbound 2065.85 (0.20 seconds)
LOWER BOUND: 2065.846154   ACTIVE NODES: 519

Task 1116: Branching on node 1581
BBnode 1581 split into 1642 (2066.47) 1643 (2066.00) (0.33 seconds)
LOWER BOUND: 2065.846154   ACTIVE NODES: 520

Task 1117: Branching on node 1641
BBnode 1641 split into 1644 (2066.46) 1645 (2066.00) (0.24 seconds)
LOWER BOUND: 2065.847458   ACTIVE NODES: 521

Task 1118: Cutting on node 1074
Writing Pool: 679 cuts
BBnode 1074 (now 1646) done cutting: lowerbound 2065.93 (0.25 seconds)
LOWER BOUND: 2065.847826   ACTIVE NODES: 521

Task 1119: Branching on node 1515
BBnode 1515 split into 1647 (2066.43) 1648 (2066.18) (0.48 seconds)
LOWER BOUND: 2065.850111   ACTIVE NODES: 522

Task 1120: Branching on node 1550
BBnode 1550 split into 1649 (2066.39) 1650 (2066.30) (0.39 seconds)
LOWER BOUND: 2065.851852   ACTIVE NODES: 523

Task 1121: Cutting on node 1589
Writing Pool: 679 cuts
BBnode 1589 (now 1651) done cutting: lowerbound 2065.85 (0.24 seconds)
LOWER BOUND: 2065.851852   ACTIVE NODES: 523

Task 1122: Branching on node 1651
BBnode 1651 split into 1652 (2066.58) 1653 (2066.00) (0.31 seconds)
LOWER BOUND: 2065.857143   ACTIVE NODES: 524

Task 1123: Cutting on node 1436
recomputing rownorms ...
Writing Pool: 680 cuts
BBnode 1436 (now 1654) done cutting: lowerbound 2066.03 (0.24 seconds)
LOWER BOUND: 2065.857143   ACTIVE NODES: 524

Task 1124: Cutting on node 857
recomputing rownorms ...
Writing Pool: 681 cuts
BBnode 857 (now 1655) done cutting: lowerbound 2065.93 (0.41 seconds)
LOWER BOUND: 2065.857143   ACTIVE NODES: 524

Task 1125: Cutting on node 587
recomputing rownorms ...
Writing Pool: 683 cuts
BBnode 587 (now 1656) done cutting: lowerbound 2065.87 (0.60 seconds)
LOWER BOUND: 2065.857143   ACTIVE NODES: 524

Task 1126: Cutting on node 1255
recomputing rownorms ...
Writing Pool: 685 cuts
BBnode 1255 (now 1657) done cutting: lowerbound 2065.87 (0.71 seconds)
LOWER BOUND: 2065.857143   ACTIVE NODES: 524

Task 1127: Branching on node 1610
BBnode 1610 split into 1658 (2066.33) 1659 (2066.00) (0.41 seconds)
LOWER BOUND: 2065.857143   ACTIVE NODES: 525

Task 1128: Cutting on node 995
Writing Pool: 685 cuts
BBnode 995 (now 1660) done cutting: lowerbound 2065.82 (0.43 seconds)
LOWER BOUND: 2065.817647   ACTIVE NODES: 525

Task 1129: Branching on node 1660
BBnode 1660 split into 1661 (2067.00) 1662 (2066.00) (0.37 seconds)
LOWER BOUND: 2065.857143   ACTIVE NODES: 526

Task 1130: Cutting on node 930
Writing Pool: 685 cuts
BBnode 930 (now 1663) done cutting: lowerbound 2066.29 (0.27 seconds)
LOWER BOUND: 2065.857483   ACTIVE NODES: 526

Task 1131: Cutting on node 1316
Writing Pool: 690 cuts
BBnode 1316 (now 1664) done cutting: lowerbound 2065.84 (0.70 seconds)
LOWER BOUND: 2065.837950   ACTIVE NODES: 526

Task 1132: Branching on node 1664
BBnode 1664 split into 1665 (2066.32) 1666 (2066.47) (0.44 seconds)
LOWER BOUND: 2065.859649   ACTIVE NODES: 527

Task 1133: Cutting on node 929
Writing Pool: 691 cuts
BBnode 929 (now 1667) done cutting: lowerbound 2065.89 (0.36 seconds)
LOWER BOUND: 2065.860262   ACTIVE NODES: 527

Task 1134: Branching on node 1110
BBnode 1110 split into 1668 (2066.24) 1669 (2066.06) (0.38 seconds)
LOWER BOUND: 2065.862745   ACTIVE NODES: 528

Task 1135: Cutting on node 1240
Writing Pool: 692 cuts
BBnode 1240 (now 1670) done cutting: lowerbound 2066.03 (0.28 seconds)
LOWER BOUND: 2065.863636   ACTIVE NODES: 528

Task 1136: Cutting on node 895
recomputing rownorms ...
Writing Pool: 692 cuts
BBnode 895 (now 1671) done cutting: lowerbound 2065.97 (0.57 seconds)
LOWER BOUND: 2065.864224   ACTIVE NODES: 528

Task 1137: Cutting on node 998
recomputing rownorms ...
Writing Pool: 693 cuts
BBnode 998 (now 1672) done cutting: lowerbound 2065.91 (0.26 seconds)
LOWER BOUND: 2065.866667   ACTIVE NODES: 528

Task 1138: Cutting on node 1224
recomputing rownorms ...
Writing Pool: 693 cuts
BBnode 1224 (now 1673) done cutting: lowerbound 2065.87 (0.24 seconds)
LOWER BOUND: 2065.866667   ACTIVE NODES: 528

Task 1139: Cutting on node 1184
recomputing rownorms ...
Writing Pool: 693 cuts
BBnode 1184 (now 1674) done cutting: lowerbound 2065.77 (0.43 seconds)
LOWER BOUND: 2065.774510   ACTIVE NODES: 528

Task 1140: Branching on node 1674
BBnode 1674 split into 1675 (2066.36) 1676 (2066.00) (0.31 seconds)
LOWER BOUND: 2065.866667   ACTIVE NODES: 529

Task 1141: Branching on node 1673
BBnode 1673 split into 1677 (2066.43) 1678 (2066.00) (0.22 seconds)
LOWER BOUND: 2065.866667   ACTIVE NODES: 530

Task 1142: Cutting on node 1039
Writing Pool: 693 cuts
BBnode 1039 (now 1679) done cutting: lowerbound 2065.92 (0.26 seconds)
LOWER BOUND: 2065.868421   ACTIVE NODES: 530

Task 1143: Cutting on node 696
recomputing rownorms ...
Writing Pool: 693 cuts
BBnode 696 (now 1680) done cutting: lowerbound 2065.97 (0.22 seconds)
LOWER BOUND: 2065.868421   ACTIVE NODES: 530

Task 1144: Branching on node 1657
BBnode 1657 split into 1681 (2066.58) 1682 (2066.03) (0.32 seconds)
LOWER BOUND: 2065.868823   ACTIVE NODES: 531

Task 1145: Cutting on node 1000
Writing Pool: 694 cuts
BBnode 1000 (now 1683) done cutting: lowerbound 2066.20 (0.45 seconds)
LOWER BOUND: 2065.869565   ACTIVE NODES: 531

Task 1146: Branching on node 1656
BBnode 1656 split into 1684 (2066.23) 1685 (2066.40) (0.37 seconds)
LOWER BOUND: 2065.869697   ACTIVE NODES: 532

Task 1147: Branching on node 1494
BBnode 1494 split into 1686 (2066.37) 1687 (2066.25) (0.39 seconds)
LOWER BOUND: 2065.873950   ACTIVE NODES: 533

Task 1148: Branching on node 1357
BBnode 1357 split into 1688 (2066.62) 1689 (2066.16) (0.34 seconds)
LOWER BOUND: 2065.875000   ACTIVE NODES: 534

Task 1149: Branching on node 1571
BBnode 1571 split into 1690 (2066.18) 1691 (2066.21) (0.38 seconds)
LOWER BOUND: 2065.875260   ACTIVE NODES: 535

Task 1150: Cutting on node 872
recomputing rownorms ...
Writing Pool: 694 cuts
BBnode 872 (now 1692) done cutting: lowerbound 2066.26 (0.21 seconds)
LOWER BOUND: 2065.876623   ACTIVE NODES: 535

Task 1151: Branching on node 1092
BBnode 1092 split into 1693 (2066.14) 1694 (2066.31) (0.43 seconds)
LOWER BOUND: 2065.878860   ACTIVE NODES: 536

Task 1152: Cutting on node 909
recomputing rownorms ...
Writing Pool: 694 cuts
BBnode 909 (now 1695) done cutting: lowerbound 2065.88 (0.21 seconds)
LOWER BOUND: 2065.878860   ACTIVE NODES: 536

Task 1153: Branching on node 1695
BBnode 1695 split into 1696 (2066.41) 1697 (2066.33) (0.37 seconds)
LOWER BOUND: 2065.883185   ACTIVE NODES: 537

Task 1154: Cutting on node 780
recomputing rownorms ...
Writing Pool: 696 cuts
BBnode 780 (now 1698) done cutting: lowerbound 2065.92 (0.71 seconds)
LOWER BOUND: 2065.883249   ACTIVE NODES: 537

Task 1155: Cutting on node 1227
Writing Pool: 696 cuts
BBnode 1227 (now 1699) done cutting: lowerbound 2065.88 (0.20 seconds)
LOWER BOUND: 2065.884259   ACTIVE NODES: 537

Task 1156: Branching on node 1699
BBnode 1699 split into 1700 (2066.35) 1701 (2066.25) (0.44 seconds)
LOWER BOUND: 2065.885542   ACTIVE NODES: 538

Task 1157: Cutting on node 1640
Writing Pool: 697 cuts
BBnode 1640 (now 1702) done cutting: lowerbound 2065.97 (0.28 seconds)
LOWER BOUND: 2065.885714   ACTIVE NODES: 538

Task 1158: Cutting on node 704
Writing Pool: 697 cuts
BBnode 704 (now 1703) done cutting: lowerbound 2065.89 (0.20 seconds)
LOWER BOUND: 2065.885714   ACTIVE NODES: 538

Task 1159: Branching on node 1703
BBnode 1703 split into 1704 (2066.60) 1705 (2066.00) (0.33 seconds)
LOWER BOUND: 2065.888889   ACTIVE NODES: 539

Task 1160: Cutting on node 477
Writing Pool: 697 cuts
BBnode 477 (now 1706) done cutting: lowerbound 2066.00 (0.36 seconds)
LOWER BOUND: 2065.888889   ACTIVE NODES: 539

Task 1161: Cutting on node 1170
recomputing rownorms ...
Writing Pool: 697 cuts
BBnode 1170 (now 1707) done cutting: lowerbound 2065.89 (0.22 seconds)
LOWER BOUND: 2065.888889   ACTIVE NODES: 539

Task 1162: Cutting on node 1051
recomputing rownorms ...
Writing Pool: 697 cuts
BBnode 1051 (now 1708) done cutting: lowerbound 2065.93 (0.27 seconds)
LOWER BOUND: 2065.888889   ACTIVE NODES: 539

Task 1163: Branching on node 1707
BBnode 1707 split into 1709 (2066.50) 1710 (2066.30) (0.36 seconds)
LOWER BOUND: 2065.888889   ACTIVE NODES: 540

Task 1164: Branching on node 1667
BBnode 1667 split into 1711 (2066.65) 1712 (2066.62) (0.29 seconds)
LOWER BOUND: 2065.888889   ACTIVE NODES: 541

Task 1165: Cutting on node 1293
Writing Pool: 697 cuts
BBnode 1293 (now 1713) done cutting: lowerbound 2066.00 (0.17 seconds)
LOWER BOUND: 2065.889399   ACTIVE NODES: 541

Task 1166: Branching on node 1447
BBnode 1447 split into 1714 (2066.37) 1715 (2066.37) (0.46 seconds)
LOWER BOUND: 2065.894737   ACTIVE NODES: 542

Task 1167: Cutting on node 1339
Writing Pool: 698 cuts
BBnode 1339 (now 1716) done cutting: lowerbound 2065.99 (0.22 seconds)
LOWER BOUND: 2065.894737   ACTIVE NODES: 542

Task 1168: Cutting on node 1590
recomputing rownorms ...
Writing Pool: 704 cuts
BBnode 1590 (now 1717) done cutting: lowerbound 2065.91 (0.59 seconds)
LOWER BOUND: 2065.894737   ACTIVE NODES: 542

Task 1169: Branching on node 1440
BBnode 1440 split into 1718 (2066.20) 1719 (2066.73) (0.40 seconds)
LOWER BOUND: 2065.894737   ACTIVE NODES: 543

Task 1170: Branching on node 1442
BBnode 1442 split into 1720 (2066.55) 1721 (2066.17) (0.40 seconds)
LOWER BOUND: 2065.897959   ACTIVE NODES: 544

Task 1171: Cutting on node 1247
recomputing rownorms ...
Writing Pool: 704 cuts
BBnode 1247 (now 1722) done cutting: lowerbound 2065.90 (0.27 seconds)
LOWER BOUND: 2065.897959   ACTIVE NODES: 544

Task 1172: Branching on node 1722
BBnode 1722 split into 1723 (2066.80) 1724 (2066.00) (0.37 seconds)
LOWER BOUND: 2065.900000   ACTIVE NODES: 545

Task 1173: Cutting on node 444
Writing Pool: 704 cuts
BBnode 444 (now 1725) done cutting: lowerbound 2066.00 (0.51 seconds)
LOWER BOUND: 2065.901408   ACTIVE NODES: 545

Task 1174: Cutting on node 1147
recomputing rownorms ...
Writing Pool: 704 cuts
BBnode 1147 (now 1726) done cutting: lowerbound 2065.91 (0.46 seconds)
LOWER BOUND: 2065.904000   ACTIVE NODES: 545

Task 1175: Cutting on node 961
recomputing rownorms ...
Writing Pool: 704 cuts
BBnode 961 (now 1727) done cutting: lowerbound 2066.18 (0.49 seconds)
LOWER BOUND: 2065.904762   ACTIVE NODES: 545

Task 1176: Branching on node 1541
BBnode 1541 split into 1728 (2066.00) 1729 (2066.27) (0.32 seconds)
LOWER BOUND: 2065.904762   ACTIVE NODES: 546

Task 1177: Branching on node 1151
BBnode 1151 split into 1730 (2066.36) 1731 (2066.59) (0.39 seconds)
LOWER BOUND: 2065.906250   ACTIVE NODES: 547

Task 1178: Cutting on node 937
Writing Pool: 704 cuts
BBnode 937 (now 1732) done cutting: lowerbound 2066.01 (0.26 seconds)
LOWER BOUND: 2065.907407   ACTIVE NODES: 547

Task 1179: Branching on node 1672
BBnode 1672 split into 1733 (2066.52) 1734 (2066.33) (0.52 seconds)
LOWER BOUND: 2065.908046   ACTIVE NODES: 548

Task 1180: Cutting on node 1109
Writing Pool: 704 cuts
BBnode 1109 (now 1735) done cutting: lowerbound 2065.91 (0.19 seconds)
LOWER BOUND: 2065.908046   ACTIVE NODES: 548

Task 1181: Branching on node 1735
BBnode 1735 split into 1736 (2066.05) 1737 (2067.00) (0.38 seconds)
LOWER BOUND: 2065.908333   ACTIVE NODES: 549

Task 1182: Branching on node 1717
BBnode 1717 split into 1738 (2066.33) 1739 (2066.22) (0.36 seconds)
LOWER BOUND: 2065.909091   ACTIVE NODES: 550

Task 1183: Branching on node 1297
BBnode 1297 split into 1740 (2066.71) 1741 (2066.67) (0.37 seconds)
LOWER BOUND: 2065.909091   ACTIVE NODES: 551

Task 1184: Cutting on node 1310
Writing Pool: 704 cuts
BBnode 1310 (now 1742) done cutting: lowerbound 2065.91 (0.17 seconds)
LOWER BOUND: 2065.909091   ACTIVE NODES: 551

Task 1185: Branching on node 1742
BBnode 1742 split into 1743 (2066.69) 1744 (2065.91) (0.27 seconds)
LOWER BOUND: 2065.909091   ACTIVE NODES: 552

Task 1186: Branching on node 1726
BBnode 1726 split into 1745 (2065.95) 1746 (2065.94) (0.37 seconds)
LOWER BOUND: 2065.909091   ACTIVE NODES: 553

Task 1187: Cutting on node 1059
Writing Pool: 706 cuts
BBnode 1059 (now 1747) done cutting: lowerbound 2065.98 (0.27 seconds)
LOWER BOUND: 2065.909091   ACTIVE NODES: 553

Task 1188: Cutting on node 1744
recomputing rownorms ...
Writing Pool: 706 cuts
BBnode 1744 (now 1748) done cutting: lowerbound 2065.91 (0.14 seconds)
LOWER BOUND: 2065.909091   ACTIVE NODES: 553

Task 1189: Branching on node 1748
BBnode 1748 split into 1749 (2067.00) 1750 (2066.46) (0.32 seconds)
LOWER BOUND: 2065.909091   ACTIVE NODES: 554

Task 1190: Cutting on node 1049
recomputing rownorms ...
Writing Pool: 706 cuts
BBnode 1049 (now 1751) done cutting: lowerbound 2065.96 (0.27 seconds)
LOWER BOUND: 2065.910714   ACTIVE NODES: 554

Task 1191: Branching on node 1425
BBnode 1425 split into 1752 (2066.00) 1753 (2066.00) (0.27 seconds)
LOWER BOUND: 2065.913793   ACTIVE NODES: 555

Task 1192: Cutting on node 892
Writing Pool: 706 cuts
BBnode 892 (now 1754) done cutting: lowerbound 2065.92 (0.39 seconds)
LOWER BOUND: 2065.914414   ACTIVE NODES: 555

Task 1193: Branching on node 1335
BBnode 1335 split into 1755 (2066.46) 1756 (2066.81) (0.48 seconds)
LOWER BOUND: 2065.915000   ACTIVE NODES: 556

Task 1194: Cutting on node 987
recomputing rownorms ...
Writing Pool: 706 cuts
BBnode 987 (now 1757) done cutting: lowerbound 2065.90 (0.22 seconds)
LOWER BOUND: 2065.895000   ACTIVE NODES: 556

Task 1195: Branching on node 1757
BBnode 1757 split into 1758 (2066.42) 1759 (2066.37) (0.34 seconds)
LOWER BOUND: 2065.916667   ACTIVE NODES: 557

Task 1196: Branching on node 1582
BBnode 1582 split into 1760 (2067.27X) 1761 (2066.14) (0.40 seconds)
Child 0 is pruned
LOWER BOUND: 2065.916667   ACTIVE NODES: 557

Task 1197: Cutting on node 1179
recomputing rownorms ...
Writing Pool: 709 cuts
BBnode 1179 (now 1762) done cutting: lowerbound 2066.26 (0.48 seconds)
LOWER BOUND: 2065.916667   ACTIVE NODES: 557

Task 1198: Branching on node 1679
BBnode 1679 split into 1763 (2066.94) 1764 (2066.55) (0.52 seconds)
LOWER BOUND: 2065.916743   ACTIVE NODES: 558

Task 1199: Branching on node 1698
BBnode 1698 split into 1765 (2066.39) 1766 (2066.56) (0.41 seconds)
LOWER BOUND: 2065.917293   ACTIVE NODES: 559

Task 1200: Cutting on node 718
Writing Pool: 709 cuts
BBnode 718 (now 1767) done cutting: lowerbound 2065.88 (0.22 seconds)
LOWER BOUND: 2065.883721   ACTIVE NODES: 559

Task 1201: Branching on node 1767
BBnode 1767 split into 1768 (2066.68) 1769 (2066.62) (0.49 seconds)
LOWER BOUND: 2065.919213   ACTIVE NODES: 560

Task 1202: Cutting on node 1322
Writing Pool: 709 cuts
BBnode 1322 (now 1770) done cutting: lowerbound 2066.02 (0.25 seconds)
LOWER BOUND: 2065.921708   ACTIVE NODES: 560

Task 1203: Branching on node 1188
BBnode 1188 split into 1771 (2066.99) 1772 (2066.00) (0.36 seconds)
LOWER BOUND: 2065.922348   ACTIVE NODES: 561

Task 1204: Branching on node 1754
BBnode 1754 split into 1773 (2066.25) 1774 (2067.02) (0.33 seconds)
LOWER BOUND: 2065.923077   ACTIVE NODES: 562

Task 1205: Cutting on node 911
recomputing rownorms ...
Writing Pool: 712 cuts
BBnode 911 (now 1775) done cutting: lowerbound 2066.09 (0.69 seconds)
LOWER BOUND: 2065.924051   ACTIVE NODES: 562

Task 1206: Cutting on node 893
recomputing rownorms ...
Writing Pool: 712 cuts
BBnode 893 (now 1776) done cutting: lowerbound 2066.04 (0.45 seconds)
LOWER BOUND: 2065.924242   ACTIVE NODES: 562

Task 1207: Branching on node 1131
BBnode 1131 split into 1777 (2066.65) 1778 (2066.73) (0.47 seconds)
LOWER BOUND: 2065.925000   ACTIVE NODES: 563

Task 1208: Cutting on node 1470
Writing Pool: 712 cuts
BBnode 1470 (now 1779) done cutting: lowerbound 2065.93 (0.16 seconds)
LOWER BOUND: 2065.925000   ACTIVE NODES: 563

Task 1209: Branching on node 1779
BBnode 1779 split into 1780 (2067.32X) 1781 (2065.93) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2065.925000   ACTIVE NODES: 563

Task 1210: Cutting on node 1781
Writing Pool: 712 cuts
BBnode 1781 (now 1782) done cutting: lowerbound 2065.93 (0.15 seconds)
LOWER BOUND: 2065.925000   ACTIVE NODES: 563

Task 1211: Branching on node 1782
BBnode 1782 split into 1783 (2067.08) 1784 (2065.93) (0.25 seconds)
LOWER BOUND: 2065.925000   ACTIVE NODES: 564

Task 1212: Cutting on node 1784
Writing Pool: 714 cuts
BBnode 1784 (now 1785) done cutting: lowerbound 2066.06 (0.34 seconds)
LOWER BOUND: 2065.925000   ACTIVE NODES: 564

Task 1213: Branching on node 1655
BBnode 1655 split into 1786 (2066.36) 1787 (2066.72) (0.33 seconds)
LOWER BOUND: 2065.925234   ACTIVE NODES: 565

Task 1214: Cutting on node 1439
recomputing rownorms ...
Writing Pool: 714 cuts
BBnode 1439 (now 1788) done cutting: lowerbound 2066.15 (0.29 seconds)
LOWER BOUND: 2065.927419   ACTIVE NODES: 565

Task 1215: Branching on node 1646
BBnode 1646 split into 1789 (2066.38) 1790 (2066.20) (0.41 seconds)
LOWER BOUND: 2065.928058   ACTIVE NODES: 566

Task 1216: Cutting on node 438
Writing Pool: 714 cuts
BBnode 438 (now 1791) done cutting: lowerbound 2066.34 (0.37 seconds)
LOWER BOUND: 2065.928251   ACTIVE NODES: 566

Task 1217: Branching on node 1402
BBnode 1402 split into 1792 (2066.16) 1793 (2066.41) (0.32 seconds)
LOWER BOUND: 2065.928571   ACTIVE NODES: 567

Task 1218: Cutting on node 849
recomputing rownorms ...
Writing Pool: 714 cuts
BBnode 849 (now 1794) done cutting: lowerbound 2065.93 (0.24 seconds)
LOWER BOUND: 2065.928571   ACTIVE NODES: 567

Task 1219: Cutting on node 1538
recomputing rownorms ...
Writing Pool: 714 cuts
BBnode 1538 (now 1795) done cutting: lowerbound 2065.93 (0.18 seconds)
LOWER BOUND: 2065.928571   ACTIVE NODES: 567

Task 1220: Branching on node 1795
BBnode 1795 split into 1796 (2066.20) 1797 (2066.89) (0.31 seconds)
LOWER BOUND: 2065.928571   ACTIVE NODES: 568

Task 1221: Branching on node 1794
BBnode 1794 split into 1798 (2067.70X) 1799 (2066.00) (0.33 seconds)
Child 0 is pruned
LOWER BOUND: 2065.930000   ACTIVE NODES: 568

Task 1222: Branching on node 1708
BBnode 1708 split into 1800 (2066.86) 1801 (2066.21) (0.37 seconds)
LOWER BOUND: 2065.930374   ACTIVE NODES: 569

Task 1223: Cutting on node 800
Writing Pool: 715 cuts
BBnode 800 (now 1802) done cutting: lowerbound 2066.28 (0.21 seconds)
LOWER BOUND: 2065.932203   ACTIVE NODES: 569

Task 1224: Cutting on node 1317
Writing Pool: 715 cuts
BBnode 1317 (now 1803) done cutting: lowerbound 2065.93 (0.26 seconds)
LOWER BOUND: 2065.932203   ACTIVE NODES: 569

Task 1225: Branching on node 1803
BBnode 1803 split into 1804 (2066.50) 1805 (2066.51) (0.45 seconds)
LOWER BOUND: 2065.935484   ACTIVE NODES: 570

Task 1226: Branching on node 1358
BBnode 1358 split into 1806 (2066.29) 1807 (2066.20) (0.41 seconds)
LOWER BOUND: 2065.936747   ACTIVE NODES: 571

Task 1227: Cutting on node 885
recomputing rownorms ...
Writing Pool: 716 cuts
BBnode 885 (now 1808) done cutting: lowerbound 2066.05 (0.27 seconds)
LOWER BOUND: 2065.937046   ACTIVE NODES: 571

Task 1228: Branching on node 1152
BBnode 1152 split into 1809 (2066.51) 1810 (2067.00) (0.38 seconds)
LOWER BOUND: 2065.937500   ACTIVE NODES: 572

Task 1229: Branching on node 1244
BBnode 1244 split into 1811 (2066.48) 1812 (2066.73) (0.45 seconds)
LOWER BOUND: 2065.937500   ACTIVE NODES: 573

Task 1230: Cutting on node 614
Writing Pool: 717 cuts
BBnode 614 (now 1813) done cutting: lowerbound 2065.90 (0.24 seconds)
LOWER BOUND: 2065.900943   ACTIVE NODES: 573

Task 1231: Branching on node 1813
BBnode 1813 split into 1814 (2066.74) 1815 (2066.03) (0.30 seconds)
LOWER BOUND: 2065.937500   ACTIVE NODES: 574

Task 1232: Cutting on node 1746
Writing Pool: 717 cuts
BBnode 1746 (now 1816) done cutting: lowerbound 2065.94 (0.21 seconds)
LOWER BOUND: 2065.937500   ACTIVE NODES: 574

Task 1233: Branching on node 1816
BBnode 1816 split into 1817 (2066.33) 1818 (2065.90) (0.31 seconds)
LOWER BOUND: 2065.897638   ACTIVE NODES: 575

Task 1234: Cutting on node 1818
recomputing rownorms ...
Writing Pool: 718 cuts
BBnode 1818 (now 1819) done cutting: lowerbound 2065.89 (0.46 seconds)
LOWER BOUND: 2065.894737   ACTIVE NODES: 575

Task 1235: Branching on node 1819
BBnode 1819 split into 1820 (2066.02) 1821 (2066.00) (0.33 seconds)
LOWER BOUND: 2065.937500   ACTIVE NODES: 576

Task 1236: Branching on node 1368
BBnode 1368 split into 1822 (2066.46) 1823 (2066.20) (0.31 seconds)
LOWER BOUND: 2065.937500   ACTIVE NODES: 577

Task 1237: Cutting on node 749
Writing Pool: 725 cuts
BBnode 749 (now 1824) done cutting: lowerbound 2066.12 (0.52 seconds)
LOWER BOUND: 2065.937500   ACTIVE NODES: 577

Task 1238: Branching on node 1545
BBnode 1545 split into 1825 (2066.33) 1826 (2066.33) (0.36 seconds)
LOWER BOUND: 2065.937792   ACTIVE NODES: 578

Task 1239: Branching on node 1429
BBnode 1429 split into 1827 (2066.40) 1828 (2066.61) (0.54 seconds)
LOWER BOUND: 2065.942135   ACTIVE NODES: 579

Task 1240: Cutting on node 1161
Writing Pool: 725 cuts
BBnode 1161 (now 1829) done cutting: lowerbound 2065.94 (0.27 seconds)
LOWER BOUND: 2065.942710   ACTIVE NODES: 579

Task 1241: Branching on node 1829
BBnode 1829 split into 1830 (2066.19) 1831 (2066.52) (0.42 seconds)
LOWER BOUND: 2065.944030   ACTIVE NODES: 580

Task 1242: Cutting on node 1218
Writing Pool: 725 cuts
BBnode 1218 (now 1832) done cutting: lowerbound 2065.97 (0.52 seconds)
LOWER BOUND: 2065.944444   ACTIVE NODES: 580

Task 1243: Cutting on node 1249
Writing Pool: 729 cuts
BBnode 1249 (now 1833) done cutting: lowerbound 2065.94 (0.47 seconds)
LOWER BOUND: 2065.943478   ACTIVE NODES: 580

Task 1244: Branching on node 1833
BBnode 1833 split into 1834 (2066.42) 1835 (2066.13) (0.35 seconds)
LOWER BOUND: 2065.945813   ACTIVE NODES: 581

Task 1245: Cutting on node 1417
Writing Pool: 731 cuts
BBnode 1417 (now 1836) done cutting: lowerbound 2065.87 (0.50 seconds)
LOWER BOUND: 2065.866455   ACTIVE NODES: 581

Task 1246: Branching on node 1836
BBnode 1836 split into 1837 (2066.20) 1838 (2066.13) (0.38 seconds)
LOWER BOUND: 2065.945946   ACTIVE NODES: 582

Task 1247: Cutting on node 1118
recomputing rownorms ...
Writing Pool: 733 cuts
BBnode 1118 (now 1839) done cutting: lowerbound 2066.01 (0.29 seconds)
LOWER BOUND: 2065.946403   ACTIVE NODES: 582

Task 1248: Cutting on node 1500
Writing Pool: 734 cuts
BBnode 1500 (now 1840) done cutting: lowerbound 2066.36 (0.28 seconds)
LOWER BOUND: 2065.950617   ACTIVE NODES: 582

Task 1249: Branching on node 1181
BBnode 1181 split into 1841 (2066.76) 1842 (2066.67) (0.42 seconds)
LOWER BOUND: 2065.951220   ACTIVE NODES: 583

Task 1250: Cutting on node 1636
recomputing rownorms ...
Writing Pool: 734 cuts
BBnode 1636 (now 1843) done cutting: lowerbound 2066.04 (0.25 seconds)
LOWER BOUND: 2065.951456   ACTIVE NODES: 583

Task 1251: Cutting on node 1306
recomputing rownorms ...
Writing Pool: 734 cuts
BBnode 1306 (now 1844) done cutting: lowerbound 2066.03 (0.24 seconds)
LOWER BOUND: 2065.952381   ACTIVE NODES: 583

Task 1252: Cutting on node 1745
recomputing rownorms ...
Writing Pool: 734 cuts
BBnode 1745 (now 1845) done cutting: lowerbound 2066.11 (0.46 seconds)
LOWER BOUND: 2065.954545   ACTIVE NODES: 583

Task 1253: Cutting on node 1040
recomputing rownorms ...
Writing Pool: 734 cuts
BBnode 1040 (now 1846) done cutting: lowerbound 2065.96 (0.46 seconds)
LOWER BOUND: 2065.957447   ACTIVE NODES: 583

Task 1254: Cutting on node 292
recomputing rownorms ...
Writing Pool: 738 cuts
BBnode 292 (now 1847) done cutting: lowerbound 2065.97 (0.94 seconds)
LOWER BOUND: 2065.958333   ACTIVE NODES: 583

Task 1255: Branching on node 1751
BBnode 1751 split into 1848 (2066.67) 1849 (2066.00) (0.32 seconds)
LOWER BOUND: 2065.958445   ACTIVE NODES: 584

Task 1256: Branching on node 1421
BBnode 1421 split into 1850 (2066.77) 1851 (2066.53) (0.41 seconds)
LOWER BOUND: 2065.958848   ACTIVE NODES: 585

Task 1257: Cutting on node 1401
recomputing rownorms ...
Writing Pool: 738 cuts
BBnode 1401 (now 1852) done cutting: lowerbound 2066.00 (0.39 seconds)
LOWER BOUND: 2065.958904   ACTIVE NODES: 585

Task 1258: Cutting on node 1001
Writing Pool: 739 cuts
BBnode 1001 (now 1853) done cutting: lowerbound 2066.02 (0.25 seconds)
LOWER BOUND: 2065.961111   ACTIVE NODES: 585

Task 1259: Branching on node 1846
BBnode 1846 split into 1854 (2066.17) 1855 (2066.22) (0.36 seconds)
LOWER BOUND: 2065.961538   ACTIVE NODES: 586

Task 1260: Cutting on node 773
recomputing rownorms ...
Writing Pool: 739 cuts
BBnode 773 (now 1856) done cutting: lowerbound 2065.96 (0.22 seconds)
LOWER BOUND: 2065.961538   ACTIVE NODES: 586

Task 1261: Branching on node 1856
BBnode 1856 split into 1857 (2066.27) 1858 (2066.19) (0.28 seconds)
LOWER BOUND: 2065.962963   ACTIVE NODES: 587

Task 1262: Cutting on node 1291
recomputing rownorms ...
Writing Pool: 740 cuts
BBnode 1291 (now 1859) done cutting: lowerbound 2065.90 (0.66 seconds)
LOWER BOUND: 2065.901961   ACTIVE NODES: 587

Task 1263: Branching on node 1859
BBnode 1859 split into 1860 (2066.53) 1861 (2066.81) (0.36 seconds)
LOWER BOUND: 2065.964286   ACTIVE NODES: 588

Task 1264: Cutting on node 1252
Writing Pool: 740 cuts
BBnode 1252 (now 1862) done cutting: lowerbound 2065.96 (0.26 seconds)
LOWER BOUND: 2065.964286   ACTIVE NODES: 588

Task 1265: Branching on node 1862
BBnode 1862 split into 1863 (2067.73X) 1864 (2066.00) (0.38 seconds)
Child 0 is pruned
LOWER BOUND: 2065.964646   ACTIVE NODES: 588

Task 1266: Cutting on node 1376
Writing Pool: 740 cuts
BBnode 1376 (now 1865) done cutting: lowerbound 2066.11 (0.52 seconds)
LOWER BOUND: 2065.966102   ACTIVE NODES: 588

Task 1267: Branching on node 1847
BBnode 1847 split into 1866 (2066.23) 1867 (2066.62) (0.43 seconds)
LOWER BOUND: 2065.967742   ACTIVE NODES: 589

Task 1268: Cutting on node 1231
Writing Pool: 740 cuts
BBnode 1231 (now 1868) done cutting: lowerbound 2066.14 (0.43 seconds)
LOWER BOUND: 2065.968064   ACTIVE NODES: 589

Task 1269: Branching on node 1832
BBnode 1832 split into 1869 (2066.75) 1870 (2066.25) (0.36 seconds)
LOWER BOUND: 2065.968318   ACTIVE NODES: 590

Task 1270: Branching on node 1702
BBnode 1702 split into 1871 (2066.54) 1872 (2066.33) (0.39 seconds)
LOWER BOUND: 2065.971429   ACTIVE NODES: 591

Task 1271: Cutting on node 1535
Writing Pool: 740 cuts
BBnode 1535 (now 1873) done cutting: lowerbound 2066.12 (0.28 seconds)
LOWER BOUND: 2065.971671   ACTIVE NODES: 591

Task 1272: Cutting on node 383
Writing Pool: 740 cuts
BBnode 383 (now 1874) done cutting: lowerbound 2066.36 (0.27 seconds)
LOWER BOUND: 2065.972973   ACTIVE NODES: 591

Task 1273: Branching on node 1680
BBnode 1680 split into 1875 (2066.09) 1876 (2066.36) (0.32 seconds)
LOWER BOUND: 2065.973404   ACTIVE NODES: 592

Task 1274: Branching on node 1671
BBnode 1671 split into 1877 (2066.37) 1878 (2066.30) (0.32 seconds)
LOWER BOUND: 2065.978274   ACTIVE NODES: 593

Task 1275: Branching on node 1747
BBnode 1747 split into 1879 (2066.72) 1880 (2066.35) (0.49 seconds)
LOWER BOUND: 2065.980392   ACTIVE NODES: 594

Task 1276: Cutting on node 1510
recomputing rownorms ...
Writing Pool: 740 cuts
BBnode 1510 (now 1881) done cutting: lowerbound 2065.98 (0.23 seconds)
LOWER BOUND: 2065.980392   ACTIVE NODES: 594

Task 1277: Branching on node 1881
BBnode 1881 split into 1882 (2066.33) 1883 (2066.14) (0.29 seconds)
LOWER BOUND: 2065.984051   ACTIVE NODES: 595

Task 1278: Cutting on node 959
recomputing rownorms ...
Writing Pool: 740 cuts
BBnode 959 (now 1884) done cutting: lowerbound 2066.21 (0.32 seconds)
LOWER BOUND: 2065.986696   ACTIVE NODES: 595

Task 1279: Cutting on node 1005
recomputing rownorms ...
Writing Pool: 740 cuts
BBnode 1005 (now 1885) done cutting: lowerbound 2066.00 (0.24 seconds)
LOWER BOUND: 2065.986945   ACTIVE NODES: 595

Task 1280: Branching on node 1716
BBnode 1716 split into 1886 (2066.31) 1887 (2066.61) (0.33 seconds)
LOWER BOUND: 2065.987500   ACTIVE NODES: 596

Task 1281: Cutting on node 1260
recomputing rownorms ...
Writing Pool: 740 cuts
BBnode 1260 (now 1888) done cutting: lowerbound 2065.99 (0.24 seconds)
LOWER BOUND: 2065.987500   ACTIVE NODES: 596

Task 1282: Branching on node 1888
BBnode 1888 split into 1889 (2066.57) 1890 (2066.50) (0.29 seconds)
LOWER BOUND: 2065.987603   ACTIVE NODES: 597

Task 1283: Branching on node 1527
BBnode 1527 split into 1891 (2066.34) 1892 (2066.30) (0.42 seconds)
LOWER BOUND: 2065.988636   ACTIVE NODES: 598

Task 1284: Cutting on node 1501
Writing Pool: 740 cuts
BBnode 1501 (now 1893) done cutting: lowerbound 2065.99 (0.26 seconds)
LOWER BOUND: 2065.988636   ACTIVE NODES: 598

Task 1285: Branching on node 1893
BBnode 1893 split into 1894 (2066.26) 1895 (2066.66) (0.45 seconds)
LOWER BOUND: 2065.991525   ACTIVE NODES: 599

Task 1286: Cutting on node 986
Writing Pool: 740 cuts
BBnode 986 (now 1896) done cutting: lowerbound 2065.99 (0.48 seconds)
LOWER BOUND: 2065.991525   ACTIVE NODES: 599

Task 1287: Branching on node 1896
BBnode 1896 split into 1897 (2066.86) 1898 (2066.41) (0.38 seconds)
LOWER BOUND: 2065.995253   ACTIVE NODES: 600

Task 1288: Branching on node 1459
BBnode 1459 split into 1899 (2066.45) 1900 (2066.48) (0.35 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 601

Task 1289: Cutting on node 1070
Writing Pool: 744 cuts
BBnode 1070 (now 1901) done cutting: lowerbound 2066.03 (0.51 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 601

Task 1290: Cutting on node 1186
Writing Pool: 744 cuts
BBnode 1186 (now 1902) done cutting: lowerbound 2066.00 (0.23 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 601

Task 1291: Cutting on node 1349
Writing Pool: 744 cuts
BBnode 1349 (now 1903) done cutting: lowerbound 2066.00 (0.26 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 601

Task 1292: Cutting on node 1309
Writing Pool: 744 cuts
BBnode 1309 (now 1904) done cutting: lowerbound 2066.00 (0.20 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 601

Task 1293: Cutting on node 1705
Writing Pool: 745 cuts
BBnode 1705 (now 1905) done cutting: lowerbound 2066.14 (0.41 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 601

Task 1294: Cutting on node 1052
recomputing rownorms ...
Writing Pool: 745 cuts
BBnode 1052 (now 1906) done cutting: lowerbound 2066.00 (0.19 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 601

Task 1295: Cutting on node 1662
Writing Pool: 745 cuts
BBnode 1662 (now 1907) done cutting: lowerbound 2066.00 (0.31 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 601

Task 1296: Cutting on node 804
recomputing rownorms ...
Writing Pool: 746 cuts
BBnode 804 (now 1908) done cutting: lowerbound 2066.38 (0.29 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 601

Task 1297: Cutting on node 424
recomputing rownorms ...
Writing Pool: 751 cuts
BBnode 424 (now 1909) done cutting: lowerbound 2066.39 (0.63 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 601

Task 1298: Cutting on node 771
Writing Pool: 751 cuts
BBnode 771 (now 1910) done cutting: lowerbound 2066.00 (0.27 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 601

Task 1299: Cutting on node 1579
Writing Pool: 751 cuts
BBnode 1579 (now 1911) done cutting: lowerbound 2066.00 (0.27 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 601

Task 1300: Branching on node 1911
BBnode 1911 split into 1912 (2066.00) 1913 (2067.31X) (0.43 seconds)
Child 1 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 601

Task 1301: Cutting on node 1912
Writing Pool: 751 cuts
BBnode 1912 (now 1914) done cutting: lowerbound 2066.00 (0.21 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 601

Task 1302: Branching on node 1914
BBnode 1914 split into 1915 (2066.00) 1916 (2066.47) (0.49 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 602

Task 1303: Cutting on node 900
recomputing rownorms ...
Writing Pool: 751 cuts
BBnode 900 (now 1917) done cutting: lowerbound 2066.00 (0.21 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 602

Task 1304: Cutting on node 1653
Writing Pool: 751 cuts
BBnode 1653 (now 1918) done cutting: lowerbound 2066.00 (0.14 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 602

Task 1305: Cutting on node 1239
Writing Pool: 751 cuts
BBnode 1239 (now 1919) done cutting: lowerbound 2066.00 (0.25 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 602

Task 1306: Branching on node 1706
BBnode 1706 split into 1920 (2066.50) 1921 (2066.50) (0.42 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 603

Task 1307: Cutting on node 1864
Writing Pool: 751 cuts
BBnode 1864 (now 1922) done cutting: lowerbound 2066.00 (0.24 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 603

Task 1308: Branching on node 1725
BBnode 1725 split into 1923 (2066.00) 1924 (2067.10X) (0.57 seconds)
Child 1 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 603

Task 1309: Branching on node 1609
BBnode 1609 split into 1925 (2068.07X) 1926 (2066.00) (0.60 seconds)
Child 0 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 603

Task 1310: Cutting on node 1678
recomputing rownorms ...
Writing Pool: 754 cuts
BBnode 1678 (now 1927) done cutting: lowerbound 2065.98 (0.69 seconds)
LOWER BOUND: 2065.976923   ACTIVE NODES: 603

Task 1311: Branching on node 1927
BBnode 1927 split into 1928 (2066.08) 1929 (2066.09) (0.27 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 604

Task 1312: Branching on node 1907
BBnode 1907 split into 1930 (2066.00) 1931 (2067.69X) (0.56 seconds)
Child 1 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 604

Task 1313: Cutting on node 1930
recomputing rownorms ...
Writing Pool: 754 cuts
BBnode 1930 (now 1932) done cutting: lowerbound 2066.00 (0.21 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 604

Task 1314: Cutting on node 1728
Writing Pool: 754 cuts
BBnode 1728 (now 1933) done cutting: lowerbound 2066.88 (0.29 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 604

Task 1315: Cutting on node 705
Writing Pool: 754 cuts
BBnode 705 (now 1934) done cutting: lowerbound 2066.00 (0.09 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 604

Task 1316: Cutting on node 1611
recomputing rownorms ...
Writing Pool: 754 cuts
BBnode 1611 (now 1935) done cutting: lowerbound 2066.53 (0.27 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 604

Task 1317: Cutting on node 766
recomputing rownorms ...
Writing Pool: 754 cuts
BBnode 766 (now 1936) done cutting: lowerbound 2066.14 (0.26 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 604

Task 1318: Cutting on node 1540
Writing Pool: 761 cuts
BBnode 1540 (now 1937) done cutting: lowerbound 2066.17 (0.99 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 604

Task 1319: Cutting on node 1185
Writing Pool: 761 cuts
BBnode 1185 (now 1938) done cutting: lowerbound 2066.00 (0.09 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 604

Task 1320: Cutting on node 847
Writing Pool: 761 cuts
BBnode 847 (now 1939) done cutting: lowerbound 2066.50 (0.41 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 604

Task 1321: Cutting on node 1926
Writing Pool: 761 cuts
BBnode 1926 (now 1940) done cutting: lowerbound 2066.00 (0.40 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 604

Task 1322: Branching on node 1940
BBnode 1940 split into 1941 (2066.17) 1942 (2066.33) (0.55 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 605

Task 1323: Cutting on node 1923
Writing Pool: 761 cuts
BBnode 1923 (now 1943) done cutting: lowerbound 2066.00 (0.31 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 605

Task 1324: Branching on node 1943
BBnode 1943 split into 1944 (2067.02) 1945 (2066.00) (0.52 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 606

Task 1325: Cutting on node 1568
recomputing rownorms ...
Writing Pool: 761 cuts
BBnode 1568 (now 1946) done cutting: lowerbound 2066.03 (0.23 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 606

Task 1326: Branching on node 1934
BBnode 1934 split into 1947 (2066.84) 1948 (2066.00) (0.16 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 607

Task 1327: Cutting on node 1849
recomputing rownorms ...
Writing Pool: 763 cuts
BBnode 1849 (now 1949) done cutting: lowerbound 2066.00 (0.77 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 607

Task 1328: Cutting on node 1563
recomputing rownorms ...
Writing Pool: 763 cuts
BBnode 1563 (now 1950) done cutting: lowerbound 2066.00 (0.11 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 607

Task 1329: Cutting on node 1481
Writing Pool: 763 cuts
BBnode 1481 (now 1951) done cutting: lowerbound 2065.99 (0.23 seconds)
LOWER BOUND: 2065.988189   ACTIVE NODES: 607

Task 1330: Branching on node 1951
BBnode 1951 split into 1952 (2066.40) 1953 (2066.16) (0.36 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 608

Task 1331: Cutting on node 1313
Writing Pool: 764 cuts
BBnode 1313 (now 1954) done cutting: lowerbound 2066.00 (0.53 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 608

Task 1332: Cutting on node 1948
recomputing rownorms ...
Writing Pool: 768 cuts
BBnode 1948 (now 1955) done cutting: lowerbound 2066.31 (0.53 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 608

Task 1333: Cutting on node 1659
recomputing rownorms ...
Writing Pool: 770 cuts
BBnode 1659 (now 1956) done cutting: lowerbound 2066.33 (0.43 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 608

Task 1334: Branching on node 1918
BBnode 1918 split into 1957 (2066.00) 1958 (2066.27) (0.33 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 609

Task 1335: Cutting on node 1957
Writing Pool: 770 cuts
BBnode 1957 (now 1959) done cutting: lowerbound 2066.00 (0.22 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 609

Task 1336: Cutting on node 1724
Writing Pool: 770 cuts
BBnode 1724 (now 1960) done cutting: lowerbound 2066.00 (0.07 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 609

Task 1337: Branching on node 1960
BBnode 1960 split into 1961 (2066.91) 1962 (2066.00) (0.21 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 610

Task 1338: Cutting on node 1962
recomputing rownorms ...
Writing Pool: 774 cuts
BBnode 1962 (now 1963) done cutting: lowerbound 2066.02 (0.53 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 610

Task 1339: Cutting on node 1371
recomputing rownorms ...
Writing Pool: 774 cuts
BBnode 1371 (now 1964) done cutting: lowerbound 2066.07 (0.24 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 610

Task 1340: Cutting on node 1299
Writing Pool: 774 cuts
BBnode 1299 (now 1965) done cutting: lowerbound 2066.82 (0.54 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 610

Task 1341: Cutting on node 958
recomputing rownorms ...
Writing Pool: 774 cuts
BBnode 958 (now 1966) done cutting: lowerbound 2066.00 (0.15 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 610

Task 1342: Cutting on node 234
Writing Pool: 776 cuts
BBnode 234 (now 1967) done cutting: lowerbound 2067.00 (0.30 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 610

Task 1343: Cutting on node 1354
Writing Pool: 776 cuts
BBnode 1354 (now 1968) done cutting: lowerbound 2066.17 (0.26 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 610

Task 1344: Cutting on node 1290
recomputing rownorms ...
Writing Pool: 776 cuts
BBnode 1290 (now 1969) done cutting: lowerbound 2066.06 (0.45 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 610

Task 1345: Cutting on node 1212
recomputing rownorms ...
Writing Pool: 777 cuts
BBnode 1212 (now 1970) done cutting: lowerbound 2066.28 (0.57 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 610

Task 1346: Cutting on node 925
Writing Pool: 777 cuts
BBnode 925 (now 1971) done cutting: lowerbound 2066.00 (0.22 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 610

Task 1347: Cutting on node 1821
recomputing rownorms ...
Writing Pool: 778 cuts
BBnode 1821 (now 1972) done cutting: lowerbound 2065.96 (0.28 seconds)
LOWER BOUND: 2065.960396   ACTIVE NODES: 610

Task 1348: Branching on node 1972
BBnode 1972 split into 1973 (2066.12) 1974 (2066.14) (0.29 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 611

Task 1349: Cutting on node 1557
Writing Pool: 780 cuts
BBnode 1557 (now 1975) done cutting: lowerbound 2066.04 (0.51 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 611

Task 1350: Cutting on node 921
recomputing rownorms ...
Writing Pool: 780 cuts
BBnode 921 (now 1976) done cutting: lowerbound 2066.50 (0.26 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 611

Task 1351: Cutting on node 1477
recomputing rownorms ...
Writing Pool: 780 cuts
BBnode 1477 (now 1977) done cutting: lowerbound 2066.19 (0.20 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 611

Task 1352: Branching on node 1902
BBnode 1902 split into 1978 (2067.57X) 1979 (2066.00) (0.58 seconds)
Child 0 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 611

Task 1353: Cutting on node 1979
Writing Pool: 780 cuts
BBnode 1979 (now 1980) done cutting: lowerbound 2066.00 (0.30 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 611

Task 1354: Branching on node 1971
BBnode 1971 split into 1981 (2066.67) 1982 (2066.00) (0.21 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 612

Task 1355: Cutting on node 1982
Writing Pool: 780 cuts
BBnode 1982 (now 1983) done cutting: lowerbound 2066.00 (0.19 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 612

Task 1356: Branching on node 1983
BBnode 1983 split into 1984 (2066.00) 1985 (2067.25X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 612

Task 1357: Cutting on node 1984
Writing Pool: 780 cuts
BBnode 1984 (now 1986) done cutting: lowerbound 2066.00 (0.17 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 612

Task 1358: Cutting on node 1915
recomputing rownorms ...
Writing Pool: 784 cuts
BBnode 1915 (now 1987) done cutting: lowerbound 2066.03 (0.63 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 612

Task 1359: Cutting on node 1799
recomputing rownorms ...
Writing Pool: 784 cuts
BBnode 1799 (now 1988) done cutting: lowerbound 2066.24 (0.36 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 612

Task 1360: Cutting on node 1676
recomputing rownorms ...
Writing Pool: 785 cuts
BBnode 1676 (now 1989) done cutting: lowerbound 2066.08 (0.53 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 612

Task 1361: Cutting on node 1159
Writing Pool: 785 cuts
BBnode 1159 (now 1990) done cutting: lowerbound 2066.00 (0.19 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 612

Task 1362: Branching on node 1990
BBnode 1990 split into 1991 (2067.17X) 1992 (2066.00) (0.28 seconds)
Child 0 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 612

Task 1363: Cutting on node 1992
Writing Pool: 785 cuts
BBnode 1992 (now 1993) done cutting: lowerbound 2066.00 (0.05 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 612

Task 1364: Branching on node 1993
BBnode 1993 split into 1994 (2066.82) 1995 (2066.00) (0.07 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 613

Task 1365: Branching on node 1885
BBnode 1885 split into 1996 (2066.27) 1997 (2066.15) (0.33 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 614

Task 1366: Cutting on node 919
recomputing rownorms ...
Writing Pool: 788 cuts
BBnode 919 (now 1998) done cutting: lowerbound 2066.32 (0.29 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 614

Task 1367: Branching on node 1986
BBnode 1986 split into 1999 (2067.17X) 2000 (2066.00) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 614

Task 1368: Cutting on node 2000
recomputing rownorms ...
Writing Pool: 788 cuts
BBnode 2000 (now 2001) done cutting: lowerbound 2066.00 (0.16 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 614

Task 1369: Cutting on node 1753
Writing Pool: 788 cuts
BBnode 1753 (now 2002) done cutting: lowerbound 2066.00 (0.13 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 614

Task 1370: Branching on node 2002
BBnode 2002 split into 2003 (2066.35) 2004 (2066.00) (0.24 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 615

Task 1371: Cutting on node 2004
recomputing rownorms ...
Writing Pool: 796 cuts
BBnode 2004 (now 2005) done cutting: lowerbound 2066.02 (0.66 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 615

Task 1372: Cutting on node 1594
recomputing rownorms ...
Writing Pool: 796 cuts
BBnode 1594 (now 2006) done cutting: lowerbound 2066.14 (0.50 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 615

Task 1373: Cutting on node 1228
Writing Pool: 804 cuts
BBnode 1228 (now 2007) done cutting: lowerbound 2066.02 (0.85 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 615

Task 1374: Cutting on node 1517
Writing Pool: 804 cuts
BBnode 1517 (now 2008) done cutting: lowerbound 2066.00 (0.31 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 615

Task 1375: Cutting on node 1326
Writing Pool: 804 cuts
BBnode 1326 (now 2009) done cutting: lowerbound 2066.00 (0.26 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 615

Task 1376: Branching on node 1954
BBnode 1954 split into 2010 (2066.21) 2011 (2066.20) (0.41 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 616

Task 1377: Cutting on node 1073
Writing Pool: 804 cuts
BBnode 1073 (now 2012) done cutting: lowerbound 2066.00 (0.13 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 616

Task 1378: Branching on node 1917
BBnode 1917 split into 2013 (2067.20X) 2014 (2066.33) (0.43 seconds)
Child 0 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 616

Task 1379: Cutting on node 890
Writing Pool: 804 cuts
BBnode 890 (now 2015) done cutting: lowerbound 2066.00 (0.34 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 616

Task 1380: Branching on node 2015
BBnode 2015 split into 2016 (2066.67) 2017 (2066.22) (0.49 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 617

Task 1381: Branching on node 1630
BBnode 1630 split into 2018 (2066.11) 2019 (2066.67) (0.37 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 618

Task 1382: Cutting on node 1586
Writing Pool: 804 cuts
BBnode 1586 (now 2020) done cutting: lowerbound 2066.05 (0.26 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 618

Task 1383: Branching on node 1904
BBnode 1904 split into 2021 (2066.00) 2022 (2066.18) (0.41 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 619

Task 1384: Cutting on node 2021
Writing Pool: 804 cuts
BBnode 2021 (now 2023) done cutting: lowerbound 2066.00 (0.25 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 619

Task 1385: Branching on node 2023
BBnode 2023 split into 2024 (2066.58) 2025 (2066.13) (0.49 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 620

Task 1386: Cutting on node 1198
recomputing rownorms ...
Writing Pool: 804 cuts
BBnode 1198 (now 2026) done cutting: lowerbound 2066.01 (0.30 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 620

Task 1387: Branching on node 1906
BBnode 1906 split into 2027 (2066.33) 2028 (2066.29) (0.41 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 621

Task 1388: Cutting on node 1017
Writing Pool: 805 cuts
BBnode 1017 (now 2029) done cutting: lowerbound 2066.16 (0.38 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 621

Task 1389: Branching on node 2001
BBnode 2001 split into 2030 (2066.00) 2031 (2066.00) (0.25 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 622

Task 1390: Cutting on node 2030
recomputing rownorms ...
Writing Pool: 805 cuts
BBnode 2030 (now 2032) done cutting: lowerbound 2066.00 (0.17 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 622

Task 1391: Cutting on node 2031
Writing Pool: 805 cuts
BBnode 2031 (now 2033) done cutting: lowerbound 2066.00 (0.25 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 622

Task 1392: Branching on node 2033
BBnode 2033 split into 2034 (2066.87) 2035 (2066.00) (0.27 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 623

Task 1393: Cutting on node 2035
recomputing rownorms ...
Writing Pool: 805 cuts
BBnode 2035 (now 2036) done cutting: lowerbound 2066.30 (0.24 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 623

Task 1394: Branching on node 2032
BBnode 2032 split into 2037 (2066.49) 2038 (2066.36) (0.39 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 624

Task 1395: Cutting on node 1995
recomputing rownorms ...
Writing Pool: 805 cuts
BBnode 1995 (now 2039) done cutting: lowerbound 2066.01 (0.23 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 624

Task 1396: Branching on node 1980
BBnode 1980 split into 2040 (2066.00) 2041 (2066.76) (0.46 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 625

Task 1397: Cutting on node 2040
recomputing rownorms ...
Writing Pool: 805 cuts
BBnode 2040 (now 2042) done cutting: lowerbound 2066.00 (0.21 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 625

Task 1398: Branching on node 2042
BBnode 2042 split into 2043 (2066.83) 2044 (2066.00) (0.50 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 626

Task 1399: Cutting on node 2044
Writing Pool: 805 cuts
BBnode 2044 (now 2045) done cutting: lowerbound 2066.00 (0.25 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 626

Task 1400: Branching on node 2045
BBnode 2045 split into 2046 (2066.21) 2047 (2066.53) (0.40 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 627

Task 1401: Branching on node 1959
BBnode 1959 split into 2048 (2066.90) 2049 (2066.00) (0.40 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 628

Task 1402: Cutting on node 2049
Writing Pool: 805 cuts
BBnode 2049 (now 2050) done cutting: lowerbound 2066.00 (0.26 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 628

Task 1403: Branching on node 2050
BBnode 2050 split into 2051 (2067.27X) 2052 (2066.00) (0.42 seconds)
Child 0 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 628

Task 1404: Cutting on node 2052
Writing Pool: 805 cuts
BBnode 2052 (now 2053) done cutting: lowerbound 2066.00 (0.28 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 628

Task 1405: Branching on node 2053
BBnode 2053 split into 2054 (2066.45) 2055 (2066.00) (0.42 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 629

Task 1406: Cutting on node 2055
recomputing rownorms ...
Writing Pool: 805 cuts
BBnode 2055 (now 2056) done cutting: lowerbound 2066.00 (0.18 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 629

Task 1407: Branching on node 2056
BBnode 2056 split into 2057 (2066.00) 2058 (2066.43) (0.42 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 630

Task 1408: Cutting on node 2057
Writing Pool: 806 cuts
BBnode 2057 (now 2059) done cutting: lowerbound 2066.00 (0.35 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 630

Task 1409: Branching on node 2059
BBnode 2059 split into 2060 (2066.53) 2061 (2066.22) (0.52 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 631

Task 1410: Cutting on node 1945
recomputing rownorms ...
Writing Pool: 806 cuts
BBnode 1945 (now 2062) done cutting: lowerbound 2066.00 (0.16 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 631

Task 1411: Branching on node 2062
BBnode 2062 split into 2063 (2066.00) 2064 (2066.50) (0.48 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 632

Task 1412: Cutting on node 2063
recomputing rownorms ...
Writing Pool: 806 cuts
BBnode 2063 (now 2065) done cutting: lowerbound 2066.00 (0.20 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 632

Task 1413: Branching on node 1932
BBnode 1932 split into 2066 (2066.00) 2067 (2066.77) (0.45 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 633

Task 1414: Cutting on node 2066
recomputing rownorms ...
Writing Pool: 806 cuts
BBnode 2066 (now 2068) done cutting: lowerbound 2066.17 (0.60 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 633

Task 1415: Branching on node 1922
BBnode 1922 split into 2069 (2068.55X) 2070 (2066.00) (0.49 seconds)
Child 0 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 633

Task 1416: Cutting on node 2070
Writing Pool: 806 cuts
BBnode 2070 (now 2071) done cutting: lowerbound 2066.00 (0.17 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 633

Task 1417: Branching on node 2071
BBnode 2071 split into 2072 (2066.79) 2073 (2066.00) (0.27 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 634

Task 1418: Cutting on node 2073
recomputing rownorms ...
Writing Pool: 806 cuts
BBnode 2073 (now 2074) done cutting: lowerbound 2066.04 (0.23 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 634

Task 1419: Cutting on node 1643
recomputing rownorms ...
Writing Pool: 810 cuts
BBnode 1643 (now 2075) done cutting: lowerbound 2066.04 (0.42 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 634

Task 1420: Cutting on node 1612
Writing Pool: 810 cuts
BBnode 1612 (now 2076) done cutting: lowerbound 2066.00 (0.12 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 634

Task 1421: Branching on node 2076
BBnode 2076 split into 2077 (2067.00) 2078 (2066.60) (0.27 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 635

Task 1422: Branching on node 1950
BBnode 1950 split into 2079 (2067.40X) 2080 (2066.00) (0.21 seconds)
Child 0 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 635

Task 1423: Cutting on node 2080
recomputing rownorms ...
Writing Pool: 813 cuts
BBnode 2080 (now 2081) done cutting: lowerbound 2066.16 (0.63 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 635

Task 1424: Cutting on node 1531
Writing Pool: 813 cuts
BBnode 1531 (now 2082) done cutting: lowerbound 2066.00 (0.25 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 635

Task 1425: Branching on node 2082
BBnode 2082 split into 2083 (2066.38) 2084 (2066.29) (0.49 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 636

Task 1426: Branching on node 2008
BBnode 2008 split into 2085 (2066.50) 2086 (2066.25) (0.53 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 637

Task 1427: Cutting on node 1461
recomputing rownorms ...
Writing Pool: 813 cuts
BBnode 1461 (now 2087) done cutting: lowerbound 2066.00 (0.13 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 637

Task 1428: Branching on node 2087
BBnode 2087 split into 2088 (2066.29) 2089 (2066.00) (0.32 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 638

Task 1429: Cutting on node 2089
recomputing rownorms ...
Writing Pool: 815 cuts
BBnode 2089 (now 2090) done cutting: lowerbound 2066.03 (0.59 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 638

Task 1430: Cutting on node 1388
Writing Pool: 815 cuts
BBnode 1388 (now 2091) done cutting: lowerbound 2066.00 (0.40 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 638

Task 1431: Branching on node 2091
BBnode 2091 split into 2092 (2066.00) 2093 (2066.00) (0.42 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 639

Task 1432: Cutting on node 2092
recomputing rownorms ...
Writing Pool: 817 cuts
BBnode 2092 (now 2094) done cutting: lowerbound 2066.11 (0.23 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 639

Task 1433: Cutting on node 2093
Writing Pool: 817 cuts
BBnode 2093 (now 2095) done cutting: lowerbound 2066.21 (0.30 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 639

Task 1434: Cutting on node 1370
recomputing rownorms ...
Writing Pool: 818 cuts
BBnode 1370 (now 2096) done cutting: lowerbound 2066.03 (0.49 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 639

Task 1435: Branching on node 1903
BBnode 1903 split into 2097 (2066.33) 2098 (2066.06) (0.63 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 640

Task 1436: Branching on node 2009
BBnode 2009 split into 2099 (2066.37) 2100 (2066.16) (0.47 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 641

Task 1437: Cutting on node 1265
recomputing rownorms ...
Writing Pool: 818 cuts
BBnode 1265 (now 2101) done cutting: lowerbound 2066.00 (0.12 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 641

Task 1438: Branching on node 2101
BBnode 2101 split into 2102 (2066.24) 2103 (2066.37) (0.20 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 642

Task 1439: Cutting on node 1234
Writing Pool: 818 cuts
BBnode 1234 (now 2104) done cutting: lowerbound 2066.00 (0.25 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 642

Task 1440: Branching on node 2104
BBnode 2104 split into 2105 (2066.00) 2106 (2066.00) (0.39 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 643

Task 1441: Cutting on node 2105
recomputing rownorms ...
Writing Pool: 818 cuts
BBnode 2105 (now 2107) done cutting: lowerbound 2066.29 (0.23 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 643

Task 1442: Cutting on node 2106
Writing Pool: 818 cuts
BBnode 2106 (now 2108) done cutting: lowerbound 2066.10 (0.29 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 643

Task 1443: Cutting on node 1093
recomputing rownorms ...
Writing Pool: 821 cuts
BBnode 1093 (now 2109) done cutting: lowerbound 2066.20 (0.44 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 643

Task 1444: Branching on node 1588
BBnode 1588 split into 2110 (2066.22) 2111 (2066.00) (0.42 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 644

Task 1445: Cutting on node 2111
Writing Pool: 821 cuts
BBnode 2111 (now 2112) done cutting: lowerbound 2066.00 (0.28 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 644

Task 1446: Branching on node 2112
BBnode 2112 split into 2113 (2066.17) 2114 (2066.24) (0.28 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 645

Task 1447: Cutting on node 1046
Writing Pool: 821 cuts
BBnode 1046 (now 2115) done cutting: lowerbound 2066.00 (0.35 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 645

Task 1448: Branching on node 2115
BBnode 2115 split into 2116 (2066.00) 2117 (2066.00) (0.31 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 646

Task 1449: Cutting on node 2117
Writing Pool: 825 cuts
BBnode 2117 (now 2118) done cutting: lowerbound 2067.00 (0.82 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 646

Task 1450: Cutting on node 2116
Writing Pool: 825 cuts
BBnode 2116 (now 2119) done cutting: lowerbound 2066.00 (0.22 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 646

Task 1451: Branching on node 2119
BBnode 2119 split into 2120 (2067.93X) 2121 (2066.00) (0.48 seconds)
Child 0 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 646

Task 1452: Cutting on node 2121
Writing Pool: 825 cuts
BBnode 2121 (now 2122) done cutting: lowerbound 2066.00 (0.23 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 646

Task 1453: Branching on node 2122
BBnode 2122 split into 2123 (2066.00) 2124 (2067.38X) (0.47 seconds)
Child 1 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 646

Task 1454: Cutting on node 2123
recomputing rownorms ...
Writing Pool: 825 cuts
BBnode 2123 (now 2125) done cutting: lowerbound 2066.00 (0.19 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 646

Task 1455: Cutting on node 978
Writing Pool: 825 cuts
BBnode 978 (now 2126) done cutting: lowerbound 2066.00 (0.19 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 646

Task 1456: Branching on node 2126
BBnode 2126 split into 2127 (2066.43) 2128 (2066.29) (0.28 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 647

Task 1457: Cutting on node 977
recomputing rownorms ...
Writing Pool: 825 cuts
BBnode 977 (now 2129) done cutting: lowerbound 2066.10 (0.24 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 647

Task 1458: Branching on node 1966
BBnode 1966 split into 2130 (2066.00) 2131 (2066.82) (0.31 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 648

Task 1459: Cutting on node 2130
Writing Pool: 825 cuts
BBnode 2130 (now 2132) done cutting: lowerbound 2066.00 (0.28 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 648

Task 1460: Branching on node 2132
BBnode 2132 split into 2133 (2066.00) 2134 (2067.31X) (0.26 seconds)
Child 1 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 648

Task 1461: Cutting on node 2133
Writing Pool: 825 cuts
BBnode 2133 (now 2135) done cutting: lowerbound 2066.00 (0.35 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 648

Task 1462: Cutting on node 901
Writing Pool: 825 cuts
BBnode 901 (now 2136) done cutting: lowerbound 2066.00 (0.23 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 648

Task 1463: Branching on node 2136
BBnode 2136 split into 2137 (2068.44X) 2138 (2066.00) (0.40 seconds)
Child 0 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 648

Task 1464: Cutting on node 2138
recomputing rownorms ...
Writing Pool: 825 cuts
BBnode 2138 (now 2139) done cutting: lowerbound 2066.00 (0.18 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 648

Task 1465: Cutting on node 840
recomputing rownorms ...
Writing Pool: 830 cuts
BBnode 840 (now 2140) done cutting: lowerbound 2066.07 (0.72 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 648

Task 1466: Cutting on node 825
recomputing rownorms ...
Writing Pool: 832 cuts
BBnode 825 (now 2141) done cutting: lowerbound 2066.12 (0.32 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 648

Task 1467: Branching on node 1910
BBnode 1910 split into 2142 (2066.50) 2143 (2066.33) (0.40 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 649

Task 1468: Branching on node 1285
BBnode 1285 split into 2144 (2067.33X) 2145 (2066.17) (0.41 seconds)
Child 0 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 649

Task 1469: Cutting on node 713
recomputing rownorms ...
Writing Pool: 835 cuts
BBnode 713 (now 2146) done cutting: lowerbound 2065.92 (0.65 seconds)
LOWER BOUND: 2065.918142   ACTIVE NODES: 649

Task 1470: Branching on node 2146
BBnode 2146 split into 2147 (2066.52) 2148 (2066.65) (0.43 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 650

Task 1471: Cutting on node 585
recomputing rownorms ...
Writing Pool: 835 cuts
BBnode 585 (now 2149) done cutting: lowerbound 2066.43 (0.25 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 650

Task 1472: Branching on node 2139
BBnode 2139 split into 2150 (2067.84X) 2151 (2066.00) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 650

Task 1473: Cutting on node 2151
recomputing rownorms ...
Writing Pool: 835 cuts
BBnode 2151 (now 2152) done cutting: lowerbound 2066.00 (0.16 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 650

Task 1474: Branching on node 2152
BBnode 2152 split into 2153 (2066.10) 2154 (2067.33X) (0.37 seconds)
Child 1 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 650

Task 1475: Cutting on node 1400
Writing Pool: 835 cuts
BBnode 1400 (now 2155) done cutting: lowerbound 2066.00 (0.20 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 650

Task 1476: Branching on node 1938
BBnode 1938 split into 2156 (2067.10X) 2157 (2066.00) (0.18 seconds)
Child 0 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 650

Task 1477: Cutting on node 2157
Writing Pool: 848 cuts
BBnode 2157 (now 2158) done cutting: lowerbound 2066.23 (0.85 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 650

Task 1478: Cutting on node 1062
Writing Pool: 848 cuts
BBnode 1062 (now 2159) done cutting: lowerbound 2066.00 (0.16 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 650

Task 1479: Branching on node 2159
BBnode 2159 split into 2160 (2066.37) 2161 (2066.50) (0.34 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 651

Task 1480: Branching on node 2125
BBnode 2125 split into 2162 (2066.00) 2163 (2066.00) (0.49 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 652

Task 1481: Cutting on node 2163
Writing Pool: 848 cuts
BBnode 2163 (now 2164) done cutting: lowerbound 2066.00 (0.32 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 652

Task 1482: Branching on node 2164
BBnode 2164 split into 2165 (2066.16) 2166 (2066.33) (0.55 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 653

Task 1483: Cutting on node 2162
recomputing rownorms ...
Writing Pool: 849 cuts
BBnode 2162 (now 2167) done cutting: lowerbound 2066.09 (0.52 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 653

Task 1484: Cutting on node 1645
recomputing rownorms ...
Writing Pool: 849 cuts
BBnode 1645 (now 2168) done cutting: lowerbound 2065.97 (0.26 seconds)
LOWER BOUND: 2065.973684   ACTIVE NODES: 653

Task 1485: Branching on node 2168
BBnode 2168 split into 2169 (2066.78) 2170 (2066.67) (0.29 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 654

Task 1486: Cutting on node 1592
Writing Pool: 849 cuts
BBnode 1592 (now 2171) done cutting: lowerbound 2066.03 (0.26 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 654

Task 1487: Branching on node 2155
BBnode 2155 split into 2172 (2066.41) 2173 (2066.23) (0.35 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 655

Task 1488: Branching on node 1919
BBnode 1919 split into 2174 (2066.65) 2175 (2066.00) (0.39 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 656

Task 1489: Cutting on node 2175
Writing Pool: 849 cuts
BBnode 2175 (now 2176) done cutting: lowerbound 2066.00 (0.34 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 656

Task 1490: Branching on node 2176
BBnode 2176 split into 2177 (2066.68) 2178 (2066.06) (0.47 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 657

Task 1491: Branching on node 1548
BBnode 1548 split into 2179 (2066.30) 2180 (2066.60) (0.38 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 658

Task 1492: Branching on node 2135
BBnode 2135 split into 2181 (2066.59) 2182 (2066.14) (0.55 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 659

Task 1493: Cutting on node 1772
recomputing rownorms ...
Writing Pool: 850 cuts
BBnode 1772 (now 2183) done cutting: lowerbound 2065.99 (0.42 seconds)
LOWER BOUND: 2065.990148   ACTIVE NODES: 659

Task 1494: Branching on node 2183
BBnode 2183 split into 2184 (2066.28) 2185 (2066.14) (0.34 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 660

Task 1495: Cutting on node 1288
recomputing rownorms ...
Writing Pool: 850 cuts
BBnode 1288 (now 2186) done cutting: lowerbound 2066.00 (0.20 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 660

Task 1496: Branching on node 2186
BBnode 2186 split into 2187 (2066.78) 2188 (2066.00) (0.27 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 661

Task 1497: Branching on node 2065
BBnode 2065 split into 2189 (2066.53) 2190 (2066.11) (0.57 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 662

Task 1498: Branching on node 1852
BBnode 1852 split into 2191 (2068.04X) 2192 (2066.00) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 662

Task 1499: Cutting on node 2192
Writing Pool: 860 cuts
BBnode 2192 (now 2193) done cutting: lowerbound 2066.52 (0.50 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 662

Task 1500: Cutting on node 836
recomputing rownorms ...
Writing Pool: 860 cuts
BBnode 836 (now 2194) done cutting: lowerbound 2066.08 (0.42 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 662

Task 1501: Cutting on node 2188
Writing Pool: 860 cuts
BBnode 2188 (now 2195) done cutting: lowerbound 2066.00 (0.22 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 662

Task 1502: Branching on node 2195
BBnode 2195 split into 2196 (2066.33) 2197 (2066.00) (0.33 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 663

Task 1503: Cutting on node 2197
recomputing rownorms ...
Writing Pool: 860 cuts
BBnode 2197 (now 2198) done cutting: lowerbound 2066.07 (0.46 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 663

Task 1504: Branching on node 1713
BBnode 1713 split into 2199 (2066.21) 2200 (2067.04) (0.37 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 664

Task 1505: Cutting on node 1190
Writing Pool: 860 cuts
BBnode 1190 (now 2201) done cutting: lowerbound 2066.00 (0.18 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 664

Task 1506: Branching on node 2012
BBnode 2012 split into 2202 (2066.18) 2203 (2066.38) (0.38 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 665

Task 1507: Cutting on node 1167
recomputing rownorms ...
Writing Pool: 860 cuts
BBnode 1167 (now 2204) done cutting: lowerbound 2066.50 (0.53 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 665

Task 1508: Branching on node 2201
BBnode 2201 split into 2205 (2066.95) 2206 (2066.20) (0.46 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 666

Task 1509: Cutting on node 1207
Writing Pool: 864 cuts
BBnode 1207 (now 2207) done cutting: lowerbound 2066.58 (0.35 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 666

Task 1510: Cutting on node 1304
Writing Pool: 864 cuts
BBnode 1304 (now 2208) done cutting: lowerbound 2066.15 (0.25 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 666

Task 1511: Cutting on node 1752
recomputing rownorms ...
Writing Pool: 864 cuts
BBnode 1752 (now 2209) done cutting: lowerbound 2066.00 (0.11 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 666

Task 1512: Branching on node 2209
BBnode 2209 split into 2210 (2066.00) 2211 (2067.33X) (0.23 seconds)
Child 1 is pruned
LOWER BOUND: 2066.000000   ACTIVE NODES: 666

Task 1513: Cutting on node 2210
Writing Pool: 864 cuts
BBnode 2210 (now 2212) done cutting: lowerbound 2066.58 (0.20 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 666

Task 1514: Cutting on node 1331
Writing Pool: 864 cuts
BBnode 1331 (now 2213) done cutting: lowerbound 2066.00 (0.19 seconds)
LOWER BOUND: 2066.000000   ACTIVE NODES: 666

Task 1515: Branching on node 2213
BBnode 2213 split into 2214 (2066.05) 2215 (2067.15X) (0.27 seconds)
Child 1 is pruned
LOWER BOUND: 2066.003700   ACTIVE NODES: 666

Task 1516: Cutting on node 1321
Writing Pool: 864 cuts
BBnode 1321 (now 2216) done cutting: lowerbound 2066.11 (0.34 seconds)
LOWER BOUND: 2066.004525   ACTIVE NODES: 666

Task 1517: Branching on node 1482
BBnode 1482 split into 2217 (2066.72) 2218 (2066.32) (0.40 seconds)
LOWER BOUND: 2066.004542   ACTIVE NODES: 667

Task 1518: Branching on node 1949
BBnode 1949 split into 2219 (2066.44) 2220 (2066.19) (0.31 seconds)
LOWER BOUND: 2066.009709   ACTIVE NODES: 668

Task 1519: Cutting on node 1483
recomputing rownorms ...
Writing Pool: 864 cuts
BBnode 1483 (now 2221) done cutting: lowerbound 2066.05 (0.29 seconds)
LOWER BOUND: 2066.011765   ACTIVE NODES: 668

Task 1520: Branching on node 2026
BBnode 2026 split into 2222 (2066.81) 2223 (2066.38) (0.42 seconds)
LOWER BOUND: 2066.014178   ACTIVE NODES: 669

Task 1521: Branching on node 1732
BBnode 1732 split into 2224 (2066.44) 2225 (2066.75) (0.45 seconds)
LOWER BOUND: 2066.014493   ACTIVE NODES: 670

Task 1522: Branching on node 2039
BBnode 2039 split into 2226 (2066.80) 2227 (2066.15) (0.33 seconds)
LOWER BOUND: 2066.014754   ACTIVE NODES: 671

Task 1523: Branching on node 1839
BBnode 1839 split into 2228 (2066.52) 2229 (2066.36) (0.37 seconds)
LOWER BOUND: 2066.015873   ACTIVE NODES: 672

Task 1524: Cutting on node 1820
Writing Pool: 864 cuts
BBnode 1820 (now 2230) done cutting: lowerbound 2066.02 (0.17 seconds)
LOWER BOUND: 2066.015873   ACTIVE NODES: 672

Task 1525: Branching on node 2230
BBnode 2230 split into 2231 (2067.00) 2232 (2066.39) (0.33 seconds)
LOWER BOUND: 2066.018587   ACTIVE NODES: 673

Task 1526: Cutting on node 1004
recomputing rownorms ...
Writing Pool: 864 cuts
BBnode 1004 (now 2233) done cutting: lowerbound 2066.11 (0.43 seconds)
LOWER BOUND: 2066.019444   ACTIVE NODES: 673

Task 1527: Cutting on node 1018
Writing Pool: 866 cuts
BBnode 1018 (now 2234) done cutting: lowerbound 2066.02 (0.22 seconds)
LOWER BOUND: 2066.019549   ACTIVE NODES: 673

Task 1528: Branching on node 2234
BBnode 2234 split into 2235 (2066.80) 2236 (2066.67) (0.45 seconds)
LOWER BOUND: 2066.019608   ACTIVE NODES: 674

Task 1529: Cutting on node 967
recomputing rownorms ...
Writing Pool: 866 cuts
BBnode 967 (now 2237) done cutting: lowerbound 2066.02 (0.46 seconds)
LOWER BOUND: 2066.019608   ACTIVE NODES: 674

Task 1530: Branching on node 1116
BBnode 1116 split into 2238 (2066.50) 2239 (2066.21) (0.34 seconds)
LOWER BOUND: 2066.020510   ACTIVE NODES: 675

Task 1531: Branching on node 1770
BBnode 1770 split into 2240 (2066.81) 2241 (2066.50) (0.46 seconds)
LOWER BOUND: 2066.020979   ACTIVE NODES: 676

Task 1532: Branching on node 1463
BBnode 1463 split into 2242 (2066.32) 2243 (2066.60) (0.33 seconds)
LOWER BOUND: 2066.021583   ACTIVE NODES: 677

Task 1533: Branching on node 2007
BBnode 2007 split into 2244 (2066.47) 2245 (2066.09) (0.47 seconds)
LOWER BOUND: 2066.022533   ACTIVE NODES: 678

Task 1534: Branching on node 2005
BBnode 2005 split into 2246 (2066.62) 2247 (2066.56) (0.32 seconds)
LOWER BOUND: 2066.023529   ACTIVE NODES: 679

Task 1535: Branching on node 1853
BBnode 1853 split into 2248 (2066.38) 2249 (2066.52) (0.40 seconds)
LOWER BOUND: 2066.023622   ACTIVE NODES: 680

Task 1536: Branching on node 1963
BBnode 1963 split into 2250 (2066.19) 2251 (2066.26) (0.41 seconds)
LOWER BOUND: 2066.024096   ACTIVE NODES: 681

Task 1537: Branching on node 2237
BBnode 2237 split into 2252 (2066.31) 2253 (2066.40) (0.25 seconds)
LOWER BOUND: 2066.024201   ACTIVE NODES: 682

Task 1538: Branching on node 1498
BBnode 1498 split into 2254 (2066.81) 2255 (2066.69) (0.45 seconds)
LOWER BOUND: 2066.024691   ACTIVE NODES: 683

Task 1539: Branching on node 1180
BBnode 1180 split into 2256 (2066.41) 2257 (2066.20) (0.39 seconds)
LOWER BOUND: 2066.025000   ACTIVE NODES: 684

Task 1540: Branching on node 2096
BBnode 2096 split into 2258 (2066.28) 2259 (2066.67) (0.39 seconds)
LOWER BOUND: 2066.025000   ACTIVE NODES: 685

Task 1541: Branching on node 1987
BBnode 1987 split into 2260 (2066.53) 2261 (2066.33) (0.43 seconds)
LOWER BOUND: 2066.025469   ACTIVE NODES: 686

Task 1542: Branching on node 1654
BBnode 1654 split into 2262 (2066.60) 2263 (2066.27) (0.30 seconds)
LOWER BOUND: 2066.026144   ACTIVE NODES: 687

Task 1543: Branching on node 1901
BBnode 1901 split into 2264 (2066.17) 2265 (2066.58) (0.32 seconds)
LOWER BOUND: 2066.026316   ACTIVE NODES: 688

Task 1544: Branching on node 1844
BBnode 1844 split into 2266 (2066.69) 2267 (2066.79) (0.40 seconds)
LOWER BOUND: 2066.026369   ACTIVE NODES: 689

Task 1545: Cutting on node 1682
recomputing rownorms ...
Writing Pool: 866 cuts
BBnode 1682 (now 2268) done cutting: lowerbound 2066.06 (0.26 seconds)
LOWER BOUND: 2066.027397   ACTIVE NODES: 689

Task 1546: Branching on node 2090
BBnode 2090 split into 2269 (2066.71) 2270 (2066.26) (0.41 seconds)
LOWER BOUND: 2066.028708   ACTIVE NODES: 690

Task 1547: Branching on node 1670
BBnode 1670 split into 2271 (2066.75) 2272 (2066.38) (0.32 seconds)
LOWER BOUND: 2066.029289   ACTIVE NODES: 691

Task 1548: Branching on node 1946
BBnode 1946 split into 2273 (2066.40) 2274 (2066.40) (0.35 seconds)
LOWER BOUND: 2066.029412   ACTIVE NODES: 692

Task 1549: Cutting on node 1815
recomputing rownorms ...
Writing Pool: 866 cuts
BBnode 1815 (now 2275) done cutting: lowerbound 2066.03 (0.20 seconds)
LOWER BOUND: 2066.029412   ACTIVE NODES: 692

Task 1550: Branching on node 2275
BBnode 2275 split into 2276 (2067.02) 2277 (2066.50) (0.39 seconds)
LOWER BOUND: 2066.029650   ACTIVE NODES: 693

Task 1551: Cutting on node 677
recomputing rownorms ...
Writing Pool: 866 cuts
BBnode 677 (now 2278) done cutting: lowerbound 2066.14 (0.51 seconds)
LOWER BOUND: 2066.030303   ACTIVE NODES: 693

Task 1552: Cutting on node 1520
recomputing rownorms ...
Writing Pool: 867 cuts
BBnode 1520 (now 2279) done cutting: lowerbound 2066.05 (0.25 seconds)
LOWER BOUND: 2066.030303   ACTIVE NODES: 693

Task 1553: Branching on node 913
BBnode 913 split into 2280 (2066.92) 2281 (2066.68) (0.30 seconds)
LOWER BOUND: 2066.030769   ACTIVE NODES: 694

Task 1554: Branching on node 1626
BBnode 1626 split into 2282 (2066.63) 2283 (2067.00) (0.47 seconds)
LOWER BOUND: 2066.031646   ACTIVE NODES: 695

Task 1555: Branching on node 2171
BBnode 2171 split into 2284 (2066.25) 2285 (2066.42) (0.35 seconds)
LOWER BOUND: 2066.033333   ACTIVE NODES: 696

Task 1556: Cutting on node 1607
recomputing rownorms ...
Writing Pool: 868 cuts
BBnode 1607 (now 2286) done cutting: lowerbound 2066.25 (0.24 seconds)
LOWER BOUND: 2066.034653   ACTIVE NODES: 696

Task 1557: Cutting on node 1346
recomputing rownorms ...
Writing Pool: 868 cuts
BBnode 1346 (now 2287) done cutting: lowerbound 2065.95 (0.27 seconds)
LOWER BOUND: 2065.947368   ACTIVE NODES: 696

Task 1558: Branching on node 2287
BBnode 2287 split into 2288 (2066.45) 2289 (2066.42) (0.40 seconds)
LOWER BOUND: 2066.035556   ACTIVE NODES: 697

Task 1559: Branching on node 1975
BBnode 1975 split into 2290 (2066.50) 2291 (2066.32) (0.31 seconds)
LOWER BOUND: 2066.035714   ACTIVE NODES: 698

Task 1560: Branching on node 1600
BBnode 1600 split into 2292 (2066.43) 2293 (2066.44) (0.32 seconds)
LOWER BOUND: 2066.037037   ACTIVE NODES: 699

Task 1561: Cutting on node 1047
recomputing rownorms ...
Writing Pool: 868 cuts
BBnode 1047 (now 2294) done cutting: lowerbound 2065.99 (0.43 seconds)
LOWER BOUND: 2065.993056   ACTIVE NODES: 699

Task 1562: Branching on node 2294
BBnode 2294 split into 2295 (2066.69) 2296 (2066.90) (0.41 seconds)
LOWER BOUND: 2066.037445   ACTIVE NODES: 700

Task 1563: Branching on node 2074
BBnode 2074 split into 2297 (2066.23) 2298 (2066.39) (0.44 seconds)
LOWER BOUND: 2066.039604   ACTIVE NODES: 701

Task 1564: Cutting on node 1101
Writing Pool: 872 cuts
BBnode 1101 (now 2299) done cutting: lowerbound 2066.14 (0.25 seconds)
LOWER BOUND: 2066.039683   ACTIVE NODES: 701

Task 1565: Cutting on node 903
recomputing rownorms ...
Writing Pool: 876 cuts
BBnode 903 (now 2300) done cutting: lowerbound 2066.41 (0.70 seconds)
LOWER BOUND: 2066.040000   ACTIVE NODES: 701

Task 1566: Cutting on node 1618
recomputing rownorms ...
Writing Pool: 876 cuts
BBnode 1618 (now 2301) done cutting: lowerbound 2066.08 (0.26 seconds)
LOWER BOUND: 2066.040541   ACTIVE NODES: 701

Task 1567: Cutting on node 1360
Writing Pool: 876 cuts
BBnode 1360 (now 2302) done cutting: lowerbound 2066.04 (0.45 seconds)
LOWER BOUND: 2066.042553   ACTIVE NODES: 701

Task 1568: Branching on node 1776
BBnode 1776 split into 2303 (2066.83) 2304 (2066.85) (0.44 seconds)
LOWER BOUND: 2066.043103   ACTIVE NODES: 702

Task 1569: Branching on node 1613
BBnode 1613 split into 2305 (2066.67) 2306 (2066.79) (0.48 seconds)
LOWER BOUND: 2066.043478   ACTIVE NODES: 703

Task 1570: Branching on node 2075
BBnode 2075 split into 2307 (2066.67) 2308 (2066.60) (0.44 seconds)
LOWER BOUND: 2066.043478   ACTIVE NODES: 704

Task 1571: Cutting on node 1347
Writing Pool: 876 cuts
BBnode 1347 (now 2309) done cutting: lowerbound 2065.95 (0.46 seconds)
LOWER BOUND: 2065.952381   ACTIVE NODES: 704

Task 1572: Branching on node 2309
BBnode 2309 split into 2310 (2066.20) 2311 (2066.94) (0.37 seconds)
LOWER BOUND: 2066.043750   ACTIVE NODES: 705

Task 1573: Branching on node 2302
BBnode 2302 split into 2312 (2066.65) 2313 (2066.45) (0.34 seconds)
LOWER BOUND: 2066.043818   ACTIVE NODES: 706

Task 1574: Branching on node 1843
BBnode 1843 split into 2314 (2066.80) 2315 (2066.42) (0.39 seconds)
LOWER BOUND: 2066.044494   ACTIVE NODES: 707

Task 1575: Cutting on node 1395
Writing Pool: 879 cuts
BBnode 1395 (now 2316) done cutting: lowerbound 2066.32 (0.27 seconds)
LOWER BOUND: 2066.047146   ACTIVE NODES: 707

Task 1576: Branching on node 1462
BBnode 1462 split into 2317 (2066.50) 2318 (2066.83) (0.37 seconds)
LOWER BOUND: 2066.047619   ACTIVE NODES: 708

Task 1577: Branching on node 2020
BBnode 2020 split into 2319 (2066.43) 2320 (2066.44) (0.32 seconds)
LOWER BOUND: 2066.047619   ACTIVE NODES: 709

Task 1578: Cutting on node 1437
recomputing rownorms ...
Writing Pool: 882 cuts
BBnode 1437 (now 2321) done cutting: lowerbound 2066.34 (0.28 seconds)
LOWER BOUND: 2066.048387   ACTIVE NODES: 709

Task 1579: Branching on node 2221
BBnode 2221 split into 2322 (2067.00) 2323 (2066.44) (0.36 seconds)
LOWER BOUND: 2066.049659   ACTIVE NODES: 710

Task 1580: Branching on node 1272
BBnode 1272 split into 2324 (2066.29) 2325 (2066.82) (0.29 seconds)
LOWER BOUND: 2066.050000   ACTIVE NODES: 711

Task 1581: Cutting on node 2214
recomputing rownorms ...
Writing Pool: 882 cuts
BBnode 2214 (now 2326) done cutting: lowerbound 2066.08 (0.46 seconds)
LOWER BOUND: 2066.050535   ACTIVE NODES: 711

Task 1582: Branching on node 2279
BBnode 2279 split into 2327 (2066.86) 2328 (2066.71) (0.44 seconds)
LOWER BOUND: 2066.051643   ACTIVE NODES: 712

Task 1583: Branching on node 1513
BBnode 1513 split into 2329 (2066.68) 2330 (2066.44) (0.34 seconds)
LOWER BOUND: 2066.052083   ACTIVE NODES: 713

Task 1584: Cutting on node 912
Writing Pool: 882 cuts
BBnode 912 (now 2331) done cutting: lowerbound 2066.17 (0.23 seconds)
LOWER BOUND: 2066.052632   ACTIVE NODES: 713

Task 1585: Cutting on node 1508
recomputing rownorms ...
Writing Pool: 882 cuts
BBnode 1508 (now 2332) done cutting: lowerbound 2066.05 (0.21 seconds)
LOWER BOUND: 2066.052632   ACTIVE NODES: 713

Task 1586: Branching on node 2332
BBnode 2332 split into 2333 (2067.53X) 2334 (2066.44) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2066.052632   ACTIVE NODES: 713

Task 1587: Cutting on node 1736
recomputing rownorms ...
Writing Pool: 882 cuts
BBnode 1736 (now 2335) done cutting: lowerbound 2066.05 (0.18 seconds)
LOWER BOUND: 2066.052632   ACTIVE NODES: 713

Task 1588: Branching on node 2335
BBnode 2335 split into 2336 (2067.62X) 2337 (2066.28) (0.42 seconds)
Child 0 is pruned
LOWER BOUND: 2066.054054   ACTIVE NODES: 713

Task 1589: Branching on node 1808
BBnode 1808 split into 2338 (2066.48) 2339 (2066.93) (0.36 seconds)
LOWER BOUND: 2066.055556   ACTIVE NODES: 714

Task 1590: Cutting on node 1128
Writing Pool: 882 cuts
BBnode 1128 (now 2340) done cutting: lowerbound 2066.09 (0.31 seconds)
LOWER BOUND: 2066.055901   ACTIVE NODES: 714

Task 1591: Cutting on node 1669
recomputing rownorms ...
Writing Pool: 882 cuts
BBnode 1669 (now 2341) done cutting: lowerbound 2066.09 (0.49 seconds)
LOWER BOUND: 2066.056505   ACTIVE NODES: 714

Task 1592: Cutting on node 1356
recomputing rownorms ...
Writing Pool: 883 cuts
BBnode 1356 (now 2342) done cutting: lowerbound 2066.01 (0.55 seconds)
LOWER BOUND: 2066.010256   ACTIVE NODES: 714

Task 1593: Branching on node 2342
BBnode 2342 split into 2343 (2066.61) 2344 (2066.41) (0.41 seconds)
LOWER BOUND: 2066.058824   ACTIVE NODES: 715

Task 1594: Cutting on node 2098
recomputing rownorms ...
Writing Pool: 883 cuts
BBnode 2098 (now 2345) done cutting: lowerbound 2066.10 (0.23 seconds)
LOWER BOUND: 2066.058824   ACTIVE NODES: 715

Task 1595: Branching on node 1969
BBnode 1969 split into 2346 (2066.72) 2347 (2066.59) (0.35 seconds)
LOWER BOUND: 2066.058824   ACTIVE NODES: 716

Task 1596: Cutting on node 841
Writing Pool: 883 cuts
BBnode 841 (now 2348) done cutting: lowerbound 2066.12 (0.21 seconds)
LOWER BOUND: 2066.058824   ACTIVE NODES: 716

Task 1597: Cutting on node 1596
recomputing rownorms ...
Writing Pool: 886 cuts
BBnode 1596 (now 2349) done cutting: lowerbound 2066.30 (0.40 seconds)
LOWER BOUND: 2066.058824   ACTIVE NODES: 716

Task 1598: Cutting on node 1366
recomputing rownorms ...
Writing Pool: 887 cuts
BBnode 1366 (now 2350) done cutting: lowerbound 2066.21 (0.45 seconds)
LOWER BOUND: 2066.058967   ACTIVE NODES: 716

Task 1599: Branching on node 1785
BBnode 1785 split into 2351 (2066.58) 2352 (2066.33) (0.36 seconds)
LOWER BOUND: 2066.060010   ACTIVE NODES: 717

Task 1600: Cutting on node 1172
recomputing rownorms ...
Writing Pool: 888 cuts
BBnode 1172 (now 2353) done cutting: lowerbound 2066.23 (0.31 seconds)
LOWER BOUND: 2066.061069   ACTIVE NODES: 717

Task 1601: Cutting on node 960
recomputing rownorms ...
Writing Pool: 888 cuts
BBnode 960 (now 2354) done cutting: lowerbound 2066.13 (0.26 seconds)
LOWER BOUND: 2066.062500   ACTIVE NODES: 717

Task 1602: Cutting on node 2178
recomputing rownorms ...
Writing Pool: 888 cuts
BBnode 2178 (now 2355) done cutting: lowerbound 2066.12 (0.51 seconds)
LOWER BOUND: 2066.063492   ACTIVE NODES: 717

Task 1603: Branching on node 2268
BBnode 2268 split into 2356 (2066.46) 2357 (2066.21) (0.37 seconds)
LOWER BOUND: 2066.066667   ACTIVE NODES: 718

Task 1604: Cutting on node 739
recomputing rownorms ...
Writing Pool: 888 cuts
BBnode 739 (now 2358) done cutting: lowerbound 2066.45 (0.69 seconds)
LOWER BOUND: 2066.070093   ACTIVE NODES: 718

Task 1605: Cutting on node 1146
Writing Pool: 889 cuts
BBnode 1146 (now 2359) done cutting: lowerbound 2066.26 (0.28 seconds)
LOWER BOUND: 2066.072464   ACTIVE NODES: 718

Task 1606: Branching on node 1964
BBnode 1964 split into 2360 (2066.38) 2361 (2066.33) (0.39 seconds)
LOWER BOUND: 2066.073171   ACTIVE NODES: 719

Task 1607: Branching on node 2140
BBnode 2140 split into 2362 (2066.84) 2363 (2066.50) (0.35 seconds)
LOWER BOUND: 2066.073286   ACTIVE NODES: 720

Task 1608: Cutting on node 1344
Writing Pool: 889 cuts
BBnode 1344 (now 2364) done cutting: lowerbound 2066.10 (0.27 seconds)
LOWER BOUND: 2066.074074   ACTIVE NODES: 720

Task 1609: Branching on node 2198
BBnode 2198 split into 2365 (2066.53) 2366 (2066.23) (0.31 seconds)
LOWER BOUND: 2066.075269   ACTIVE NODES: 721

Task 1610: Cutting on node 943
Writing Pool: 889 cuts
BBnode 943 (now 2367) done cutting: lowerbound 2066.18 (0.48 seconds)
LOWER BOUND: 2066.075758   ACTIVE NODES: 721

Task 1611: Cutting on node 1084
recomputing rownorms ...
Writing Pool: 891 cuts
BBnode 1084 (now 2368) done cutting: lowerbound 2066.11 (0.53 seconds)
LOWER BOUND: 2066.076294   ACTIVE NODES: 721

Task 1612: Branching on node 1989
BBnode 1989 split into 2369 (2066.70) 2370 (2066.69) (0.39 seconds)
LOWER BOUND: 2066.076816   ACTIVE NODES: 722

Task 1613: Branching on node 2326
BBnode 2326 split into 2371 (2066.87) 2372 (2066.36) (0.33 seconds)
LOWER BOUND: 2066.076923   ACTIVE NODES: 723

Task 1614: Branching on node 2301
BBnode 2301 split into 2373 (2066.24) 2374 (2066.42) (0.38 seconds)
LOWER BOUND: 2066.076923   ACTIVE NODES: 724

Task 1615: Branching on node 2194
BBnode 2194 split into 2375 (2066.31) 2376 (2066.42) (0.32 seconds)
LOWER BOUND: 2066.078125   ACTIVE NODES: 725

Task 1616: Cutting on node 1303
recomputing rownorms ...
Writing Pool: 892 cuts
BBnode 1303 (now 2377) done cutting: lowerbound 2066.15 (0.79 seconds)
LOWER BOUND: 2066.078740   ACTIVE NODES: 725

Task 1617: Cutting on node 1394
recomputing rownorms ...
Writing Pool: 892 cuts
BBnode 1394 (now 2378) done cutting: lowerbound 2066.13 (0.27 seconds)
LOWER BOUND: 2066.078947   ACTIVE NODES: 725

Task 1618: Cutting on node 1064
Writing Pool: 892 cuts
BBnode 1064 (now 2379) done cutting: lowerbound 2066.11 (0.25 seconds)
LOWER BOUND: 2066.080000   ACTIVE NODES: 725

Task 1619: Cutting on node 1262
Writing Pool: 893 cuts
BBnode 1262 (now 2380) done cutting: lowerbound 2066.08 (0.46 seconds)
LOWER BOUND: 2066.080993   ACTIVE NODES: 725

Task 1620: Cutting on node 1615
recomputing rownorms ...
Writing Pool: 896 cuts
BBnode 1615 (now 2381) done cutting: lowerbound 2066.11 (0.68 seconds)
LOWER BOUND: 2066.081395   ACTIVE NODES: 725

Task 1621: Cutting on node 1928
Writing Pool: 897 cuts
BBnode 1928 (now 2382) done cutting: lowerbound 2066.50 (0.35 seconds)
LOWER BOUND: 2066.083333   ACTIVE NODES: 725

Task 1622: Cutting on node 1608
recomputing rownorms ...
Writing Pool: 897 cuts
BBnode 1608 (now 2383) done cutting: lowerbound 2066.45 (0.52 seconds)
LOWER BOUND: 2066.083333   ACTIVE NODES: 725

Task 1623: Cutting on node 1257
Writing Pool: 899 cuts
BBnode 1257 (now 2384) done cutting: lowerbound 2066.04 (0.38 seconds)
LOWER BOUND: 2066.038462   ACTIVE NODES: 725

Task 1624: Branching on node 2384
BBnode 2384 split into 2385 (2066.50) 2386 (2066.33) (0.36 seconds)
LOWER BOUND: 2066.083333   ACTIVE NODES: 726

Task 1625: Branching on node 2380
BBnode 2380 split into 2387 (2066.58) 2388 (2066.62) (0.34 seconds)
LOWER BOUND: 2066.083333   ACTIVE NODES: 727

Task 1626: Cutting on node 1597
recomputing rownorms ...
Writing Pool: 901 cuts
BBnode 1597 (now 2389) done cutting: lowerbound 2066.11 (0.60 seconds)
LOWER BOUND: 2066.083776   ACTIVE NODES: 727

Task 1627: Branching on node 1090
BBnode 1090 split into 2390 (2066.48) 2391 (2066.80) (0.53 seconds)
LOWER BOUND: 2066.083799   ACTIVE NODES: 728

Task 1628: Cutting on node 1266
recomputing rownorms ...
Writing Pool: 905 cuts
BBnode 1266 (now 2392) done cutting: lowerbound 2066.20 (0.57 seconds)
LOWER BOUND: 2066.084112   ACTIVE NODES: 728

Task 1629: Cutting on node 970
Writing Pool: 905 cuts
BBnode 970 (now 2393) done cutting: lowerbound 2066.24 (0.28 seconds)
LOWER BOUND: 2066.085470   ACTIVE NODES: 728

Task 1630: Branching on node 1775
BBnode 1775 split into 2394 (2066.38) 2395 (2066.39) (0.31 seconds)
LOWER BOUND: 2066.086957   ACTIVE NODES: 729

Task 1631: Branching on node 1446
BBnode 1446 split into 2396 (2066.69) 2397 (2066.86) (0.41 seconds)
LOWER BOUND: 2066.088889   ACTIVE NODES: 730

Task 1632: Branching on node 2340
BBnode 2340 split into 2398 (2066.46) 2399 (2066.60) (0.44 seconds)
LOWER BOUND: 2066.089286   ACTIVE NODES: 731

Task 1633: Branching on node 2167
BBnode 2167 split into 2400 (2066.59) 2401 (2066.68) (0.35 seconds)
LOWER BOUND: 2066.090090   ACTIVE NODES: 732

Task 1634: Cutting on node 1929
recomputing rownorms ...
Writing Pool: 905 cuts
BBnode 1929 (now 2402) done cutting: lowerbound 2066.10 (0.46 seconds)
LOWER BOUND: 2066.090909   ACTIVE NODES: 732

Task 1635: Cutting on node 2245
recomputing rownorms ...
Writing Pool: 905 cuts
BBnode 2245 (now 2403) done cutting: lowerbound 2066.09 (0.14 seconds)
LOWER BOUND: 2066.090909   ACTIVE NODES: 732

Task 1636: Branching on node 2403
BBnode 2403 split into 2404 (2066.37) 2405 (2066.50) (0.35 seconds)
LOWER BOUND: 2066.090909   ACTIVE NODES: 733

Task 1637: Cutting on node 1875
recomputing rownorms ...
Writing Pool: 907 cuts
BBnode 1875 (now 2406) done cutting: lowerbound 2066.23 (0.48 seconds)
LOWER BOUND: 2066.092308   ACTIVE NODES: 733

Task 1638: Cutting on node 1468
Writing Pool: 907 cuts
BBnode 1468 (now 2407) done cutting: lowerbound 2066.09 (0.25 seconds)
LOWER BOUND: 2066.092308   ACTIVE NODES: 733

Task 1639: Branching on node 2407
BBnode 2407 split into 2408 (2066.67) 2409 (2066.41) (0.32 seconds)
LOWER BOUND: 2066.092417   ACTIVE NODES: 734

Task 1640: Branching on node 2341
BBnode 2341 split into 2410 (2066.27) 2411 (2066.27) (0.36 seconds)
LOWER BOUND: 2066.096220   ACTIVE NODES: 735

Task 1641: Branching on node 2364
BBnode 2364 split into 2412 (2066.67) 2413 (2066.37) (0.38 seconds)
LOWER BOUND: 2066.098039   ACTIVE NODES: 736

Task 1642: Branching on node 2402
BBnode 2402 split into 2414 (2066.57) 2415 (2066.23) (0.30 seconds)
LOWER BOUND: 2066.098592   ACTIVE NODES: 737

Task 1643: Cutting on node 1628
Writing Pool: 907 cuts
BBnode 1628 (now 2416) done cutting: lowerbound 2066.23 (0.29 seconds)
LOWER BOUND: 2066.100000   ACTIVE NODES: 737

Task 1644: Branching on node 2345
BBnode 2345 split into 2417 (2066.49) 2418 (2066.50) (0.34 seconds)
LOWER BOUND: 2066.100000   ACTIVE NODES: 738

Task 1645: Cutting on node 2153
recomputing rownorms ...
Writing Pool: 907 cuts
BBnode 2153 (now 2419) done cutting: lowerbound 2066.12 (0.39 seconds)
LOWER BOUND: 2066.100000   ACTIVE NODES: 738

Task 1646: Branching on node 2129
BBnode 2129 split into 2420 (2066.50) 2421 (2066.54) (0.29 seconds)
LOWER BOUND: 2066.100000   ACTIVE NODES: 739

Task 1647: Cutting on node 971
recomputing rownorms ...
Writing Pool: 907 cuts
BBnode 971 (now 2422) done cutting: lowerbound 2066.18 (0.28 seconds)
LOWER BOUND: 2066.100000   ACTIVE NODES: 739

Task 1648: Branching on node 1095
BBnode 1095 split into 2423 (2066.38) 2424 (2066.33) (0.31 seconds)
LOWER BOUND: 2066.100000   ACTIVE NODES: 740

Task 1649: Cutting on node 1126
Writing Pool: 909 cuts
BBnode 1126 (now 2425) done cutting: lowerbound 2066.05 (0.69 seconds)
LOWER BOUND: 2066.046610   ACTIVE NODES: 740

Task 1650: Branching on node 2425
BBnode 2425 split into 2426 (2066.84) 2427 (2066.59) (0.45 seconds)
LOWER BOUND: 2066.100649   ACTIVE NODES: 741

Task 1651: Cutting on node 852
Writing Pool: 909 cuts
BBnode 852 (now 2428) done cutting: lowerbound 2066.10 (0.24 seconds)
LOWER BOUND: 2066.100649   ACTIVE NODES: 741

Task 1652: Branching on node 2428
BBnode 2428 split into 2429 (2066.34) 2430 (2066.40) (0.31 seconds)
LOWER BOUND: 2066.102041   ACTIVE NODES: 742

Task 1653: Cutting on node 591
recomputing rownorms ...
Writing Pool: 917 cuts
BBnode 591 (now 2431) done cutting: lowerbound 2066.62 (0.58 seconds)
LOWER BOUND: 2066.104167   ACTIVE NODES: 742

Task 1654: Branching on node 2108
BBnode 2108 split into 2432 (2066.52) 2433 (2066.67) (0.27 seconds)
LOWER BOUND: 2066.105079   ACTIVE NODES: 743

Task 1655: Branching on node 1433
BBnode 1433 split into 2434 (2066.77) 2435 (2066.87) (0.44 seconds)
LOWER BOUND: 2066.105263   ACTIVE NODES: 744

Task 1656: Cutting on node 884
recomputing rownorms ...
Writing Pool: 920 cuts
BBnode 884 (now 2436) done cutting: lowerbound 2066.17 (0.48 seconds)
LOWER BOUND: 2066.105263   ACTIVE NODES: 744

Task 1657: Cutting on node 2018
Writing Pool: 920 cuts
BBnode 2018 (now 2437) done cutting: lowerbound 2066.11 (0.21 seconds)
LOWER BOUND: 2066.105263   ACTIVE NODES: 744

Task 1658: Branching on node 2437
BBnode 2437 split into 2438 (2066.48) 2439 (2066.36) (0.26 seconds)
LOWER BOUND: 2066.105263   ACTIVE NODES: 745

Task 1659: Cutting on node 1094
Writing Pool: 920 cuts
BBnode 1094 (now 2440) done cutting: lowerbound 2066.13 (0.24 seconds)
LOWER BOUND: 2066.105634   ACTIVE NODES: 745

Task 1660: Branching on node 2368
BBnode 2368 split into 2441 (2066.33) 2442 (2067.07) (0.34 seconds)
LOWER BOUND: 2066.106557   ACTIVE NODES: 746

Task 1661: Branching on node 2379
BBnode 2379 split into 2443 (2066.50) 2444 (2066.43) (0.32 seconds)
LOWER BOUND: 2066.107143   ACTIVE NODES: 747

Task 1662: Cutting on node 1456
Writing Pool: 920 cuts
BBnode 1456 (now 2445) done cutting: lowerbound 2066.31 (0.28 seconds)
LOWER BOUND: 2066.107992   ACTIVE NODES: 747

Task 1663: Branching on node 1865
BBnode 1865 split into 2446 (2066.36) 2447 (2066.51) (0.40 seconds)
LOWER BOUND: 2066.108040   ACTIVE NODES: 748

Task 1664: Branching on node 2216
BBnode 2216 split into 2448 (2066.36) 2449 (2066.47) (0.41 seconds)
LOWER BOUND: 2066.108696   ACTIVE NODES: 749

Task 1665: Cutting on node 923
recomputing rownorms ...
Writing Pool: 920 cuts
BBnode 923 (now 2450) done cutting: lowerbound 2066.29 (0.26 seconds)
LOWER BOUND: 2066.109091   ACTIVE NODES: 749

Task 1666: Cutting on node 748
Writing Pool: 924 cuts
BBnode 748 (now 2451) done cutting: lowerbound 2066.33 (0.36 seconds)
LOWER BOUND: 2066.109677   ACTIVE NODES: 749

Task 1667: Cutting on node 2190
recomputing rownorms ...
Writing Pool: 925 cuts
BBnode 2190 (now 2452) done cutting: lowerbound 2066.15 (0.23 seconds)
LOWER BOUND: 2066.110169   ACTIVE NODES: 749

Task 1668: Branching on node 2233
BBnode 2233 split into 2453 (2066.50) 2454 (2066.43) (0.34 seconds)
LOWER BOUND: 2066.111111   ACTIVE NODES: 750

Task 1669: Branching on node 2094
BBnode 2094 split into 2455 (2066.86) 2456 (2066.72) (0.48 seconds)
LOWER BOUND: 2066.111111   ACTIVE NODES: 751

Task 1670: Branching on node 1168
BBnode 1168 split into 2457 (2066.58) 2458 (2066.32) (0.33 seconds)
LOWER BOUND: 2066.111111   ACTIVE NODES: 752

Task 1671: Cutting on node 1566
recomputing rownorms ...
Writing Pool: 925 cuts
BBnode 1566 (now 2459) done cutting: lowerbound 2066.14 (0.20 seconds)
LOWER BOUND: 2066.111111   ACTIVE NODES: 752

Task 1672: Cutting on node 1488
recomputing rownorms ...
Writing Pool: 926 cuts
BBnode 1488 (now 2460) done cutting: lowerbound 2066.16 (0.31 seconds)
LOWER BOUND: 2066.111959   ACTIVE NODES: 752

Task 1673: Branching on node 1474
BBnode 1474 split into 2461 (2066.33) 2462 (2066.24) (0.34 seconds)
LOWER BOUND: 2066.112676   ACTIVE NODES: 753

Task 1674: Branching on node 2389
BBnode 2389 split into 2463 (2066.55) 2464 (2066.42) (0.33 seconds)
LOWER BOUND: 2066.112903   ACTIVE NODES: 754

Task 1675: Branching on node 1845
BBnode 1845 split into 2465 (2066.44) 2466 (2066.61) (0.37 seconds)
LOWER BOUND: 2066.113208   ACTIVE NODES: 755

Task 1676: Branching on node 2381
BBnode 2381 split into 2467 (2066.69) 2468 (2066.99) (0.38 seconds)
LOWER BOUND: 2066.114583   ACTIVE NODES: 756

Task 1677: Cutting on node 1211
recomputing rownorms ...
Writing Pool: 928 cuts
BBnode 1211 (now 2469) done cutting: lowerbound 2066.69 (0.53 seconds)
LOWER BOUND: 2066.115385   ACTIVE NODES: 756

Task 1678: Branching on node 2348
BBnode 2348 split into 2470 (2066.34) 2471 (2066.50) (0.35 seconds)
LOWER BOUND: 2066.115385   ACTIVE NODES: 757

Task 1679: Cutting on node 1254
recomputing rownorms ...
Writing Pool: 928 cuts
BBnode 1254 (now 2472) done cutting: lowerbound 2066.23 (0.24 seconds)
LOWER BOUND: 2066.116667   ACTIVE NODES: 757

Task 1680: Cutting on node 1973
recomputing rownorms ...
Writing Pool: 928 cuts
BBnode 1973 (now 2473) done cutting: lowerbound 2066.12 (0.19 seconds)
LOWER BOUND: 2066.116667   ACTIVE NODES: 757

Task 1681: Branching on node 2473
BBnode 2473 split into 2474 (2066.24) 2475 (2066.50) (0.33 seconds)
LOWER BOUND: 2066.117647   ACTIVE NODES: 758

Task 1682: Branching on node 2355
BBnode 2355 split into 2476 (2066.58) 2477 (2066.40) (0.39 seconds)
LOWER BOUND: 2066.119760   ACTIVE NODES: 759

Task 1683: Branching on node 2141
BBnode 2141 split into 2478 (2066.37) 2479 (2066.94) (0.37 seconds)
LOWER BOUND: 2066.120000   ACTIVE NODES: 760

Task 1684: Branching on node 1824
BBnode 1824 split into 2480 (2066.55) 2481 (2066.55) (0.44 seconds)
LOWER BOUND: 2066.120000   ACTIVE NODES: 761

Task 1685: Branching on node 2419
BBnode 2419 split into 2482 (2067.20X) 2483 (2066.54) (0.42 seconds)
Child 0 is pruned
LOWER BOUND: 2066.120000   ACTIVE NODES: 761

Task 1686: Cutting on node 1182
Writing Pool: 929 cuts
BBnode 1182 (now 2484) done cutting: lowerbound 2066.14 (0.51 seconds)
LOWER BOUND: 2066.120000   ACTIVE NODES: 761

Task 1687: Branching on node 1873
BBnode 1873 split into 2485 (2066.91) 2486 (2066.50) (0.44 seconds)
LOWER BOUND: 2066.120235   ACTIVE NODES: 762

Task 1688: Cutting on node 1404
Writing Pool: 929 cuts
BBnode 1404 (now 2487) done cutting: lowerbound 2066.12 (0.21 seconds)
LOWER BOUND: 2066.120235   ACTIVE NODES: 762

Task 1689: Branching on node 2487
BBnode 2487 split into 2488 (2066.79) 2489 (2066.48) (0.36 seconds)
LOWER BOUND: 2066.120690   ACTIVE NODES: 763

Task 1690: Cutting on node 1428
recomputing rownorms ...
Writing Pool: 934 cuts
BBnode 1428 (now 2490) done cutting: lowerbound 2066.18 (0.58 seconds)
LOWER BOUND: 2066.122951   ACTIVE NODES: 763

Task 1691: Cutting on node 1215
Writing Pool: 934 cuts
BBnode 1215 (now 2491) done cutting: lowerbound 2066.28 (0.21 seconds)
LOWER BOUND: 2066.123377   ACTIVE NODES: 763

Task 1692: Cutting on node 1575
recomputing rownorms ...
Writing Pool: 937 cuts
BBnode 1575 (now 2492) done cutting: lowerbound 2066.21 (0.61 seconds)
LOWER BOUND: 2066.125000   ACTIVE NODES: 763

Task 1693: Cutting on node 499
Writing Pool: 938 cuts
BBnode 499 (now 2493) done cutting: lowerbound 2066.47 (0.29 seconds)
LOWER BOUND: 2066.125000   ACTIVE NODES: 763

Task 1694: Cutting on node 1471
recomputing rownorms ...
Writing Pool: 938 cuts
BBnode 1471 (now 2494) done cutting: lowerbound 2066.10 (0.49 seconds)
LOWER BOUND: 2066.098690   ACTIVE NODES: 763

Task 1695: Branching on node 2494
BBnode 2494 split into 2495 (2066.66) 2496 (2066.81) (0.35 seconds)
LOWER BOUND: 2066.125000   ACTIVE NODES: 764

Task 1696: Cutting on node 1361
Writing Pool: 938 cuts
BBnode 1361 (now 2497) done cutting: lowerbound 2066.12 (0.26 seconds)
LOWER BOUND: 2066.125000   ACTIVE NODES: 764

Task 1697: Branching on node 2497
BBnode 2497 split into 2498 (2066.76) 2499 (2066.50) (0.32 seconds)
LOWER BOUND: 2066.125000   ACTIVE NODES: 765

Task 1698: Cutting on node 1606
Writing Pool: 938 cuts
BBnode 1606 (now 2500) done cutting: lowerbound 2066.12 (0.25 seconds)
LOWER BOUND: 2066.125000   ACTIVE NODES: 765

Task 1699: Branching on node 2500
BBnode 2500 split into 2501 (2066.14) 2502 (2066.29) (0.32 seconds)
LOWER BOUND: 2066.125000   ACTIVE NODES: 766

Task 1700: Cutting on node 2025
recomputing rownorms ...
Writing Pool: 938 cuts
BBnode 2025 (now 2503) done cutting: lowerbound 2066.23 (0.42 seconds)
LOWER BOUND: 2066.125364   ACTIVE NODES: 766

Task 1701: Cutting on node 1838
recomputing rownorms ...
Writing Pool: 939 cuts
BBnode 1838 (now 2504) done cutting: lowerbound 2066.29 (0.26 seconds)
LOWER BOUND: 2066.126437   ACTIVE NODES: 766

Task 1702: Cutting on node 1835
Writing Pool: 939 cuts
BBnode 1835 (now 2505) done cutting: lowerbound 2066.16 (0.28 seconds)
LOWER BOUND: 2066.127812   ACTIVE NODES: 766

Task 1703: Branching on node 2378
BBnode 2378 split into 2506 (2066.50) 2507 (2066.54) (0.35 seconds)
LOWER BOUND: 2066.128906   ACTIVE NODES: 767

Task 1704: Cutting on node 1449
Writing Pool: 939 cuts
BBnode 1449 (now 2508) done cutting: lowerbound 2066.13 (0.27 seconds)
LOWER BOUND: 2066.128906   ACTIVE NODES: 767

Task 1705: Branching on node 2508
BBnode 2508 split into 2509 (2066.72) 2510 (2066.30) (0.30 seconds)
LOWER BOUND: 2066.133333   ACTIVE NODES: 768

Task 1706: Cutting on node 1464
recomputing rownorms ...
Writing Pool: 939 cuts
BBnode 1464 (now 2511) done cutting: lowerbound 2066.13 (0.22 seconds)
LOWER BOUND: 2066.133333   ACTIVE NODES: 768

Task 1707: Branching on node 2440
BBnode 2440 split into 2512 (2066.46) 2513 (2066.47) (0.31 seconds)
LOWER BOUND: 2066.133333   ACTIVE NODES: 769

Task 1708: Branching on node 2511
BBnode 2511 split into 2514 (2066.56) 2515 (2066.54) (0.43 seconds)
LOWER BOUND: 2066.134812   ACTIVE NODES: 770

Task 1709: Cutting on node 1620
recomputing rownorms ...
Writing Pool: 943 cuts
BBnode 1620 (now 2516) done cutting: lowerbound 2066.56 (0.42 seconds)
LOWER BOUND: 2066.134944   ACTIVE NODES: 770

Task 1710: Branching on node 2354
BBnode 2354 split into 2517 (2066.69) 2518 (2066.56) (0.29 seconds)
LOWER BOUND: 2066.135659   ACTIVE NODES: 771

Task 1711: Cutting on node 1328
recomputing rownorms ...
Writing Pool: 943 cuts
BBnode 1328 (now 2519) done cutting: lowerbound 2066.15 (0.67 seconds)
LOWER BOUND: 2066.136364   ACTIVE NODES: 771

Task 1712: Cutting on node 2182
recomputing rownorms ...
Writing Pool: 945 cuts
BBnode 2182 (now 2520) done cutting: lowerbound 2066.19 (0.53 seconds)
LOWER BOUND: 2066.136364   ACTIVE NODES: 771

Task 1713: Cutting on node 1532
recomputing rownorms ...
Writing Pool: 954 cuts
BBnode 1532 (now 2521) done cutting: lowerbound 2066.21 (0.67 seconds)
LOWER BOUND: 2066.136364   ACTIVE NODES: 771

Task 1714: Branching on node 1905
BBnode 1905 split into 2522 (2066.36) 2523 (2066.89) (0.36 seconds)
LOWER BOUND: 2066.136364   ACTIVE NODES: 772

Task 1715: Cutting on node 1974
recomputing rownorms ...
Writing Pool: 954 cuts
BBnode 1974 (now 2524) done cutting: lowerbound 2066.40 (0.26 seconds)
LOWER BOUND: 2066.137255   ACTIVE NODES: 772

Task 1716: Cutting on node 2501
recomputing rownorms ...
Writing Pool: 958 cuts
BBnode 2501 (now 2525) done cutting: lowerbound 2066.15 (0.65 seconds)
LOWER BOUND: 2066.137500   ACTIVE NODES: 772

Task 1717: Branching on node 1868
BBnode 1868 split into 2526 (2066.62) 2527 (2066.52) (0.35 seconds)
LOWER BOUND: 2066.138393   ACTIVE NODES: 773

Task 1718: Branching on node 2484
BBnode 2484 split into 2528 (2066.51) 2529 (2066.35) (0.34 seconds)
LOWER BOUND: 2066.138996   ACTIVE NODES: 774

Task 1719: Cutting on node 1119
Writing Pool: 961 cuts
BBnode 1119 (now 2530) done cutting: lowerbound 2066.26 (0.30 seconds)
LOWER BOUND: 2066.139303   ACTIVE NODES: 774

Task 1720: Branching on node 639
BBnode 639 split into 2531 (2066.53) 2532 (2066.77) (0.42 seconds)
LOWER BOUND: 2066.139360   ACTIVE NODES: 775

Task 1721: Branching on node 1936
BBnode 1936 split into 2533 (2066.72) 2534 (2066.34) (0.41 seconds)
LOWER BOUND: 2066.139881   ACTIVE NODES: 776

Task 1722: Cutting on node 988
recomputing rownorms ...
Writing Pool: 961 cuts
BBnode 988 (now 2535) done cutting: lowerbound 2066.09 (0.33 seconds)
LOWER BOUND: 2066.090909   ACTIVE NODES: 776

Task 1723: Branching on node 2535
BBnode 2535 split into 2536 (2066.62) 2537 (2066.50) (0.27 seconds)
LOWER BOUND: 2066.140909   ACTIVE NODES: 777

Task 1724: Branching on node 2006
BBnode 2006 split into 2538 (2066.50) 2539 (2066.62) (0.31 seconds)
LOWER BOUND: 2066.141667   ACTIVE NODES: 778

Task 1725: Cutting on node 1333
Writing Pool: 966 cuts
BBnode 1333 (now 2540) done cutting: lowerbound 2066.48 (0.76 seconds)
LOWER BOUND: 2066.142857   ACTIVE NODES: 778

Task 1726: Cutting on node 1559
Writing Pool: 966 cuts
BBnode 1559 (now 2541) done cutting: lowerbound 2066.17 (0.66 seconds)
LOWER BOUND: 2066.142857   ACTIVE NODES: 778

Task 1727: Cutting on node 1693
Writing Pool: 966 cuts
BBnode 1693 (now 2542) done cutting: lowerbound 2066.11 (0.55 seconds)
LOWER BOUND: 2066.111111   ACTIVE NODES: 778

Task 1728: Branching on node 2542
BBnode 2542 split into 2543 (2066.80) 2544 (2066.46) (0.44 seconds)
LOWER BOUND: 2066.142857   ACTIVE NODES: 779

Task 1729: Cutting on node 1883
Writing Pool: 966 cuts
BBnode 1883 (now 2545) done cutting: lowerbound 2066.14 (0.20 seconds)
LOWER BOUND: 2066.142857   ACTIVE NODES: 779

Task 1730: Branching on node 2545
BBnode 2545 split into 2546 (2067.31X) 2547 (2066.43) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2066.142857   ACTIVE NODES: 779

Task 1731: Cutting on node 2185
recomputing rownorms ...
Writing Pool: 966 cuts
BBnode 2185 (now 2548) done cutting: lowerbound 2066.11 (0.23 seconds)
LOWER BOUND: 2066.108108   ACTIVE NODES: 779

Task 1732: Branching on node 2548
BBnode 2548 split into 2549 (2066.53) 2550 (2066.52) (0.33 seconds)
LOWER BOUND: 2066.142857   ACTIVE NODES: 780

Task 1733: Branching on node 2459
BBnode 2459 split into 2551 (2066.90) 2552 (2066.42) (0.40 seconds)
LOWER BOUND: 2066.142857   ACTIVE NODES: 781

Task 1734: Cutting on node 1478
recomputing rownorms ...
Writing Pool: 972 cuts
BBnode 1478 (now 2553) done cutting: lowerbound 2066.28 (0.55 seconds)
LOWER BOUND: 2066.142857   ACTIVE NODES: 781

Task 1735: Branching on node 2299
BBnode 2299 split into 2554 (2066.69) 2555 (2066.86) (0.34 seconds)
LOWER BOUND: 2066.142857   ACTIVE NODES: 782

Task 1736: Cutting on node 1444
recomputing rownorms ...
Writing Pool: 972 cuts
BBnode 1444 (now 2556) done cutting: lowerbound 2066.20 (0.34 seconds)
LOWER BOUND: 2066.142857   ACTIVE NODES: 782

Task 1737: Cutting on node 1761
Writing Pool: 977 cuts
BBnode 1761 (now 2557) done cutting: lowerbound 2066.27 (0.99 seconds)
LOWER BOUND: 2066.144337   ACTIVE NODES: 782

Task 1738: Branching on node 2278
BBnode 2278 split into 2558 (2066.81) 2559 (2066.50) (0.37 seconds)
LOWER BOUND: 2066.146516   ACTIVE NODES: 783

Task 1739: Cutting on node 1624
Writing Pool: 978 cuts
BBnode 1624 (now 2560) done cutting: lowerbound 2066.24 (0.49 seconds)
LOWER BOUND: 2066.146903   ACTIVE NODES: 783

Task 1740: Branching on node 2519
BBnode 2519 split into 2561 (2066.64) 2562 (2067.09) (0.45 seconds)
LOWER BOUND: 2066.147826   ACTIVE NODES: 784

Task 1741: Cutting on node 1997
recomputing rownorms ...
Writing Pool: 978 cuts
BBnode 1997 (now 2563) done cutting: lowerbound 2066.28 (0.27 seconds)
LOWER BOUND: 2066.148936   ACTIVE NODES: 784

Task 1742: Branching on node 2377
BBnode 2377 split into 2564 (2066.53) 2565 (2066.38) (0.33 seconds)
LOWER BOUND: 2066.148936   ACTIVE NODES: 785

Task 1743: Cutting on node 2227
Writing Pool: 978 cuts
BBnode 2227 (now 2566) done cutting: lowerbound 2066.15 (0.22 seconds)
LOWER BOUND: 2066.148936   ACTIVE NODES: 785

Task 1744: Branching on node 2566
BBnode 2566 split into 2567 (2067.02) 2568 (2066.35) (0.40 seconds)
LOWER BOUND: 2066.149660   ACTIVE NODES: 786

Task 1745: Branching on node 2452
BBnode 2452 split into 2569 (2066.33) 2570 (2066.70) (0.35 seconds)
LOWER BOUND: 2066.149723   ACTIVE NODES: 787

Task 1746: Cutting on node 1377
recomputing rownorms ...
Writing Pool: 982 cuts
BBnode 1377 (now 2571) done cutting: lowerbound 2066.40 (0.94 seconds)
LOWER BOUND: 2066.149780   ACTIVE NODES: 787

Task 1747: Branching on node 2525
BBnode 2525 split into 2572 (2066.41) 2573 (2066.67) (0.36 seconds)
LOWER BOUND: 2066.150000   ACTIVE NODES: 788

Task 1748: Cutting on node 1526
recomputing rownorms ...
Writing Pool: 982 cuts
BBnode 1526 (now 2574) done cutting: lowerbound 2066.17 (0.44 seconds)
LOWER BOUND: 2066.153846   ACTIVE NODES: 788

Task 1749: Cutting on node 1353
recomputing rownorms ...
Writing Pool: 982 cuts
BBnode 1353 (now 2575) done cutting: lowerbound 2066.25 (0.30 seconds)
LOWER BOUND: 2066.153846   ACTIVE NODES: 788

Task 1750: Branching on node 2208
BBnode 2208 split into 2576 (2066.20) 2577 (2066.89) (0.34 seconds)
LOWER BOUND: 2066.154058   ACTIVE NODES: 789

Task 1751: Branching on node 1788
BBnode 1788 split into 2578 (2067.19X) 2579 (2066.52) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.154088   ACTIVE NODES: 789

Task 1752: Cutting on node 1511
recomputing rownorms ...
Writing Pool: 984 cuts
BBnode 1511 (now 2580) done cutting: lowerbound 2066.22 (0.44 seconds)
LOWER BOUND: 2066.155172   ACTIVE NODES: 789

Task 1753: Cutting on node 1792
Writing Pool: 984 cuts
BBnode 1792 (now 2581) done cutting: lowerbound 2066.16 (0.24 seconds)
LOWER BOUND: 2066.155172   ACTIVE NODES: 789

Task 1754: Branching on node 2581
BBnode 2581 split into 2582 (2066.83) 2583 (2066.49) (0.48 seconds)
LOWER BOUND: 2066.155556   ACTIVE NODES: 790

Task 1755: Cutting on node 1953
recomputing rownorms ...
Writing Pool: 987 cuts
BBnode 1953 (now 2584) done cutting: lowerbound 2066.17 (0.75 seconds)
LOWER BOUND: 2066.157895   ACTIVE NODES: 790

Task 1756: Cutting on node 2100
recomputing rownorms ...
Writing Pool: 990 cuts
BBnode 2100 (now 2585) done cutting: lowerbound 2066.22 (0.44 seconds)
LOWER BOUND: 2066.157895   ACTIVE NODES: 790

Task 1757: Branching on node 1030
BBnode 1030 split into 2586 (2066.67) 2587 (2066.68) (0.35 seconds)
LOWER BOUND: 2066.157895   ACTIVE NODES: 791

Task 1758: Cutting on node 2165
Writing Pool: 990 cuts
BBnode 2165 (now 2588) done cutting: lowerbound 2066.16 (0.23 seconds)
LOWER BOUND: 2066.157895   ACTIVE NODES: 791

Task 1759: Branching on node 2588
BBnode 2588 split into 2589 (2066.78) 2590 (2066.44) (0.37 seconds)
LOWER BOUND: 2066.158730   ACTIVE NODES: 792

Task 1760: Branching on node 2460
BBnode 2460 split into 2591 (2066.68) 2592 (2066.46) (0.33 seconds)
LOWER BOUND: 2066.159263   ACTIVE NODES: 793

Task 1761: Cutting on node 1392
Writing Pool: 999 cuts
BBnode 1392 (now 2593) done cutting: lowerbound 2066.29 (0.68 seconds)
LOWER BOUND: 2066.159705   ACTIVE NODES: 793

Task 1762: Branching on node 2505
BBnode 2505 split into 2594 (2066.60) 2595 (2066.45) (0.32 seconds)
LOWER BOUND: 2066.160305   ACTIVE NODES: 794

Task 1763: Cutting on node 1689
recomputing rownorms ...
Writing Pool: 1000 cuts
BBnode 1689 (now 2596) done cutting: lowerbound 2066.16 (0.41 seconds)
LOWER BOUND: 2066.160920   ACTIVE NODES: 794

Task 1764: Cutting on node 1565
recomputing rownorms ...
Writing Pool: 1001 cuts
BBnode 1565 (now 2597) done cutting: lowerbound 2066.27 (0.48 seconds)
LOWER BOUND: 2066.161290   ACTIVE NODES: 794

Task 1765: Branching on node 2029
BBnode 2029 split into 2598 (2066.52) 2599 (2066.49) (0.43 seconds)
LOWER BOUND: 2066.162162   ACTIVE NODES: 795

Task 1766: Branching on node 2596
BBnode 2596 split into 2600 (2066.37) 2601 (2066.80) (0.35 seconds)
LOWER BOUND: 2066.164179   ACTIVE NODES: 796

Task 1767: Cutting on node 1275
recomputing rownorms ...
Writing Pool: 1001 cuts
BBnode 1275 (now 2602) done cutting: lowerbound 2066.21 (0.21 seconds)
LOWER BOUND: 2066.164179   ACTIVE NODES: 796

Task 1768: Cutting on node 1484
recomputing rownorms ...
Writing Pool: 1003 cuts
BBnode 1484 (now 2603) done cutting: lowerbound 2066.18 (0.76 seconds)
LOWER BOUND: 2066.164835   ACTIVE NODES: 796

Task 1769: Branching on node 2081
BBnode 2081 split into 2604 (2066.66) 2605 (2067.00) (0.37 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 797

Task 1770: Cutting on node 2145
Writing Pool: 1003 cuts
BBnode 2145 (now 2606) done cutting: lowerbound 2066.17 (0.17 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 797

Task 1771: Cutting on node 1854
Writing Pool: 1003 cuts
BBnode 1854 (now 2607) done cutting: lowerbound 2066.41 (0.26 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 797

Task 1772: Cutting on node 1621
recomputing rownorms ...
Writing Pool: 1004 cuts
BBnode 1621 (now 2608) done cutting: lowerbound 2066.37 (0.59 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 797

Task 1773: Branching on node 1968
BBnode 1968 split into 2609 (2066.89) 2610 (2066.42) (0.33 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 798

Task 1774: Cutting on node 1605
recomputing rownorms ...
Writing Pool: 1004 cuts
BBnode 1605 (now 2611) done cutting: lowerbound 2066.20 (0.19 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 798

Task 1775: Cutting on node 973
recomputing rownorms ...
Writing Pool: 1009 cuts
BBnode 973 (now 2612) done cutting: lowerbound 2066.23 (0.54 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 798

Task 1776: Cutting on node 2113
Writing Pool: 1009 cuts
BBnode 2113 (now 2613) done cutting: lowerbound 2066.17 (0.19 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 798

Task 1777: Branching on node 2613
BBnode 2613 split into 2614 (2066.60) 2615 (2066.62) (0.38 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 799

Task 1778: Cutting on node 1941
Writing Pool: 1010 cuts
BBnode 1941 (now 2616) done cutting: lowerbound 2066.17 (0.29 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 799

Task 1779: Cutting on node 2264
Writing Pool: 1010 cuts
BBnode 2264 (now 2617) done cutting: lowerbound 2066.21 (0.32 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 799

Task 1780: Branching on node 2606
BBnode 2606 split into 2618 (2066.74) 2619 (2066.62) (0.58 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 800

Task 1781: Cutting on node 1264
recomputing rownorms ...
Writing Pool: 1012 cuts
BBnode 1264 (now 2620) done cutting: lowerbound 2066.25 (0.54 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 800

Task 1782: Branching on node 2436
BBnode 2436 split into 2621 (2066.65) 2622 (2066.75) (0.32 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 801

Task 1783: Cutting on node 1587
recomputing rownorms ...
Writing Pool: 1012 cuts
BBnode 1587 (now 2623) done cutting: lowerbound 2066.17 (0.19 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 801

Task 1784: Branching on node 2623
BBnode 2623 split into 2624 (2066.50) 2625 (2066.17) (0.36 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 802

Task 1785: Cutting on node 2625
Writing Pool: 1012 cuts
BBnode 2625 (now 2626) done cutting: lowerbound 2066.17 (0.21 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 802

Task 1786: Branching on node 2626
BBnode 2626 split into 2627 (2066.33) 2628 (2066.78) (0.28 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 803

Task 1787: Branching on node 2541
BBnode 2541 split into 2629 (2066.67) 2630 (2066.51) (0.40 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 804

Task 1788: Cutting on node 1390
Writing Pool: 1014 cuts
BBnode 1390 (now 2631) done cutting: lowerbound 2066.37 (0.26 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 804

Task 1789: Branching on node 2331
BBnode 2331 split into 2632 (2066.60) 2633 (2066.43) (0.34 seconds)
LOWER BOUND: 2066.166667   ACTIVE NODES: 805

Task 1790: Cutting on node 1721
recomputing rownorms ...
Writing Pool: 1014 cuts
BBnode 1721 (now 2634) done cutting: lowerbound 2066.32 (0.26 seconds)
LOWER BOUND: 2066.169697   ACTIVE NODES: 805

Task 1791: Branching on node 2616
BBnode 2616 split into 2635 (2066.50) 2636 (2066.65) (0.39 seconds)
LOWER BOUND: 2066.170732   ACTIVE NODES: 806

Task 1792: Branching on node 1937
BBnode 1937 split into 2637 (2066.46) 2638 (2066.50) (0.33 seconds)
LOWER BOUND: 2066.170732   ACTIVE NODES: 807

Task 1793: Cutting on node 1148
Writing Pool: 1014 cuts
BBnode 1148 (now 2639) done cutting: lowerbound 2066.27 (0.25 seconds)
LOWER BOUND: 2066.171429   ACTIVE NODES: 807

Task 1794: Cutting on node 1025
recomputing rownorms ...
Writing Pool: 1014 cuts
BBnode 1025 (now 2640) done cutting: lowerbound 2066.18 (0.43 seconds)
LOWER BOUND: 2066.171429   ACTIVE NODES: 807

Task 1795: Branching on node 2574
BBnode 2574 split into 2641 (2066.76) 2642 (2066.64) (0.33 seconds)
LOWER BOUND: 2066.171429   ACTIVE NODES: 808

Task 1796: Cutting on node 1424
recomputing rownorms ...
Writing Pool: 1014 cuts
BBnode 1424 (now 2643) done cutting: lowerbound 2066.24 (0.28 seconds)
LOWER BOUND: 2066.171930   ACTIVE NODES: 808

Task 1797: Branching on node 2584
BBnode 2584 split into 2644 (2066.42) 2645 (2066.48) (0.40 seconds)
LOWER BOUND: 2066.172222   ACTIVE NODES: 809

Task 1798: Cutting on node 1055
recomputing rownorms ...
Writing Pool: 1017 cuts
BBnode 1055 (now 2646) done cutting: lowerbound 2066.32 (0.49 seconds)
LOWER BOUND: 2066.172414   ACTIVE NODES: 809

Task 1799: Cutting on node 1619
Writing Pool: 1020 cuts
BBnode 1619 (now 2647) done cutting: lowerbound 2066.93 (0.28 seconds)
LOWER BOUND: 2066.173193   ACTIVE NODES: 809

Task 1800: Branching on node 2068
BBnode 2068 split into 2648 (2066.75) 2649 (2066.86) (0.37 seconds)
LOWER BOUND: 2066.173731   ACTIVE NODES: 810

Task 1801: Cutting on node 758
recomputing rownorms ...
Writing Pool: 1021 cuts
BBnode 758 (now 2650) done cutting: lowerbound 2066.69 (0.23 seconds)
LOWER BOUND: 2066.173913   ACTIVE NODES: 810

Task 1802: Cutting on node 703
recomputing rownorms ...
Writing Pool: 1024 cuts
BBnode 703 (now 2651) done cutting: lowerbound 2066.23 (0.41 seconds)
LOWER BOUND: 2066.175000   ACTIVE NODES: 810

Task 1803: Cutting on node 1393
Writing Pool: 1024 cuts
BBnode 1393 (now 2652) done cutting: lowerbound 2066.17 (0.23 seconds)
LOWER BOUND: 2066.175000   ACTIVE NODES: 810

Task 1804: Branching on node 2652
BBnode 2652 split into 2653 (2066.69) 2654 (2066.53) (0.32 seconds)
LOWER BOUND: 2066.175287   ACTIVE NODES: 811

Task 1805: Branching on node 1727
BBnode 1727 split into 2655 (2066.38) 2656 (2066.44) (0.33 seconds)
LOWER BOUND: 2066.175345   ACTIVE NODES: 812

Task 1806: Branching on node 2603
BBnode 2603 split into 2657 (2066.72) 2658 (2066.76) (0.40 seconds)
LOWER BOUND: 2066.177461   ACTIVE NODES: 813

Task 1807: Cutting on node 1648
recomputing rownorms ...
Writing Pool: 1025 cuts
BBnode 1648 (now 2659) done cutting: lowerbound 2066.25 (0.24 seconds)
LOWER BOUND: 2066.177570   ACTIVE NODES: 813

Task 1808: Cutting on node 1201
recomputing rownorms ...
Writing Pool: 1026 cuts
BBnode 1201 (now 2660) done cutting: lowerbound 2066.36 (0.43 seconds)
LOWER BOUND: 2066.177632   ACTIVE NODES: 813

Task 1809: Branching on node 2640
BBnode 2640 split into 2661 (2066.80) 2662 (2066.23) (0.32 seconds)
LOWER BOUND: 2066.178082   ACTIVE NODES: 814

Task 1810: Cutting on node 2202
recomputing rownorms ...
Writing Pool: 1026 cuts
BBnode 2202 (now 2663) done cutting: lowerbound 2066.09 (0.28 seconds)
LOWER BOUND: 2066.093750   ACTIVE NODES: 814

Task 1811: Branching on node 2663
BBnode 2663 split into 2664 (2066.63) 2665 (2066.56) (0.42 seconds)
LOWER BOUND: 2066.178571   ACTIVE NODES: 815

Task 1812: Cutting on node 1479
Writing Pool: 1026 cuts
BBnode 1479 (now 2666) done cutting: lowerbound 2066.22 (0.23 seconds)
LOWER BOUND: 2066.180000   ACTIVE NODES: 815

Task 1813: Branching on node 1397
BBnode 1397 split into 2667 (2066.35) 2668 (2066.43) (0.32 seconds)
LOWER BOUND: 2066.180851   ACTIVE NODES: 816

Task 1814: Cutting on node 2022
Writing Pool: 1026 cuts
BBnode 2022 (now 2669) done cutting: lowerbound 2066.39 (0.28 seconds)
LOWER BOUND: 2066.181818   ACTIVE NODES: 816

Task 1815: Cutting on node 1374
recomputing rownorms ...
Writing Pool: 1027 cuts
BBnode 1374 (now 2670) done cutting: lowerbound 2066.26 (0.31 seconds)
LOWER BOUND: 2066.181818   ACTIVE NODES: 816

Task 1816: Cutting on node 1314
recomputing rownorms ...
Writing Pool: 1031 cuts
BBnode 1314 (now 2671) done cutting: lowerbound 2066.25 (0.51 seconds)
LOWER BOUND: 2066.181818   ACTIVE NODES: 816

Task 1817: Branching on node 2490
BBnode 2490 split into 2672 (2066.94) 2673 (2066.53) (0.25 seconds)
LOWER BOUND: 2066.181818   ACTIVE NODES: 817

Task 1818: Cutting on node 1690
recomputing rownorms ...
Writing Pool: 1031 cuts
BBnode 1690 (now 2674) done cutting: lowerbound 2066.21 (0.29 seconds)
LOWER BOUND: 2066.181818   ACTIVE NODES: 817

Task 1819: Cutting on node 1410
Writing Pool: 1031 cuts
BBnode 1410 (now 2675) done cutting: lowerbound 2066.18 (0.23 seconds)
LOWER BOUND: 2066.181818   ACTIVE NODES: 817

Task 1820: Branching on node 2675
BBnode 2675 split into 2676 (2066.57) 2677 (2066.46) (0.34 seconds)
LOWER BOUND: 2066.184234   ACTIVE NODES: 818

Task 1821: Branching on node 2367
BBnode 2367 split into 2678 (2066.56) 2679 (2066.77) (0.42 seconds)
LOWER BOUND: 2066.184392   ACTIVE NODES: 819

Task 1822: Branching on node 2422
BBnode 2422 split into 2680 (2066.87) 2681 (2066.63) (0.40 seconds)
LOWER BOUND: 2066.187500   ACTIVE NODES: 820

Task 1823: Cutting on node 2220
Writing Pool: 1034 cuts
BBnode 2220 (now 2682) done cutting: lowerbound 2066.19 (0.71 seconds)
LOWER BOUND: 2066.187500   ACTIVE NODES: 820

Task 1824: Cutting on node 2250
recomputing rownorms ...
Writing Pool: 1034 cuts
BBnode 2250 (now 2683) done cutting: lowerbound 2066.19 (0.48 seconds)
LOWER BOUND: 2066.187500   ACTIVE NODES: 820

Task 1825: Cutting on node 1544
Writing Pool: 1034 cuts
BBnode 1544 (now 2684) done cutting: lowerbound 2066.19 (0.22 seconds)
LOWER BOUND: 2066.187500   ACTIVE NODES: 820

Task 1826: Branching on node 2684
BBnode 2684 split into 2685 (2066.97) 2686 (2066.50) (0.37 seconds)
LOWER BOUND: 2066.187500   ACTIVE NODES: 821

Task 1827: Cutting on node 1343
recomputing rownorms ...
Writing Pool: 1035 cuts
BBnode 1343 (now 2687) done cutting: lowerbound 2066.43 (0.56 seconds)
LOWER BOUND: 2066.187570   ACTIVE NODES: 821

Task 1828: Cutting on node 908
recomputing rownorms ...
Writing Pool: 1038 cuts
BBnode 908 (now 2688) done cutting: lowerbound 2066.29 (0.44 seconds)
LOWER BOUND: 2066.188889   ACTIVE NODES: 821

Task 1829: Cutting on node 1830
recomputing rownorms ...
Writing Pool: 1043 cuts
BBnode 1830 (now 2689) done cutting: lowerbound 2066.23 (0.52 seconds)
LOWER BOUND: 2066.190476   ACTIVE NODES: 821

Task 1830: Cutting on node 403
Writing Pool: 1050 cuts
BBnode 403 (now 2690) done cutting: lowerbound 2067.00 (0.29 seconds)
LOWER BOUND: 2066.192308   ACTIVE NODES: 821

Task 1831: Cutting on node 1487
recomputing rownorms ...
Writing Pool: 1050 cuts
BBnode 1487 (now 2691) done cutting: lowerbound 2066.19 (0.21 seconds)
LOWER BOUND: 2066.192308   ACTIVE NODES: 821

Task 1832: Branching on node 2691
BBnode 2691 split into 2692 (2067.04) 2693 (2066.63) (0.49 seconds)
LOWER BOUND: 2066.194332   ACTIVE NODES: 822

Task 1833: Branching on node 2520
BBnode 2520 split into 2694 (2066.68) 2695 (2066.67) (0.44 seconds)
LOWER BOUND: 2066.194444   ACTIVE NODES: 823

Task 1834: Cutting on node 1858
recomputing rownorms ...
Writing Pool: 1050 cuts
BBnode 1858 (now 2696) done cutting: lowerbound 2066.19 (0.24 seconds)
LOWER BOUND: 2066.194444   ACTIVE NODES: 823

Task 1835: Branching on node 2696
BBnode 2696 split into 2697 (2066.63) 2698 (2066.76) (0.37 seconds)
LOWER BOUND: 2066.194444   ACTIVE NODES: 824

Task 1836: Branching on node 2683
BBnode 2683 split into 2699 (2066.40) 2700 (2066.84) (0.38 seconds)
LOWER BOUND: 2066.194805   ACTIVE NODES: 825

Task 1837: Branching on node 1977
BBnode 1977 split into 2701 (2067.16X) 2702 (2066.93) (0.42 seconds)
Child 0 is pruned
LOWER BOUND: 2066.194915   ACTIVE NODES: 825

Task 1838: Branching on node 2682
BBnode 2682 split into 2703 (2066.33) 2704 (2066.34) (0.35 seconds)
LOWER BOUND: 2066.196721   ACTIVE NODES: 826

Task 1839: Branching on node 2556
BBnode 2556 split into 2705 (2066.50) 2706 (2066.76) (0.28 seconds)
LOWER BOUND: 2066.197368   ACTIVE NODES: 827

Task 1840: Branching on node 2109
BBnode 2109 split into 2707 (2066.50) 2708 (2066.78) (0.30 seconds)
LOWER BOUND: 2066.197452   ACTIVE NODES: 828

Task 1841: Cutting on node 2206
recomputing rownorms ...
Writing Pool: 1050 cuts
BBnode 2206 (now 2709) done cutting: lowerbound 2066.40 (0.26 seconds)
LOWER BOUND: 2066.197531   ACTIVE NODES: 828

Task 1842: Cutting on node 1790
recomputing rownorms ...
Writing Pool: 1050 cuts
BBnode 1790 (now 2710) done cutting: lowerbound 2066.20 (0.44 seconds)
LOWER BOUND: 2066.197902   ACTIVE NODES: 828

Task 1843: Branching on node 2710
BBnode 2710 split into 2711 (2066.65) 2712 (2066.66) (0.42 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 829

Task 1844: Cutting on node 2257
recomputing rownorms ...
Writing Pool: 1050 cuts
BBnode 2257 (now 2713) done cutting: lowerbound 2066.25 (0.18 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 829

Task 1845: Cutting on node 2011
Writing Pool: 1050 cuts
BBnode 2011 (now 2714) done cutting: lowerbound 2066.20 (0.23 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 829

Task 1846: Branching on node 2714
BBnode 2714 split into 2715 (2066.89) 2716 (2066.47) (0.61 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 830

Task 1847: Cutting on node 1837
Writing Pool: 1052 cuts
BBnode 1837 (now 2717) done cutting: lowerbound 2066.14 (0.48 seconds)
LOWER BOUND: 2066.137931   ACTIVE NODES: 830

Task 1848: Branching on node 2717
BBnode 2717 split into 2718 (2066.24) 2719 (2066.41) (0.37 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 831

Task 1849: Cutting on node 1807
recomputing rownorms ...
Writing Pool: 1052 cuts
BBnode 1807 (now 2720) done cutting: lowerbound 2066.20 (0.16 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 831

Task 1850: Cutting on node 1823
Writing Pool: 1057 cuts
BBnode 1823 (now 2721) done cutting: lowerbound 2066.38 (0.63 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 831

Task 1851: Cutting on node 1391
Writing Pool: 1057 cuts
BBnode 1391 (now 2722) done cutting: lowerbound 2066.20 (0.41 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 831

Task 1852: Cutting on node 1108
Writing Pool: 1057 cuts
BBnode 1108 (now 2723) done cutting: lowerbound 2066.28 (0.21 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 831

Task 1853: Cutting on node 2576
Writing Pool: 1057 cuts
BBnode 2576 (now 2724) done cutting: lowerbound 2066.20 (0.24 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 831

Task 1854: Branching on node 2724
BBnode 2724 split into 2725 (2066.37) 2726 (2066.89) (0.42 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 832

Task 1855: Cutting on node 1796
recomputing rownorms ...
Writing Pool: 1057 cuts
BBnode 1796 (now 2727) done cutting: lowerbound 2066.20 (0.22 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 832

Task 1856: Branching on node 2727
BBnode 2727 split into 2728 (2066.45) 2729 (2066.82) (0.33 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 833

Task 1857: Branching on node 2720
BBnode 2720 split into 2730 (2066.78) 2731 (2066.35) (0.24 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 834

Task 1858: Branching on node 2611
BBnode 2611 split into 2732 (2067.00) 2733 (2066.38) (0.29 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 835

Task 1859: Cutting on node 1406
recomputing rownorms ...
Writing Pool: 1057 cuts
BBnode 1406 (now 2734) done cutting: lowerbound 2066.20 (0.17 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 835

Task 1860: Branching on node 2734
BBnode 2734 split into 2735 (2066.43) 2736 (2066.52) (0.28 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 836

Task 1861: Cutting on node 1718
Writing Pool: 1059 cuts
BBnode 1718 (now 2737) done cutting: lowerbound 2066.50 (0.27 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 836

Task 1862: Cutting on node 2310
Writing Pool: 1059 cuts
BBnode 2310 (now 2738) done cutting: lowerbound 2066.33 (0.25 seconds)
LOWER BOUND: 2066.200242   ACTIVE NODES: 836

Task 1863: Branching on node 2392
BBnode 2392 split into 2739 (2066.75) 2740 (2066.31) (0.36 seconds)
LOWER BOUND: 2066.201373   ACTIVE NODES: 837

Task 1864: Cutting on node 1635
Writing Pool: 1064 cuts
BBnode 1635 (now 2741) done cutting: lowerbound 2066.25 (0.50 seconds)
LOWER BOUND: 2066.202454   ACTIVE NODES: 837

Task 1865: Cutting on node 1385
recomputing rownorms ...
Writing Pool: 1064 cuts
BBnode 1385 (now 2742) done cutting: lowerbound 2066.31 (0.22 seconds)
LOWER BOUND: 2066.202586   ACTIVE NODES: 837

Task 1866: Cutting on node 1334
Writing Pool: 1065 cuts
BBnode 1334 (now 2743) done cutting: lowerbound 2066.35 (0.30 seconds)
LOWER BOUND: 2066.202899   ACTIVE NODES: 837

Task 1867: Branching on node 2722
BBnode 2722 split into 2744 (2066.50) 2745 (2066.81) (0.27 seconds)
LOWER BOUND: 2066.204545   ACTIVE NODES: 838

Task 1868: Cutting on node 905
recomputing rownorms ...
Writing Pool: 1068 cuts
BBnode 905 (now 2746) done cutting: lowerbound 2066.37 (0.68 seconds)
LOWER BOUND: 2066.204890   ACTIVE NODES: 838

Task 1869: Branching on node 1683
BBnode 1683 split into 2747 (2066.88) 2748 (2066.57) (0.41 seconds)
LOWER BOUND: 2066.205729   ACTIVE NODES: 839

Task 1870: Branching on node 2492
BBnode 2492 split into 2749 (2066.89) 2750 (2066.62) (0.32 seconds)
LOWER BOUND: 2066.205975   ACTIVE NODES: 840

Task 1871: Cutting on node 1451
recomputing rownorms ...
Writing Pool: 1069 cuts
BBnode 1451 (now 2751) done cutting: lowerbound 2066.22 (0.69 seconds)
LOWER BOUND: 2066.207865   ACTIVE NODES: 840

Task 1872: Branching on node 1884
BBnode 1884 split into 2752 (2066.81) 2753 (2066.62) (0.43 seconds)
LOWER BOUND: 2066.208067   ACTIVE NODES: 841

Task 1873: Cutting on node 2239
Writing Pool: 1071 cuts
BBnode 2239 (now 2754) done cutting: lowerbound 2066.33 (0.26 seconds)
LOWER BOUND: 2066.208746   ACTIVE NODES: 841

Task 1874: Branching on node 2095
BBnode 2095 split into 2755 (2066.86) 2756 (2066.90) (0.54 seconds)
LOWER BOUND: 2066.209040   ACTIVE NODES: 842

Task 1875: Cutting on node 1398
Writing Pool: 1074 cuts
BBnode 1398 (now 2757) done cutting: lowerbound 2066.51 (0.33 seconds)
LOWER BOUND: 2066.210010   ACTIVE NODES: 842

Task 1876: Cutting on node 1539
recomputing rownorms ...
Writing Pool: 1074 cuts
BBnode 1539 (now 2758) done cutting: lowerbound 2066.34 (0.26 seconds)
LOWER BOUND: 2066.211679   ACTIVE NODES: 842

Task 1877: Branching on node 2350
BBnode 2350 split into 2759 (2066.91) 2760 (2066.60) (0.35 seconds)
LOWER BOUND: 2066.211765   ACTIVE NODES: 843

Task 1878: Branching on node 2674
BBnode 2674 split into 2761 (2066.55) 2762 (2066.68) (0.37 seconds)
LOWER BOUND: 2066.212121   ACTIVE NODES: 844

Task 1879: Cutting on node 2199
recomputing rownorms ...
Writing Pool: 1075 cuts
BBnode 2199 (now 2763) done cutting: lowerbound 2066.34 (0.22 seconds)
LOWER BOUND: 2066.212500   ACTIVE NODES: 844

Task 1880: Cutting on node 2010
Writing Pool: 1076 cuts
BBnode 2010 (now 2764) done cutting: lowerbound 2066.44 (0.48 seconds)
LOWER BOUND: 2066.212766   ACTIVE NODES: 844

Task 1881: Cutting on node 2357
Writing Pool: 1076 cuts
BBnode 2357 (now 2765) done cutting: lowerbound 2066.43 (0.25 seconds)
LOWER BOUND: 2066.212766   ACTIVE NODES: 844

Task 1882: Branching on node 2521
BBnode 2521 split into 2766 (2066.67) 2767 (2066.56) (0.43 seconds)
LOWER BOUND: 2066.213974   ACTIVE NODES: 845

Task 1883: Branching on node 2617
BBnode 2617 split into 2768 (2066.51) 2769 (2066.33) (0.34 seconds)
LOWER BOUND: 2066.214286   ACTIVE NODES: 846

Task 1884: Cutting on node 1691
Writing Pool: 1076 cuts
BBnode 1691 (now 2770) done cutting: lowerbound 2066.92 (0.32 seconds)
LOWER BOUND: 2066.214286   ACTIVE NODES: 846

Task 1885: Cutting on node 2046
recomputing rownorms ...
Writing Pool: 1078 cuts
BBnode 2046 (now 2771) done cutting: lowerbound 2066.30 (0.52 seconds)
LOWER BOUND: 2066.214286   ACTIVE NODES: 846

Task 1886: Cutting on node 1576
Writing Pool: 1078 cuts
BBnode 1576 (now 2772) done cutting: lowerbound 2066.37 (0.32 seconds)
LOWER BOUND: 2066.214286   ACTIVE NODES: 846

Task 1887: Branching on node 2602
BBnode 2602 split into 2773 (2066.72) 2774 (2066.74) (0.43 seconds)
LOWER BOUND: 2066.214286   ACTIVE NODES: 847

Task 1888: Cutting on node 1801
recomputing rownorms ...
Writing Pool: 1078 cuts
BBnode 1801 (now 2775) done cutting: lowerbound 2066.21 (0.15 seconds)
LOWER BOUND: 2066.214286   ACTIVE NODES: 847

Task 1889: Branching on node 2775
BBnode 2775 split into 2776 (2066.67) 2777 (2066.66) (0.32 seconds)
LOWER BOUND: 2066.215190   ACTIVE NODES: 848

Task 1890: Branching on node 2585
BBnode 2585 split into 2778 (2066.45) 2779 (2066.48) (0.31 seconds)
LOWER BOUND: 2066.215805   ACTIVE NODES: 849

Task 1891: Branching on node 1284
BBnode 1284 split into 2780 (2066.64) 2781 (2066.56) (0.52 seconds)
LOWER BOUND: 2066.215909   ACTIVE NODES: 850

Task 1892: Cutting on node 2110
Writing Pool: 1078 cuts
BBnode 2110 (now 2782) done cutting: lowerbound 2066.28 (0.30 seconds)
LOWER BOUND: 2066.217391   ACTIVE NODES: 850

Task 1893: Branching on node 1595
BBnode 1595 split into 2783 (2067.74X) 2784 (2066.79) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2066.217460   ACTIVE NODES: 850

Task 1894: Branching on node 2751
BBnode 2751 split into 2785 (2066.77) 2786 (2066.60) (0.34 seconds)
LOWER BOUND: 2066.218216   ACTIVE NODES: 851

Task 1895: Cutting on node 2061
recomputing rownorms ...
Writing Pool: 1078 cuts
BBnode 2061 (now 2787) done cutting: lowerbound 2066.49 (0.35 seconds)
LOWER BOUND: 2066.218654   ACTIVE NODES: 851

Task 1896: Cutting on node 1625
Writing Pool: 1079 cuts
BBnode 1625 (now 2788) done cutting: lowerbound 2066.30 (0.21 seconds)
LOWER BOUND: 2066.221863   ACTIVE NODES: 851

Task 1897: Branching on node 2580
BBnode 2580 split into 2789 (2066.88) 2790 (2066.77) (0.38 seconds)
LOWER BOUND: 2066.222222   ACTIVE NODES: 852

Task 1898: Cutting on node 1739
recomputing rownorms ...
Writing Pool: 1079 cuts
BBnode 1739 (now 2791) done cutting: lowerbound 2066.18 (0.21 seconds)
LOWER BOUND: 2066.178218   ACTIVE NODES: 852

Task 1899: Branching on node 2791
BBnode 2791 split into 2792 (2066.45) 2793 (2066.89) (0.40 seconds)
LOWER BOUND: 2066.222222   ACTIVE NODES: 853

Task 1900: Cutting on node 2017
Writing Pool: 1080 cuts
BBnode 2017 (now 2794) done cutting: lowerbound 2066.25 (0.27 seconds)
LOWER BOUND: 2066.222222   ACTIVE NODES: 853

Task 1901: Cutting on node 1558
Writing Pool: 1084 cuts
BBnode 1558 (now 2795) done cutting: lowerbound 2066.36 (0.36 seconds)
LOWER BOUND: 2066.222222   ACTIVE NODES: 853

Task 1902: Cutting on node 1855
recomputing rownorms ...
Writing Pool: 1084 cuts
BBnode 1855 (now 2796) done cutting: lowerbound 2066.25 (0.24 seconds)
LOWER BOUND: 2066.222222   ACTIVE NODES: 853

Task 1903: Cutting on node 1445
Writing Pool: 1087 cuts
BBnode 1445 (now 2797) done cutting: lowerbound 2066.88 (0.38 seconds)
LOWER BOUND: 2066.223485   ACTIVE NODES: 853

Task 1904: Branching on node 2666
BBnode 2666 split into 2798 (2066.70) 2799 (2066.77) (0.40 seconds)
LOWER BOUND: 2066.225000   ACTIVE NODES: 854

Task 1905: Cutting on node 982
recomputing rownorms ...
Writing Pool: 1088 cuts
BBnode 982 (now 2800) done cutting: lowerbound 2066.50 (0.22 seconds)
LOWER BOUND: 2066.225352   ACTIVE NODES: 854

Task 1906: Cutting on node 1866
recomputing rownorms ...
Writing Pool: 1088 cuts
BBnode 1866 (now 2801) done cutting: lowerbound 2066.23 (0.24 seconds)
LOWER BOUND: 2066.225352   ACTIVE NODES: 854

Task 1907: Branching on node 2801
BBnode 2801 split into 2802 (2066.55) 2803 (2067.02) (0.35 seconds)
LOWER BOUND: 2066.225806   ACTIVE NODES: 855

Task 1908: Cutting on node 2415
recomputing rownorms ...
Writing Pool: 1088 cuts
BBnode 2415 (now 2804) done cutting: lowerbound 2066.23 (0.24 seconds)
LOWER BOUND: 2066.225806   ACTIVE NODES: 855

Task 1909: Branching on node 2804
BBnode 2804 split into 2805 (2066.85) 2806 (2066.33) (0.30 seconds)
LOWER BOUND: 2066.227273   ACTIVE NODES: 856

Task 1910: Cutting on node 2662
Writing Pool: 1088 cuts
BBnode 2662 (now 2807) done cutting: lowerbound 2066.23 (0.23 seconds)
LOWER BOUND: 2066.227273   ACTIVE NODES: 856

Task 1911: Branching on node 2651
BBnode 2651 split into 2808 (2066.78) 2809 (2066.73) (0.39 seconds)
LOWER BOUND: 2066.227273   ACTIVE NODES: 857

Task 1912: Branching on node 2807
BBnode 2807 split into 2810 (2066.53) 2811 (2067.00) (0.44 seconds)
LOWER BOUND: 2066.228070   ACTIVE NODES: 858

Task 1913: Cutting on node 2173
recomputing rownorms ...
Writing Pool: 1090 cuts
BBnode 2173 (now 2812) done cutting: lowerbound 2066.71 (0.39 seconds)
LOWER BOUND: 2066.228070   ACTIVE NODES: 858

Task 1914: Branching on node 2472
BBnode 2472 split into 2813 (2066.95) 2814 (2066.83) (0.37 seconds)
LOWER BOUND: 2066.228070   ACTIVE NODES: 859

Task 1915: Branching on node 2353
BBnode 2353 split into 2815 (2066.72) 2816 (2066.71) (0.31 seconds)
LOWER BOUND: 2066.229167   ACTIVE NODES: 860

Task 1916: Branching on node 2689
BBnode 2689 split into 2817 (2066.52) 2818 (2066.48) (0.46 seconds)
LOWER BOUND: 2066.229911   ACTIVE NODES: 861

Task 1917: Cutting on node 1261
recomputing rownorms ...
Writing Pool: 1090 cuts
BBnode 1261 (now 2819) done cutting: lowerbound 2066.24 (0.44 seconds)
LOWER BOUND: 2066.230233   ACTIVE NODES: 861

Task 1918: Cutting on node 2297
Writing Pool: 1090 cuts
BBnode 2297 (now 2820) done cutting: lowerbound 2066.29 (0.28 seconds)
LOWER BOUND: 2066.230263   ACTIVE NODES: 861

Task 1919: Branching on node 2158
BBnode 2158 split into 2821 (2066.88) 2822 (2066.78) (0.46 seconds)
LOWER BOUND: 2066.230769   ACTIVE NODES: 862

Task 1920: Cutting on node 1330
Writing Pool: 1090 cuts
BBnode 1330 (now 2823) done cutting: lowerbound 2066.23 (0.27 seconds)
LOWER BOUND: 2066.230769   ACTIVE NODES: 862

Task 1921: Cutting on node 2366
Writing Pool: 1090 cuts
BBnode 2366 (now 2824) done cutting: lowerbound 2066.35 (0.29 seconds)
LOWER BOUND: 2066.230769   ACTIVE NODES: 862

Task 1922: Branching on node 2823
BBnode 2823 split into 2825 (2067.88X) 2826 (2066.33) (0.47 seconds)
Child 0 is pruned
LOWER BOUND: 2066.230769   ACTIVE NODES: 862

Task 1923: Branching on node 2406
BBnode 2406 split into 2827 (2066.53) 2828 (2066.39) (0.35 seconds)
LOWER BOUND: 2066.230769   ACTIVE NODES: 863

Task 1924: Cutting on node 1684
recomputing rownorms ...
Writing Pool: 1090 cuts
BBnode 1684 (now 2829) done cutting: lowerbound 2066.35 (0.43 seconds)
LOWER BOUND: 2066.231183   ACTIVE NODES: 863

Task 1925: Branching on node 2503
BBnode 2503 split into 2830 (2066.79) 2831 (2066.67) (0.35 seconds)
LOWER BOUND: 2066.231707   ACTIVE NODES: 864

Task 1926: Cutting on node 1113
recomputing rownorms ...
Writing Pool: 1090 cuts
BBnode 1113 (now 2832) done cutting: lowerbound 2066.61 (0.54 seconds)
LOWER BOUND: 2066.231844   ACTIVE NODES: 864

Task 1927: Branching on node 2612
BBnode 2612 split into 2833 (2066.53) 2834 (2066.94) (0.36 seconds)
LOWER BOUND: 2066.232283   ACTIVE NODES: 865

Task 1928: Branching on node 2416
BBnode 2416 split into 2835 (2066.83) 2836 (2067.11X) (0.48 seconds)
Child 1 is pruned
LOWER BOUND: 2066.235294   ACTIVE NODES: 865

Task 1929: Cutting on node 2373
Writing Pool: 1092 cuts
BBnode 2373 (now 2837) done cutting: lowerbound 2066.26 (0.27 seconds)
LOWER BOUND: 2066.235294   ACTIVE NODES: 865

Task 1930: Cutting on node 2114
Writing Pool: 1094 cuts
BBnode 2114 (now 2838) done cutting: lowerbound 2066.68 (0.46 seconds)
LOWER BOUND: 2066.236220   ACTIVE NODES: 865

Task 1931: Cutting on node 1638
Writing Pool: 1096 cuts
BBnode 1638 (now 2839) done cutting: lowerbound 2066.38 (0.53 seconds)
LOWER BOUND: 2066.236311   ACTIVE NODES: 865

Task 1932: Branching on node 2393
BBnode 2393 split into 2840 (2068.00X) 2841 (2066.35) (0.33 seconds)
Child 0 is pruned
LOWER BOUND: 2066.236842   ACTIVE NODES: 865

Task 1933: Cutting on node 2102
Writing Pool: 1096 cuts
BBnode 2102 (now 2842) done cutting: lowerbound 2066.24 (0.22 seconds)
LOWER BOUND: 2066.236842   ACTIVE NODES: 865

Task 1934: Branching on node 2842
BBnode 2842 split into 2843 (2066.39) 2844 (2066.38) (0.27 seconds)
LOWER BOUND: 2066.236967   ACTIVE NODES: 866

Task 1935: Branching on node 2643
BBnode 2643 split into 2845 (2067.26X) 2846 (2066.78) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.239264   ACTIVE NODES: 866

Task 1936: Branching on node 1422
BBnode 1422 split into 2847 (2066.67) 2848 (2066.62) (0.53 seconds)
LOWER BOUND: 2066.239521   ACTIVE NODES: 867

Task 1937: Cutting on node 2462
Writing Pool: 1106 cuts
BBnode 2462 (now 2849) done cutting: lowerbound 2066.41 (0.61 seconds)
LOWER BOUND: 2066.239726   ACTIVE NODES: 867

Task 1938: Cutting on node 1555
Writing Pool: 1106 cuts
BBnode 1555 (now 2850) done cutting: lowerbound 2066.50 (0.34 seconds)
LOWER BOUND: 2066.240695   ACTIVE NODES: 867

Task 1939: Branching on node 1988
BBnode 1988 split into 2851 (2067.24X) 2852 (2066.61) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2066.240741   ACTIVE NODES: 867

Task 1940: Cutting on node 575
recomputing rownorms ...
Writing Pool: 1111 cuts
BBnode 575 (now 2853) done cutting: lowerbound 2066.45 (0.24 seconds)
LOWER BOUND: 2066.241071   ACTIVE NODES: 867

Task 1941: Branching on node 2560
BBnode 2560 split into 2854 (2066.50) 2855 (2066.77) (0.38 seconds)
LOWER BOUND: 2066.241379   ACTIVE NODES: 868

Task 1942: Branching on node 2819
BBnode 2819 split into 2856 (2066.88) 2857 (2066.49) (0.38 seconds)
LOWER BOUND: 2066.241379   ACTIVE NODES: 869

Task 1943: Cutting on node 2718
Writing Pool: 1111 cuts
BBnode 2718 (now 2858) done cutting: lowerbound 2066.26 (0.21 seconds)
LOWER BOUND: 2066.242500   ACTIVE NODES: 869

Task 1944: Cutting on node 1629
recomputing rownorms ...
Writing Pool: 1116 cuts
BBnode 1629 (now 2859) done cutting: lowerbound 2066.52 (0.92 seconds)
LOWER BOUND: 2066.243902   ACTIVE NODES: 869

Task 1945: Cutting on node 1351
recomputing rownorms ...
Writing Pool: 1120 cuts
BBnode 1351 (now 2860) done cutting: lowerbound 2066.74 (0.80 seconds)
LOWER BOUND: 2066.243902   ACTIVE NODES: 869

Task 1946: Cutting on node 2474
Writing Pool: 1120 cuts
BBnode 2474 (now 2861) done cutting: lowerbound 2066.26 (0.45 seconds)
LOWER BOUND: 2066.244898   ACTIVE NODES: 869

Task 1947: Cutting on node 1668
recomputing rownorms ...
Writing Pool: 1120 cuts
BBnode 1668 (now 2862) done cutting: lowerbound 2066.45 (0.29 seconds)
LOWER BOUND: 2066.245763   ACTIVE NODES: 869

Task 1948: Branching on node 2671
BBnode 2671 split into 2863 (2066.57) 2864 (2066.57) (0.41 seconds)
LOWER BOUND: 2066.247664   ACTIVE NODES: 870

Task 1949: Cutting on node 1342
Writing Pool: 1121 cuts
BBnode 1342 (now 2865) done cutting: lowerbound 2066.38 (0.21 seconds)
LOWER BOUND: 2066.248792   ACTIVE NODES: 870

Task 1950: Branching on node 2620
BBnode 2620 split into 2866 (2066.84) 2867 (2066.55) (0.35 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 871

Task 1951: Cutting on node 1405
Writing Pool: 1121 cuts
BBnode 1405 (now 2868) done cutting: lowerbound 2066.25 (0.33 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 871

Task 1952: Cutting on node 1585
recomputing rownorms ...
Writing Pool: 1122 cuts
BBnode 1585 (now 2869) done cutting: lowerbound 2066.20 (0.22 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 871

Task 1953: Branching on node 2869
BBnode 2869 split into 2870 (2066.76) 2871 (2066.87) (0.39 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 872

Task 1954: Cutting on node 1248
Writing Pool: 1122 cuts
BBnode 1248 (now 2872) done cutting: lowerbound 2066.25 (0.20 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 872

Task 1955: Branching on node 2286
BBnode 2286 split into 2873 (2066.50) 2874 (2066.40) (0.29 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 873

Task 1956: Branching on node 2868
BBnode 2868 split into 2875 (2067.46X) 2876 (2066.25) (0.63 seconds)
Child 0 is pruned
LOWER BOUND: 2066.250000   ACTIVE NODES: 873

Task 1957: Cutting on node 2876
Writing Pool: 1122 cuts
BBnode 2876 (now 2877) done cutting: lowerbound 2066.25 (0.24 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 873

Task 1958: Cutting on node 1503
recomputing rownorms ...
Writing Pool: 1122 cuts
BBnode 1503 (now 2878) done cutting: lowerbound 2066.33 (0.36 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 873

Task 1959: Branching on node 2713
BBnode 2713 split into 2879 (2067.15X) 2880 (2066.54) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.250000   ACTIVE NODES: 873

Task 1960: Branching on node 2794
BBnode 2794 split into 2881 (2066.56) 2882 (2066.38) (0.37 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 874

Task 1961: Branching on node 2796
BBnode 2796 split into 2883 (2067.00) 2884 (2066.56) (0.43 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 875

Task 1962: Cutting on node 1701
Writing Pool: 1122 cuts
BBnode 1701 (now 2885) done cutting: lowerbound 2066.25 (0.23 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 875

Task 1963: Branching on node 2885
BBnode 2885 split into 2886 (2066.87) 2887 (2066.79) (0.42 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 876

Task 1964: Cutting on node 1687
recomputing rownorms ...
Writing Pool: 1122 cuts
BBnode 1687 (now 2888) done cutting: lowerbound 2066.25 (0.19 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 876

Task 1965: Branching on node 2888
BBnode 2888 split into 2889 (2068.18X) 2890 (2066.29) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.250000   ACTIVE NODES: 876

Task 1966: Branching on node 2659
BBnode 2659 split into 2891 (2066.49) 2892 (2066.53) (0.46 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 877

Task 1967: Branching on node 2575
BBnode 2575 split into 2893 (2066.83) 2894 (2066.48) (0.47 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 878

Task 1968: Branching on node 2872
BBnode 2872 split into 2895 (2066.67) 2896 (2066.62) (0.31 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 879

Task 1969: Branching on node 2877
BBnode 2877 split into 2897 (2068.00X) 2898 (2066.25) (0.52 seconds)
Child 0 is pruned
LOWER BOUND: 2066.250000   ACTIVE NODES: 879

Task 1970: Cutting on node 2284
Writing Pool: 1124 cuts
BBnode 2284 (now 2899) done cutting: lowerbound 2066.44 (0.39 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 879

Task 1971: Cutting on node 2086
Writing Pool: 1124 cuts
BBnode 2086 (now 2900) done cutting: lowerbound 2066.26 (0.43 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 879

Task 1972: Cutting on node 1773
Writing Pool: 1125 cuts
BBnode 1773 (now 2901) done cutting: lowerbound 2066.34 (0.24 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 879

Task 1973: Cutting on node 2898
recomputing rownorms ...
Writing Pool: 1125 cuts
BBnode 2898 (now 2902) done cutting: lowerbound 2066.25 (0.16 seconds)
LOWER BOUND: 2066.250000   ACTIVE NODES: 879

Task 1974: Branching on node 2902
BBnode 2902 split into 2903 (2067.00) 2904 (2066.42) (0.32 seconds)
LOWER BOUND: 2066.251605   ACTIVE NODES: 880

Task 1975: Cutting on node 1512
recomputing rownorms ...
Writing Pool: 1128 cuts
BBnode 1512 (now 2905) done cutting: lowerbound 2066.49 (0.37 seconds)
LOWER BOUND: 2066.251812   ACTIVE NODES: 880

Task 1976: Cutting on node 1134
recomputing rownorms ...
Writing Pool: 1129 cuts
BBnode 1134 (now 2906) done cutting: lowerbound 2066.64 (0.27 seconds)
LOWER BOUND: 2066.251880   ACTIVE NODES: 880

Task 1977: Cutting on node 1556
recomputing rownorms ...
Writing Pool: 1129 cuts
BBnode 1556 (now 2907) done cutting: lowerbound 2066.34 (0.36 seconds)
LOWER BOUND: 2066.252644   ACTIVE NODES: 880

Task 1978: Branching on node 2741
BBnode 2741 split into 2908 (2066.90) 2909 (2066.76) (0.34 seconds)
LOWER BOUND: 2066.253802   ACTIVE NODES: 881

Task 1979: Branching on node 1213
BBnode 1213 split into 2910 (2067.22X) 2911 (2066.91) (0.44 seconds)
Child 0 is pruned
LOWER BOUND: 2066.254545   ACTIVE NODES: 881

Task 1980: Cutting on node 1564
recomputing rownorms ...
Writing Pool: 1129 cuts
BBnode 1564 (now 2912) done cutting: lowerbound 2066.30 (0.55 seconds)
LOWER BOUND: 2066.254777   ACTIVE NODES: 881

Task 1981: Cutting on node 1870
recomputing rownorms ...
Writing Pool: 1129 cuts
BBnode 1870 (now 2913) done cutting: lowerbound 2066.20 (0.40 seconds)
LOWER BOUND: 2066.200000   ACTIVE NODES: 881

Task 1982: Branching on node 2913
BBnode 2913 split into 2914 (2066.55) 2915 (2066.91) (0.46 seconds)
LOWER BOUND: 2066.256000   ACTIVE NODES: 882

Task 1983: Cutting on node 1171
Writing Pool: 1129 cuts
BBnode 1171 (now 2916) done cutting: lowerbound 2066.50 (0.29 seconds)
LOWER BOUND: 2066.256098   ACTIVE NODES: 882

Task 1984: Branching on node 2900
BBnode 2900 split into 2917 (2066.40) 2918 (2066.44) (0.37 seconds)
LOWER BOUND: 2066.256281   ACTIVE NODES: 883

Task 1985: Branching on node 2837
BBnode 2837 split into 2919 (2066.45) 2920 (2066.74) (0.26 seconds)
LOWER BOUND: 2066.256842   ACTIVE NODES: 884

Task 1986: Cutting on node 1894
recomputing rownorms ...
Writing Pool: 1136 cuts
BBnode 1894 (now 2921) done cutting: lowerbound 2066.28 (0.72 seconds)
LOWER BOUND: 2066.257778   ACTIVE NODES: 884

Task 1987: Cutting on node 1574
recomputing rownorms ...
Writing Pool: 1136 cuts
BBnode 1574 (now 2922) done cutting: lowerbound 2066.35 (0.24 seconds)
LOWER BOUND: 2066.257935   ACTIVE NODES: 884

Task 1988: Cutting on node 2251
Writing Pool: 1137 cuts
BBnode 2251 (now 2923) done cutting: lowerbound 2066.32 (0.33 seconds)
LOWER BOUND: 2066.259804   ACTIVE NODES: 884

Task 1989: Cutting on node 1341
Writing Pool: 1137 cuts
BBnode 1341 (now 2924) done cutting: lowerbound 2066.33 (0.17 seconds)
LOWER BOUND: 2066.259887   ACTIVE NODES: 884

Task 1990: Branching on node 2858
BBnode 2858 split into 2925 (2066.50) 2926 (2066.61) (0.42 seconds)
LOWER BOUND: 2066.260204   ACTIVE NODES: 885

Task 1991: Cutting on node 1217
recomputing rownorms ...
Writing Pool: 1137 cuts
BBnode 1217 (now 2927) done cutting: lowerbound 2066.19 (0.47 seconds)
LOWER BOUND: 2066.185455   ACTIVE NODES: 885

Task 1992: Branching on node 2927
BBnode 2927 split into 2928 (2066.55) 2929 (2066.99) (0.31 seconds)
LOWER BOUND: 2066.260274   ACTIVE NODES: 886

Task 1993: Branching on node 1692
BBnode 1692 split into 2930 (2066.82) 2931 (2066.67) (0.37 seconds)
LOWER BOUND: 2066.260563   ACTIVE NODES: 887

Task 1994: Branching on node 2359
BBnode 2359 split into 2932 (2066.91) 2933 (2066.56) (0.44 seconds)
LOWER BOUND: 2066.261719   ACTIVE NODES: 888

Task 1995: Branching on node 1762
BBnode 1762 split into 2934 (2066.76) 2935 (2066.62) (0.45 seconds)
LOWER BOUND: 2066.263441   ACTIVE NODES: 889

Task 1996: Branching on node 2530
BBnode 2530 split into 2936 (2066.65) 2937 (2066.91) (0.37 seconds)
LOWER BOUND: 2066.263441   ACTIVE NODES: 890

Task 1997: Branching on node 2670
BBnode 2670 split into 2938 (2066.50) 2939 (2067.18X) (0.48 seconds)
Child 1 is pruned
LOWER BOUND: 2066.263501   ACTIVE NODES: 890

Task 1998: Cutting on node 1430
recomputing rownorms ...
Writing Pool: 1142 cuts
BBnode 1430 (now 2940) done cutting: lowerbound 2066.96 (0.54 seconds)
LOWER BOUND: 2066.264151   ACTIVE NODES: 890

Task 1999: Cutting on node 1497
recomputing rownorms ...
Writing Pool: 1143 cuts
BBnode 1497 (now 2941) done cutting: lowerbound 2066.28 (0.47 seconds)
LOWER BOUND: 2066.264706   ACTIVE NODES: 890

Task 2000: Cutting on node 2270
Writing Pool: 1143 cuts
BBnode 2270 (now 2942) done cutting: lowerbound 2066.27 (0.29 seconds)
LOWER BOUND: 2066.264706   ACTIVE NODES: 890

Task 2001: Branching on node 2861
BBnode 2861 split into 2943 (2066.68) 2944 (2066.64) (0.37 seconds)
LOWER BOUND: 2066.265625   ACTIVE NODES: 891

Task 2002: Branching on node 2942
BBnode 2942 split into 2945 (2066.53) 2946 (2066.61) (0.45 seconds)
LOWER BOUND: 2066.266667   ACTIVE NODES: 892

Task 2003: Cutting on node 1958
recomputing rownorms ...
Writing Pool: 1143 cuts
BBnode 1958 (now 2947) done cutting: lowerbound 2066.26 (0.24 seconds)
LOWER BOUND: 2066.257790   ACTIVE NODES: 892

Task 2004: Branching on node 2947
BBnode 2947 split into 2948 (2066.86) 2949 (2067.18X) (0.45 seconds)
Child 1 is pruned
LOWER BOUND: 2066.266667   ACTIVE NODES: 892

Task 2005: Branching on node 2639
BBnode 2639 split into 2950 (2066.45) 2951 (2066.33) (0.33 seconds)
LOWER BOUND: 2066.266667   ACTIVE NODES: 893

Task 2006: Branching on node 1077
BBnode 1077 split into 2952 (2066.79) 2953 (2066.45) (0.40 seconds)
LOWER BOUND: 2066.266949   ACTIVE NODES: 894

Task 2007: Cutting on node 2411
recomputing rownorms ...
Writing Pool: 1143 cuts
BBnode 2411 (now 2954) done cutting: lowerbound 2066.27 (0.27 seconds)
LOWER BOUND: 2066.267677   ACTIVE NODES: 894

Task 2008: Branching on node 2954
BBnode 2954 split into 2955 (2066.75) 2956 (2066.75) (0.34 seconds)
LOWER BOUND: 2066.269231   ACTIVE NODES: 895

Task 2009: Cutting on node 1996
recomputing rownorms ...
Writing Pool: 1145 cuts
BBnode 1996 (now 2957) done cutting: lowerbound 2066.47 (0.33 seconds)
LOWER BOUND: 2066.269802   ACTIVE NODES: 895

Task 2010: Branching on node 2597
BBnode 2597 split into 2958 (2067.02) 2959 (2066.93) (0.49 seconds)
LOWER BOUND: 2066.269896   ACTIVE NODES: 896

Task 2011: Cutting on node 1139
recomputing rownorms ...
Writing Pool: 1147 cuts
BBnode 1139 (now 2960) done cutting: lowerbound 2066.42 (0.38 seconds)
LOWER BOUND: 2066.270192   ACTIVE NODES: 896

Task 2012: Cutting on node 2263
Writing Pool: 1147 cuts
BBnode 2263 (now 2961) done cutting: lowerbound 2066.32 (0.24 seconds)
LOWER BOUND: 2066.270270   ACTIVE NODES: 896

Task 2013: Cutting on node 1729
Writing Pool: 1147 cuts
BBnode 1729 (now 2962) done cutting: lowerbound 2066.33 (0.26 seconds)
LOWER BOUND: 2066.272727   ACTIVE NODES: 896

Task 2014: Cutting on node 208
Writing Pool: 1147 cuts
BBnode 208 (now 2963) done cutting: lowerbound 2066.27 (0.25 seconds)
LOWER BOUND: 2066.272727   ACTIVE NODES: 896

Task 2015: Cutting on node 1529
Writing Pool: 1147 cuts
BBnode 1529 (now 2964) done cutting: lowerbound 2066.31 (0.29 seconds)
LOWER BOUND: 2066.272727   ACTIVE NODES: 896

Task 2016: Branching on node 2557
BBnode 2557 split into 2965 (2066.59) 2966 (2066.35) (0.43 seconds)
LOWER BOUND: 2066.272727   ACTIVE NODES: 897

Task 2017: Cutting on node 1857
recomputing rownorms ...
Writing Pool: 1147 cuts
BBnode 1857 (now 2967) done cutting: lowerbound 2066.54 (0.48 seconds)
LOWER BOUND: 2066.272727   ACTIVE NODES: 897

Task 2018: Branching on node 2963
BBnode 2963 split into 2968 (2067.62X) 2969 (2066.34) (0.41 seconds)
Child 0 is pruned
LOWER BOUND: 2066.274510   ACTIVE NODES: 897

Task 2019: Cutting on node 2410
recomputing rownorms ...
Writing Pool: 1147 cuts
BBnode 2410 (now 2970) done cutting: lowerbound 2066.36 (0.43 seconds)
LOWER BOUND: 2066.277372   ACTIVE NODES: 897

Task 2020: Branching on node 2491
BBnode 2491 split into 2971 (2066.74) 2972 (2066.96) (0.37 seconds)
LOWER BOUND: 2066.277778   ACTIVE NODES: 898

Task 2021: Branching on node 1802
BBnode 1802 split into 2973 (2066.95) 2974 (2066.60) (0.37 seconds)
LOWER BOUND: 2066.277778   ACTIVE NODES: 899

Task 2022: Cutting on node 2258
recomputing rownorms ...
Writing Pool: 1149 cuts
BBnode 2258 (now 2975) done cutting: lowerbound 2066.29 (0.56 seconds)
LOWER BOUND: 2066.277778   ACTIVE NODES: 899

Task 2023: Cutting on node 1639
Writing Pool: 1150 cuts
BBnode 1639 (now 2976) done cutting: lowerbound 2066.57 (0.27 seconds)
LOWER BOUND: 2066.277778   ACTIVE NODES: 899

Task 2024: Branching on node 2563
BBnode 2563 split into 2977 (2066.55) 2978 (2066.69) (0.44 seconds)
LOWER BOUND: 2066.278226   ACTIVE NODES: 900

Task 2025: Branching on node 2921
BBnode 2921 split into 2979 (2066.83) 2980 (2066.68) (0.34 seconds)
LOWER BOUND: 2066.278351   ACTIVE NODES: 901

Task 2026: Branching on node 2782
BBnode 2782 split into 2981 (2067.19X) 2982 (2066.50) (0.42 seconds)
Child 0 is pruned
LOWER BOUND: 2066.278797   ACTIVE NODES: 901

Task 2027: Branching on node 2723
BBnode 2723 split into 2983 (2066.67) 2984 (2066.72) (0.34 seconds)
LOWER BOUND: 2066.279762   ACTIVE NODES: 902

Task 2028: Branching on node 1970
BBnode 1970 split into 2985 (2066.94) 2986 (2066.55) (0.39 seconds)
LOWER BOUND: 2066.280702   ACTIVE NODES: 903

Task 2029: Cutting on node 297
recomputing rownorms ...
Writing Pool: 1150 cuts
BBnode 297 (now 2987) done cutting: lowerbound 2066.39 (0.42 seconds)
LOWER BOUND: 2066.281250   ACTIVE NODES: 903

Task 2030: Branching on node 2553
BBnode 2553 split into 2988 (2066.63) 2989 (2066.77) (0.34 seconds)
LOWER BOUND: 2066.282004   ACTIVE NODES: 904

Task 2031: Cutting on node 2337
recomputing rownorms ...
Writing Pool: 1150 cuts
BBnode 2337 (now 2990) done cutting: lowerbound 2066.39 (0.32 seconds)
LOWER BOUND: 2066.282609   ACTIVE NODES: 904

Task 2032: Cutting on node 2184
Writing Pool: 1150 cuts
BBnode 2184 (now 2991) done cutting: lowerbound 2066.30 (0.20 seconds)
LOWER BOUND: 2066.284091   ACTIVE NODES: 904

Task 2033: Branching on node 2941
BBnode 2941 split into 2992 (2066.92) 2993 (2066.99) (0.45 seconds)
LOWER BOUND: 2066.284722   ACTIVE NODES: 905

Task 2034: Cutting on node 1403
recomputing rownorms ...
Writing Pool: 1153 cuts
BBnode 1403 (now 2994) done cutting: lowerbound 2066.50 (0.34 seconds)
LOWER BOUND: 2066.285714   ACTIVE NODES: 905

Task 2035: Cutting on node 1476
Writing Pool: 1153 cuts
BBnode 1476 (now 2995) done cutting: lowerbound 2066.29 (0.26 seconds)
LOWER BOUND: 2066.285714   ACTIVE NODES: 905

Task 2036: Cutting on node 1413
recomputing rownorms ...
Writing Pool: 1155 cuts
BBnode 1413 (now 2996) done cutting: lowerbound 2066.35 (0.32 seconds)
LOWER BOUND: 2066.285714   ACTIVE NODES: 905

Task 2037: Cutting on node 2088
Writing Pool: 1155 cuts
BBnode 2088 (now 2997) done cutting: lowerbound 2066.66 (0.27 seconds)
LOWER BOUND: 2066.285714   ACTIVE NODES: 905

Task 2038: Branching on node 2107
BBnode 2107 split into 2998 (2066.61) 2999 (2067.00) (0.27 seconds)
LOWER BOUND: 2066.285714   ACTIVE NODES: 906

Task 2039: Branching on node 1663
BBnode 1663 split into 3000 (2066.91) 3001 (2066.60) (0.39 seconds)
LOWER BOUND: 2066.285714   ACTIVE NODES: 907

Task 2040: Cutting on node 2128
Writing Pool: 1155 cuts
BBnode 2128 (now 3002) done cutting: lowerbound 2066.29 (0.22 seconds)
LOWER BOUND: 2066.285714   ACTIVE NODES: 907

Task 2041: Branching on node 3002
BBnode 3002 split into 3003 (2066.67) 3004 (2066.52) (0.28 seconds)
LOWER BOUND: 2066.285714   ACTIVE NODES: 908

Task 2042: Cutting on node 2084
recomputing rownorms ...
Writing Pool: 1155 cuts
BBnode 2084 (now 3005) done cutting: lowerbound 2066.26 (0.33 seconds)
LOWER BOUND: 2066.256250   ACTIVE NODES: 908

Task 2043: Branching on node 3005
BBnode 3005 split into 3006 (2066.71) 3007 (2066.70) (0.31 seconds)
LOWER BOUND: 2066.285714   ACTIVE NODES: 909

Task 2044: Cutting on node 791
recomputing rownorms ...
Writing Pool: 1155 cuts
BBnode 791 (now 3008) done cutting: lowerbound 2066.33 (0.29 seconds)
LOWER BOUND: 2066.286307   ACTIVE NODES: 909

Task 2045: Branching on node 2688
BBnode 2688 split into 3009 (2067.00) 3010 (2066.87) (0.44 seconds)
LOWER BOUND: 2066.286624   ACTIVE NODES: 910

Task 2046: Branching on node 2995
BBnode 2995 split into 3011 (2066.56) 3012 (2066.68) (0.42 seconds)
LOWER BOUND: 2066.287166   ACTIVE NODES: 911

Task 2047: Branching on node 2593
BBnode 2593 split into 3013 (2066.83) 3014 (2066.70) (0.39 seconds)
LOWER BOUND: 2066.287565   ACTIVE NODES: 912

Task 2048: Cutting on node 1362
Writing Pool: 1155 cuts
BBnode 1362 (now 3015) done cutting: lowerbound 2066.38 (0.26 seconds)
LOWER BOUND: 2066.287823   ACTIVE NODES: 912

Task 2049: Branching on node 2504
BBnode 2504 split into 3016 (2067.18X) 3017 (2066.59) (0.42 seconds)
Child 0 is pruned
LOWER BOUND: 2066.288136   ACTIVE NODES: 912

Task 2050: Cutting on node 1806
recomputing rownorms ...
Writing Pool: 1159 cuts
BBnode 1806 (now 3018) done cutting: lowerbound 2066.43 (0.53 seconds)
LOWER BOUND: 2066.289474   ACTIVE NODES: 912

Task 2051: Branching on node 2820
BBnode 2820 split into 3019 (2067.04) 3020 (2066.73) (0.46 seconds)
LOWER BOUND: 2066.290997   ACTIVE NODES: 913

Task 2052: Cutting on node 1125
Writing Pool: 1159 cuts
BBnode 1125 (now 3021) done cutting: lowerbound 2066.45 (0.27 seconds)
LOWER BOUND: 2066.291196   ACTIVE NODES: 913

Task 2053: Cutting on node 2324
recomputing rownorms ...
Writing Pool: 1163 cuts
BBnode 2324 (now 3022) done cutting: lowerbound 2066.39 (0.56 seconds)
LOWER BOUND: 2066.291667   ACTIVE NODES: 913

Task 2054: Cutting on node 2502
Writing Pool: 1165 cuts
BBnode 2502 (now 3023) done cutting: lowerbound 2066.60 (0.35 seconds)
LOWER BOUND: 2066.291667   ACTIVE NODES: 913

Task 2055: Cutting on node 2028
recomputing rownorms ...
Writing Pool: 1167 cuts
BBnode 2028 (now 3024) done cutting: lowerbound 2066.34 (0.49 seconds)
LOWER BOUND: 2066.291866   ACTIVE NODES: 913

Task 2056: Cutting on node 1617
recomputing rownorms ...
Writing Pool: 1167 cuts
BBnode 1617 (now 3025) done cutting: lowerbound 2066.69 (0.53 seconds)
LOWER BOUND: 2066.293839   ACTIVE NODES: 913

Task 2057: Branching on node 2975
BBnode 2975 split into 3026 (2066.94) 3027 (2066.61) (0.38 seconds)
LOWER BOUND: 2066.294072   ACTIVE NODES: 914

Task 2058: Cutting on node 1560
recomputing rownorms ...
Writing Pool: 1167 cuts
BBnode 1560 (now 3028) done cutting: lowerbound 2066.45 (0.24 seconds)
LOWER BOUND: 2066.294118   ACTIVE NODES: 914

Task 2059: Branching on node 2450
BBnode 2450 split into 3029 (2066.50) 3030 (2066.88) (0.42 seconds)
LOWER BOUND: 2066.294118   ACTIVE NODES: 915

Task 2060: Cutting on node 2890
Writing Pool: 1167 cuts
BBnode 2890 (now 3031) done cutting: lowerbound 2066.38 (0.27 seconds)
LOWER BOUND: 2066.295000   ACTIVE NODES: 915

Task 2061: Branching on node 2912
BBnode 2912 split into 3032 (2066.71) 3033 (2066.81) (0.34 seconds)
LOWER BOUND: 2066.296296   ACTIVE NODES: 916

Task 2062: Cutting on node 2510
recomputing rownorms ...
Writing Pool: 1169 cuts
BBnode 2510 (now 3034) done cutting: lowerbound 2066.30 (0.44 seconds)
LOWER BOUND: 2066.296296   ACTIVE NODES: 916

Task 2063: Cutting on node 2179
recomputing rownorms ...
Writing Pool: 1169 cuts
BBnode 2179 (now 3035) done cutting: lowerbound 2066.62 (0.26 seconds)
LOWER BOUND: 2066.296460   ACTIVE NODES: 916

Task 2064: Cutting on node 906
Writing Pool: 1169 cuts
BBnode 906 (now 3036) done cutting: lowerbound 2066.30 (0.26 seconds)
LOWER BOUND: 2066.296460   ACTIVE NODES: 916

Task 2065: Branching on node 3036
BBnode 3036 split into 3037 (2066.61) 3038 (2067.05) (0.36 seconds)
LOWER BOUND: 2066.297872   ACTIVE NODES: 917

Task 2066: Branching on node 2349
BBnode 2349 split into 3039 (2067.00) 3040 (2066.64) (0.41 seconds)
LOWER BOUND: 2066.297872   ACTIVE NODES: 918

Task 2067: Cutting on node 1522
Writing Pool: 1169 cuts
BBnode 1522 (now 3041) done cutting: lowerbound 2066.46 (0.21 seconds)
LOWER BOUND: 2066.298039   ACTIVE NODES: 918

Task 2068: Cutting on node 1325
recomputing rownorms ...
Writing Pool: 1169 cuts
BBnode 1325 (now 3042) done cutting: lowerbound 2066.40 (0.46 seconds)
LOWER BOUND: 2066.299010   ACTIVE NODES: 918

Task 2069: Cutting on node 1892
recomputing rownorms ...
Writing Pool: 1172 cuts
BBnode 1892 (now 3043) done cutting: lowerbound 2066.68 (0.39 seconds)
LOWER BOUND: 2066.300000   ACTIVE NODES: 918

Task 2070: Branching on node 2788
BBnode 2788 split into 3044 (2066.85) 3045 (2066.56) (0.39 seconds)
LOWER BOUND: 2066.300000   ACTIVE NODES: 919

Task 2071: Cutting on node 1338
Writing Pool: 1172 cuts
BBnode 1338 (now 3046) done cutting: lowerbound 2066.30 (0.20 seconds)
LOWER BOUND: 2066.300000   ACTIVE NODES: 919

Task 2072: Branching on node 3046
BBnode 3046 split into 3047 (2066.57) 3048 (2066.80) (0.26 seconds)
LOWER BOUND: 2066.300000   ACTIVE NODES: 920

Task 2073: Branching on node 2036
BBnode 2036 split into 3049 (2066.93) 3050 (2066.71) (0.41 seconds)
LOWER BOUND: 2066.300000   ACTIVE NODES: 921

Task 2074: Cutting on node 1710
recomputing rownorms ...
Writing Pool: 1172 cuts
BBnode 1710 (now 3051) done cutting: lowerbound 2066.30 (0.40 seconds)
LOWER BOUND: 2066.300000   ACTIVE NODES: 921

Task 2075: Cutting on node 1878
recomputing rownorms ...
Writing Pool: 1172 cuts
BBnode 1878 (now 3052) done cutting: lowerbound 2066.43 (0.30 seconds)
LOWER BOUND: 2066.300000   ACTIVE NODES: 921

Task 2076: Cutting on node 1577
Writing Pool: 1178 cuts
BBnode 1577 (now 3053) done cutting: lowerbound 2066.39 (0.73 seconds)
LOWER BOUND: 2066.300000   ACTIVE NODES: 921

Task 2077: Cutting on node 1650
recomputing rownorms ...
Writing Pool: 1178 cuts
BBnode 1650 (now 3054) done cutting: lowerbound 2066.30 (0.23 seconds)
LOWER BOUND: 2066.300000   ACTIVE NODES: 921

Task 2078: Branching on node 3054
BBnode 3054 split into 3055 (2066.79) 3056 (2066.59) (0.37 seconds)
LOWER BOUND: 2066.301587   ACTIVE NODES: 922

Task 2079: Branching on node 2991
BBnode 2991 split into 3057 (2066.75) 3058 (2066.83) (0.38 seconds)
LOWER BOUND: 2066.302326   ACTIVE NODES: 923

Task 2080: Branching on node 2771
BBnode 2771 split into 3059 (2067.26X) 3060 (2066.91) (0.33 seconds)
Child 0 is pruned
LOWER BOUND: 2066.303191   ACTIVE NODES: 923

Task 2081: Branching on node 3051
BBnode 3051 split into 3061 (2067.03) 3062 (2066.65) (0.36 seconds)
LOWER BOUND: 2066.304348   ACTIVE NODES: 924

Task 2082: Branching on node 3034
BBnode 3034 split into 3063 (2066.39) 3064 (2066.94) (0.33 seconds)
LOWER BOUND: 2066.305556   ACTIVE NODES: 925

Task 2083: Cutting on node 2252
recomputing rownorms ...
Writing Pool: 1178 cuts
BBnode 2252 (now 3065) done cutting: lowerbound 2066.31 (0.20 seconds)
LOWER BOUND: 2066.305556   ACTIVE NODES: 925

Task 2084: Branching on node 3065
BBnode 3065 split into 3066 (2066.70) 3067 (2066.79) (0.27 seconds)
LOWER BOUND: 2066.306452   ACTIVE NODES: 926

Task 2085: Branching on node 2964
BBnode 2964 split into 3068 (2066.62) 3069 (2066.59) (0.37 seconds)
LOWER BOUND: 2066.306974   ACTIVE NODES: 927

Task 2086: Branching on node 2445
BBnode 2445 split into 3070 (2066.51) 3071 (2066.94) (0.30 seconds)
LOWER BOUND: 2066.307443   ACTIVE NODES: 928

Task 2087: Cutting on node 1197
Writing Pool: 1178 cuts
BBnode 1197 (now 3072) done cutting: lowerbound 2066.50 (0.26 seconds)
LOWER BOUND: 2066.307692   ACTIVE NODES: 928

Task 2088: Cutting on node 1694
Writing Pool: 1178 cuts
BBnode 1694 (now 3073) done cutting: lowerbound 2066.42 (0.33 seconds)
LOWER BOUND: 2066.307692   ACTIVE NODES: 928

Task 2089: Branching on node 1955
BBnode 1955 split into 3074 (2066.88) 3075 (2067.10X) (0.49 seconds)
Child 1 is pruned
LOWER BOUND: 2066.310292   ACTIVE NODES: 928

Task 2090: Branching on node 2742
BBnode 2742 split into 3076 (2066.95) 3077 (2066.89) (0.44 seconds)
LOWER BOUND: 2066.311688   ACTIVE NODES: 929

Task 2091: Cutting on node 1107
Writing Pool: 1178 cuts
BBnode 1107 (now 3078) done cutting: lowerbound 2066.64 (0.26 seconds)
LOWER BOUND: 2066.311970   ACTIVE NODES: 929

Task 2092: Cutting on node 2740
Writing Pool: 1180 cuts
BBnode 2740 (now 3079) done cutting: lowerbound 2066.80 (0.31 seconds)
LOWER BOUND: 2066.312500   ACTIVE NODES: 929

Task 2093: Cutting on node 1416
recomputing rownorms ...
Writing Pool: 1180 cuts
BBnode 1416 (now 3080) done cutting: lowerbound 2066.36 (0.48 seconds)
LOWER BOUND: 2066.312500   ACTIVE NODES: 929

Task 2094: Cutting on node 1089
Writing Pool: 1180 cuts
BBnode 1089 (now 3081) done cutting: lowerbound 2066.31 (0.23 seconds)
LOWER BOUND: 2066.312500   ACTIVE NODES: 929

Task 2095: Branching on node 3081
BBnode 3081 split into 3082 (2066.59) 3083 (2066.96) (0.40 seconds)
LOWER BOUND: 2066.312500   ACTIVE NODES: 930

Task 2096: Cutting on node 1886
recomputing rownorms ...
Writing Pool: 1186 cuts
BBnode 1886 (now 3084) done cutting: lowerbound 2066.56 (0.78 seconds)
LOWER BOUND: 2066.313725   ACTIVE NODES: 930

Task 2097: Cutting on node 2375
recomputing rownorms ...
Writing Pool: 1186 cuts
BBnode 2375 (now 3085) done cutting: lowerbound 2066.33 (0.21 seconds)
LOWER BOUND: 2066.314374   ACTIVE NODES: 930

Task 2098: Cutting on node 1099
Writing Pool: 1186 cuts
BBnode 1099 (now 3086) done cutting: lowerbound 2066.45 (0.29 seconds)
LOWER BOUND: 2066.314607   ACTIVE NODES: 930

Task 2099: Cutting on node 1372
Writing Pool: 1188 cuts
BBnode 1372 (now 3087) done cutting: lowerbound 2066.48 (0.44 seconds)
LOWER BOUND: 2066.315789   ACTIVE NODES: 930

Task 2100: Cutting on node 1106
Writing Pool: 1188 cuts
BBnode 1106 (now 3088) done cutting: lowerbound 2066.69 (0.28 seconds)
LOWER BOUND: 2066.315789   ACTIVE NODES: 930

Task 2101: Cutting on node 2291
recomputing rownorms ...
Writing Pool: 1195 cuts
BBnode 2291 (now 3089) done cutting: lowerbound 2066.39 (0.74 seconds)
LOWER BOUND: 2066.316265   ACTIVE NODES: 930

Task 2102: Cutting on node 1665
recomputing rownorms ...
Writing Pool: 1196 cuts
BBnode 1665 (now 3090) done cutting: lowerbound 2066.41 (0.39 seconds)
LOWER BOUND: 2066.317302   ACTIVE NODES: 930

Task 2103: Branching on node 2923
BBnode 2923 split into 3091 (2067.07) 3092 (2066.83) (0.53 seconds)
LOWER BOUND: 2066.317460   ACTIVE NODES: 931

Task 2104: Branching on node 2646
BBnode 2646 split into 3093 (2066.82) 3094 (2066.56) (0.36 seconds)
LOWER BOUND: 2066.317829   ACTIVE NODES: 932

Task 2105: Cutting on node 1035
recomputing rownorms ...
Writing Pool: 1196 cuts
BBnode 1035 (now 3095) done cutting: lowerbound 2066.50 (0.25 seconds)
LOWER BOUND: 2066.318681   ACTIVE NODES: 932

Task 2106: Cutting on node 2218
recomputing rownorms ...
Writing Pool: 1196 cuts
BBnode 2218 (now 3096) done cutting: lowerbound 2066.32 (0.44 seconds)
LOWER BOUND: 2066.319444   ACTIVE NODES: 932

Task 2107: Cutting on node 2242
recomputing rownorms ...
Writing Pool: 1196 cuts
BBnode 2242 (now 3097) done cutting: lowerbound 2066.35 (0.24 seconds)
LOWER BOUND: 2066.320175   ACTIVE NODES: 932

Task 2108: Cutting on node 1525
Writing Pool: 1198 cuts
BBnode 1525 (now 3098) done cutting: lowerbound 2066.74 (0.43 seconds)
LOWER BOUND: 2066.320230   ACTIVE NODES: 932

Task 2109: Cutting on node 1145
recomputing rownorms ...
Writing Pool: 1200 cuts
BBnode 1145 (now 3099) done cutting: lowerbound 2066.85 (0.30 seconds)
LOWER BOUND: 2066.321429   ACTIVE NODES: 932

Task 2110: Branching on node 2961
BBnode 2961 split into 3100 (2066.77) 3101 (2066.97) (0.32 seconds)
LOWER BOUND: 2066.321429   ACTIVE NODES: 933

Task 2111: Cutting on node 1183
Writing Pool: 1203 cuts
BBnode 1183 (now 3102) done cutting: lowerbound 2066.51 (0.49 seconds)
LOWER BOUND: 2066.321767   ACTIVE NODES: 933

Task 2112: Branching on node 2316
BBnode 2316 split into 3103 (2066.50) 3104 (2066.61) (0.37 seconds)
LOWER BOUND: 2066.323011   ACTIVE NODES: 934

Task 2113: Branching on node 1998
BBnode 1998 split into 3105 (2066.99) 3106 (2066.75) (0.33 seconds)
LOWER BOUND: 2066.323232   ACTIVE NODES: 935

Task 2114: Branching on node 3096
BBnode 3096 split into 3107 (2066.63) 3108 (2067.09) (0.42 seconds)
LOWER BOUND: 2066.323232   ACTIVE NODES: 936

Task 2115: Branching on node 2634
BBnode 2634 split into 3109 (2066.89) 3110 (2066.32) (0.38 seconds)
LOWER BOUND: 2066.323232   ACTIVE NODES: 937

Task 2116: Cutting on node 3110
Writing Pool: 1203 cuts
BBnode 3110 (now 3111) done cutting: lowerbound 2066.39 (0.26 seconds)
LOWER BOUND: 2066.324675   ACTIVE NODES: 937

Task 2117: Cutting on node 2458
Writing Pool: 1204 cuts
BBnode 2458 (now 3112) done cutting: lowerbound 2066.38 (0.25 seconds)
LOWER BOUND: 2066.325843   ACTIVE NODES: 937

Task 2118: Cutting on node 1738
recomputing rownorms ...
Writing Pool: 1204 cuts
BBnode 1738 (now 3113) done cutting: lowerbound 2066.60 (0.18 seconds)
LOWER BOUND: 2066.326316   ACTIVE NODES: 937

Task 2119: Cutting on node 2097
recomputing rownorms ...
Writing Pool: 1204 cuts
BBnode 2097 (now 3114) done cutting: lowerbound 2066.45 (0.26 seconds)
LOWER BOUND: 2066.326667   ACTIVE NODES: 937

Task 2120: Cutting on node 1063
recomputing rownorms ...
Writing Pool: 1204 cuts
BBnode 1063 (now 3115) done cutting: lowerbound 2066.36 (0.22 seconds)
LOWER BOUND: 2066.326923   ACTIVE NODES: 937

Task 2121: Cutting on node 2703
recomputing rownorms ...
Writing Pool: 1206 cuts
BBnode 2703 (now 3116) done cutting: lowerbound 2066.95 (0.70 seconds)
LOWER BOUND: 2066.326972   ACTIVE NODES: 937

Task 2122: Branching on node 2754
BBnode 2754 split into 3117 (2066.95) 3118 (2066.89) (0.42 seconds)
LOWER BOUND: 2066.327273   ACTIVE NODES: 938

Task 2123: Cutting on node 2352
recomputing rownorms ...
Writing Pool: 1206 cuts
BBnode 2352 (now 3119) done cutting: lowerbound 2066.43 (0.51 seconds)
LOWER BOUND: 2066.327700   ACTIVE NODES: 938

Task 2124: Cutting on node 1658
Writing Pool: 1208 cuts
BBnode 1658 (now 3120) done cutting: lowerbound 2066.59 (0.52 seconds)
LOWER BOUND: 2066.328467   ACTIVE NODES: 938

Task 2125: Cutting on node 1399
recomputing rownorms ...
Writing Pool: 1208 cuts
BBnode 1399 (now 3121) done cutting: lowerbound 2066.43 (0.44 seconds)
LOWER BOUND: 2066.329268   ACTIVE NODES: 938

Task 2126: Cutting on node 2769
recomputing rownorms ...
Writing Pool: 1209 cuts
BBnode 2769 (now 3122) done cutting: lowerbound 2066.31 (0.26 seconds)
LOWER BOUND: 2066.307692   ACTIVE NODES: 938

Task 2127: Branching on node 3122
BBnode 3122 split into 3123 (2067.15X) 3124 (2066.82) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2066.331081   ACTIVE NODES: 938

Task 2128: Branching on node 3085
BBnode 3085 split into 3125 (2066.76) 3126 (2066.79) (0.30 seconds)
LOWER BOUND: 2066.331818   ACTIVE NODES: 939

Task 2129: Cutting on node 1697
recomputing rownorms ...
Writing Pool: 1209 cuts
BBnode 1697 (now 3127) done cutting: lowerbound 2066.34 (0.37 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 939

Task 2130: Cutting on node 1169
Writing Pool: 1210 cuts
BBnode 1169 (now 3128) done cutting: lowerbound 2066.52 (0.34 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 939

Task 2131: Cutting on node 1825
recomputing rownorms ...
Writing Pool: 1210 cuts
BBnode 1825 (now 3129) done cutting: lowerbound 2066.47 (0.38 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 939

Task 2132: Cutting on node 2569
Writing Pool: 1210 cuts
BBnode 2569 (now 3130) done cutting: lowerbound 2066.33 (0.21 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 939

Task 2133: Cutting on node 2627
recomputing rownorms ...
Writing Pool: 1210 cuts
BBnode 2627 (now 3131) done cutting: lowerbound 2066.33 (0.14 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 939

Task 2134: Cutting on node 2806
Writing Pool: 1210 cuts
BBnode 2806 (now 3132) done cutting: lowerbound 2066.33 (0.17 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 939

Task 2135: Cutting on node 2261
Writing Pool: 1210 cuts
BBnode 2261 (now 3133) done cutting: lowerbound 2066.59 (0.29 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 939

Task 2136: Branching on node 3132
BBnode 3132 split into 3134 (2066.50) 3135 (2066.33) (0.27 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 940

Task 2137: Cutting on node 2166
Writing Pool: 1210 cuts
BBnode 2166 (now 3136) done cutting: lowerbound 2066.42 (0.25 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 940

Task 2138: Cutting on node 2027
Writing Pool: 1213 cuts
BBnode 2027 (now 3137) done cutting: lowerbound 2066.38 (0.31 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 940

Task 2139: Branching on node 2451
BBnode 2451 split into 3138 (2067.25X) 3139 (2066.33) (0.40 seconds)
Child 0 is pruned
LOWER BOUND: 2066.333333   ACTIVE NODES: 940

Task 2140: Cutting on node 3139
recomputing rownorms ...
Writing Pool: 1221 cuts
BBnode 3139 (now 3140) done cutting: lowerbound 2066.62 (0.64 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 940

Task 2141: Branching on node 2738
BBnode 2738 split into 3141 (2066.80) 3142 (2066.78) (0.44 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 941

Task 2142: Cutting on node 2424
Writing Pool: 1224 cuts
BBnode 2424 (now 3143) done cutting: lowerbound 2066.63 (0.27 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 941

Task 2143: Cutting on node 2014
recomputing rownorms ...
Writing Pool: 1224 cuts
BBnode 2014 (now 3144) done cutting: lowerbound 2066.33 (0.18 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 941

Task 2144: Cutting on node 1734
Writing Pool: 1229 cuts
BBnode 1734 (now 3145) done cutting: lowerbound 2066.48 (0.34 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 941

Task 2145: Cutting on node 1534
recomputing rownorms ...
Writing Pool: 1230 cuts
BBnode 1534 (now 3146) done cutting: lowerbound 2066.54 (0.52 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 941

Task 2146: Cutting on node 1826
Writing Pool: 1230 cuts
BBnode 1826 (now 3147) done cutting: lowerbound 2066.44 (0.18 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 941

Task 2147: Cutting on node 2386
recomputing rownorms ...
Writing Pool: 1231 cuts
BBnode 2386 (now 3148) done cutting: lowerbound 2066.46 (0.27 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 941

Task 2148: Branching on node 3131
BBnode 3131 split into 3149 (2067.17X) 3150 (2066.50) (0.17 seconds)
Child 0 is pruned
LOWER BOUND: 2066.333333   ACTIVE NODES: 941

Task 2149: Branching on node 3144
BBnode 3144 split into 3151 (2066.71) 3152 (2066.67) (0.31 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 942

Task 2150: Cutting on node 1942
Writing Pool: 1231 cuts
BBnode 1942 (now 3153) done cutting: lowerbound 2067.02 (0.34 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 942

Task 2151: Branching on node 2924
BBnode 2924 split into 3154 (2066.84) 3155 (2066.85) (0.31 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 943

Task 2152: Cutting on node 1066
recomputing rownorms ...
Writing Pool: 1234 cuts
BBnode 1066 (now 3156) done cutting: lowerbound 2067.03 (0.61 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 943

Task 2153: Cutting on node 2361
Writing Pool: 1234 cuts
BBnode 2361 (now 3157) done cutting: lowerbound 2066.50 (0.32 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 943

Task 2154: Cutting on node 2196
Writing Pool: 1234 cuts
BBnode 2196 (now 3158) done cutting: lowerbound 2066.33 (0.25 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 943

Task 2155: Branching on node 3158
BBnode 3158 split into 3159 (2066.42) 3160 (2066.79) (0.38 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 944

Task 2156: Cutting on node 1817
recomputing rownorms ...
Writing Pool: 1234 cuts
BBnode 1817 (now 3161) done cutting: lowerbound 2066.33 (0.36 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 944

Task 2157: Branching on node 3161
BBnode 3161 split into 3162 (2067.75X) 3163 (2066.50) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.333333   ACTIVE NODES: 944

Task 2158: Branching on node 2962
BBnode 2962 split into 3164 (2067.00) 3165 (2066.93) (0.32 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 945

Task 2159: Cutting on node 927
Writing Pool: 1234 cuts
BBnode 927 (now 3166) done cutting: lowerbound 2066.50 (0.14 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 945

Task 2160: Cutting on node 2826
recomputing rownorms ...
Writing Pool: 1234 cuts
BBnode 2826 (now 3167) done cutting: lowerbound 2066.33 (0.24 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 945

Task 2161: Branching on node 3167
BBnode 3167 split into 3168 (2068.50X) 3169 (2066.33) (0.49 seconds)
Child 0 is pruned
LOWER BOUND: 2066.333333   ACTIVE NODES: 945

Task 2162: Cutting on node 3169
recomputing rownorms ...
Writing Pool: 1234 cuts
BBnode 3169 (now 3170) done cutting: lowerbound 2066.33 (0.26 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 945

Task 2163: Branching on node 2878
BBnode 2878 split into 3171 (2066.72) 3172 (2066.70) (0.31 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 946

Task 2164: Cutting on node 1359
Writing Pool: 1239 cuts
BBnode 1359 (now 3173) done cutting: lowerbound 2066.42 (0.24 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 946

Task 2165: Branching on node 3008
BBnode 3008 split into 3174 (2066.71) 3175 (2067.04) (0.35 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 947

Task 2166: Cutting on node 1295
recomputing rownorms ...
Writing Pool: 1241 cuts
BBnode 1295 (now 3176) done cutting: lowerbound 2066.72 (0.27 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 947

Task 2167: Cutting on node 1192
Writing Pool: 1241 cuts
BBnode 1192 (now 3177) done cutting: lowerbound 2066.48 (0.23 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 947

Task 2168: Cutting on node 729
recomputing rownorms ...
Writing Pool: 1241 cuts
BBnode 729 (now 3178) done cutting: lowerbound 2066.48 (0.25 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 947

Task 2169: Cutting on node 2143
recomputing rownorms ...
Writing Pool: 1241 cuts
BBnode 2143 (now 3179) done cutting: lowerbound 2066.55 (0.43 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 947

Task 2170: Cutting on node 1882
Writing Pool: 1245 cuts
BBnode 1882 (now 3180) done cutting: lowerbound 2066.46 (0.80 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 947

Task 2171: Branching on node 1956
BBnode 1956 split into 3181 (2066.93) 3182 (2066.72) (0.41 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 948

Task 2172: Cutting on node 1457
Writing Pool: 1245 cuts
BBnode 1457 (now 3183) done cutting: lowerbound 2066.69 (0.24 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 948

Task 2173: Branching on node 3170
BBnode 3170 split into 3184 (2066.56) 3185 (2066.40) (0.45 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 949

Task 2174: Cutting on node 2951
Writing Pool: 1245 cuts
BBnode 2951 (now 3186) done cutting: lowerbound 2066.33 (0.19 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 949

Task 2175: Cutting on node 2461
Writing Pool: 1245 cuts
BBnode 2461 (now 3187) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 948

Task 2176: Cutting on node 2441
recomputing rownorms ...
Writing Pool: 1245 cuts
BBnode 2441 (now 3188) done cutting: lowerbound 2066.38 (0.74 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 948

Task 2177: Cutting on node 1409
Writing Pool: 1246 cuts
BBnode 1409 (now 3189) done cutting: lowerbound 2066.53 (0.33 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 948

Task 2178: Cutting on node 1036
Writing Pool: 1246 cuts
BBnode 1036 (now 3190) done cutting: lowerbound 2066.49 (0.37 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 948

Task 2179: Branching on node 3130
BBnode 3130 split into 3191 (2066.80) 3192 (2066.74) (0.42 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 949

Task 2180: Cutting on node 1872
recomputing rownorms ...
Writing Pool: 1251 cuts
BBnode 1872 (now 3193) done cutting: lowerbound 2066.42 (0.76 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 949

Task 2181: Branching on node 3186
BBnode 3186 split into 3194 (2066.97) 3195 (2066.63) (0.39 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 950

Task 2182: Cutting on node 1553
Writing Pool: 1251 cuts
BBnode 1553 (now 3196) done cutting: lowerbound 2066.58 (0.29 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 950

Task 2183: Cutting on node 3135
Writing Pool: 1251 cuts
BBnode 3135 (now 3197) done cutting: lowerbound 2066.33 (0.21 seconds)
LOWER BOUND: 2066.333333   ACTIVE NODES: 950

Task 2184: Branching on node 3197
BBnode 3197 split into 3198 (2066.53) 3199 (2066.51) (0.33 seconds)
LOWER BOUND: 2066.336986   ACTIVE NODES: 951

Task 2185: Branching on node 2901
BBnode 2901 split into 3200 (2066.86) 3201 (2066.62) (0.35 seconds)
LOWER BOUND: 2066.337413   ACTIVE NODES: 952

Task 2186: Branching on node 2321
BBnode 2321 split into 3202 (2066.69) 3203 (2066.90) (0.35 seconds)
LOWER BOUND: 2066.338462   ACTIVE NODES: 953

Task 2187: Branching on node 2763
BBnode 2763 split into 3204 (2066.89) 3205 (2066.99) (0.45 seconds)
LOWER BOUND: 2066.339041   ACTIVE NODES: 954

Task 2188: Cutting on node 2429
Writing Pool: 1251 cuts
BBnode 2429 (now 3206) done cutting: lowerbound 2066.33 (0.31 seconds)
LOWER BOUND: 2066.325581   ACTIVE NODES: 954

Task 2189: Branching on node 3206
BBnode 3206 split into 3207 (2066.64) 3208 (2066.95) (0.40 seconds)
LOWER BOUND: 2066.340136   ACTIVE NODES: 955

Task 2190: Branching on node 3024
BBnode 3024 split into 3209 (2066.85) 3210 (2066.72) (0.38 seconds)
LOWER BOUND: 2066.340594   ACTIVE NODES: 956

Task 2191: Branching on node 2758
BBnode 2758 split into 3211 (2067.00) 3212 (2066.77) (0.39 seconds)
LOWER BOUND: 2066.340909   ACTIVE NODES: 957

Task 2192: Cutting on node 2704
Writing Pool: 1251 cuts
BBnode 2704 (now 3213) done cutting: lowerbound 2066.41 (0.27 seconds)
LOWER BOUND: 2066.340909   ACTIVE NODES: 957

Task 2193: Cutting on node 846
recomputing rownorms ...
Writing Pool: 1252 cuts
BBnode 846 (now 3214) done cutting: lowerbound 2066.39 (0.24 seconds)
LOWER BOUND: 2066.341463   ACTIVE NODES: 957

Task 2194: Cutting on node 2969
Writing Pool: 1252 cuts
BBnode 2969 (now 3215) done cutting: lowerbound 2066.34 (0.22 seconds)
LOWER BOUND: 2066.341463   ACTIVE NODES: 957

Task 2195: Branching on node 3215
BBnode 3215 split into 3216 (2066.86) 3217 (2066.61) (0.40 seconds)
LOWER BOUND: 2066.341667   ACTIVE NODES: 958

Task 2196: Branching on node 2907
BBnode 2907 split into 3218 (2066.64) 3219 (2066.71) (0.27 seconds)
LOWER BOUND: 2066.341772   ACTIVE NODES: 959

Task 2197: Cutting on node 2534
Writing Pool: 1253 cuts
BBnode 2534 (now 3220) done cutting: lowerbound 2066.41 (0.49 seconds)
LOWER BOUND: 2066.342466   ACTIVE NODES: 959

Task 2198: Branching on node 3127
BBnode 3127 split into 3221 (2066.99) 3222 (2066.71) (0.43 seconds)
LOWER BOUND: 2066.342857   ACTIVE NODES: 960

Task 2199: Cutting on node 1891
Writing Pool: 1253 cuts
BBnode 1891 (now 3223) done cutting: lowerbound 2066.37 (0.27 seconds)
LOWER BOUND: 2066.343434   ACTIVE NODES: 960

Task 2200: Cutting on node 1491
recomputing rownorms ...
Writing Pool: 1253 cuts
BBnode 1491 (now 3224) done cutting: lowerbound 2066.36 (0.28 seconds)
LOWER BOUND: 2066.343750   ACTIVE NODES: 960

Task 2201: Cutting on node 2470
recomputing rownorms ...
Writing Pool: 1258 cuts
BBnode 2470 (now 3225) done cutting: lowerbound 2066.71 (0.45 seconds)
LOWER BOUND: 2066.344727   ACTIVE NODES: 960

Task 2202: Branching on node 1791
BBnode 1791 split into 3226 (2067.23X) 3227 (2066.67) (0.38 seconds)
Child 0 is pruned
LOWER BOUND: 2066.345055   ACTIVE NODES: 960

Task 2203: Branching on node 2743
BBnode 2743 split into 3228 (2066.70) 3229 (2066.86) (0.49 seconds)
LOWER BOUND: 2066.345196   ACTIVE NODES: 961

Task 2204: Branching on node 3097
BBnode 3097 split into 3230 (2066.78) 3231 (2066.54) (0.28 seconds)
LOWER BOUND: 2066.345238   ACTIVE NODES: 962

Task 2205: Branching on node 2996
BBnode 2996 split into 3232 (2066.78) 3233 (2066.69) (0.52 seconds)
LOWER BOUND: 2066.345238   ACTIVE NODES: 963

Task 2206: Cutting on node 2731
Writing Pool: 1258 cuts
BBnode 2731 (now 3234) done cutting: lowerbound 2066.35 (0.22 seconds)
LOWER BOUND: 2066.345238   ACTIVE NODES: 963

Task 2207: Branching on node 3234
BBnode 3234 split into 3235 (2066.73) 3236 (2066.97) (0.40 seconds)
LOWER BOUND: 2066.345416   ACTIVE NODES: 964

Task 2208: Cutting on node 1700
recomputing rownorms ...
Writing Pool: 1260 cuts
BBnode 1700 (now 3237) done cutting: lowerbound 2066.56 (0.43 seconds)
LOWER BOUND: 2066.345588   ACTIVE NODES: 964

Task 2209: Branching on node 2829
BBnode 2829 split into 3238 (2066.67) 3239 (2066.64) (0.43 seconds)
LOWER BOUND: 2066.346154   ACTIVE NODES: 965

Task 2210: Cutting on node 1547
recomputing rownorms ...
Writing Pool: 1260 cuts
BBnode 1547 (now 3240) done cutting: lowerbound 2066.47 (0.27 seconds)
LOWER BOUND: 2066.347068   ACTIVE NODES: 965

Task 2211: Cutting on node 2841
Writing Pool: 1260 cuts
BBnode 2841 (now 3241) done cutting: lowerbound 2066.62 (0.26 seconds)
LOWER BOUND: 2066.348315   ACTIVE NODES: 965

Task 2212: Cutting on node 2667
recomputing rownorms ...
Writing Pool: 1261 cuts
BBnode 2667 (now 3242) done cutting: lowerbound 2066.27 (0.27 seconds)
LOWER BOUND: 2066.274390   ACTIVE NODES: 965

Task 2213: Branching on node 3242
BBnode 3242 split into 3243 (2067.05) 3244 (2066.63) (0.35 seconds)
LOWER BOUND: 2066.348837   ACTIVE NODES: 966

Task 2214: Branching on node 2824
BBnode 2824 split into 3245 (2067.00) 3246 (2066.60) (0.31 seconds)
LOWER BOUND: 2066.349057   ACTIVE NODES: 967

Task 2215: Cutting on node 2003
Writing Pool: 1261 cuts
BBnode 2003 (now 3247) done cutting: lowerbound 2066.50 (0.28 seconds)
LOWER BOUND: 2066.350000   ACTIVE NODES: 967

Task 2216: Cutting on node 2529
recomputing rownorms ...
Writing Pool: 1261 cuts
BBnode 2529 (now 3248) done cutting: lowerbound 2066.51 (0.30 seconds)
LOWER BOUND: 2066.350000   ACTIVE NODES: 967

Task 2217: Cutting on node 1348
recomputing rownorms ...
Writing Pool: 1263 cuts
BBnode 1348 (now 3249) done cutting: lowerbound 2066.36 (0.51 seconds)
LOWER BOUND: 2066.350230   ACTIVE NODES: 967

Task 2218: Branching on node 2922
BBnode 2922 split into 3250 (2066.75) 3251 (2067.20X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2066.351210   ACTIVE NODES: 967

Task 2219: Cutting on node 1880
Writing Pool: 1263 cuts
BBnode 1880 (now 3252) done cutting: lowerbound 2066.43 (0.27 seconds)
LOWER BOUND: 2066.351351   ACTIVE NODES: 967

Task 2220: Cutting on node 2966
recomputing rownorms ...
Writing Pool: 1263 cuts
BBnode 2966 (now 3253) done cutting: lowerbound 2066.42 (0.56 seconds)
LOWER BOUND: 2066.351351   ACTIVE NODES: 967

Task 2221: Cutting on node 1454
recomputing rownorms ...
Writing Pool: 1263 cuts
BBnode 1454 (now 3254) done cutting: lowerbound 2066.39 (0.19 seconds)
LOWER BOUND: 2066.352941   ACTIVE NODES: 967

Task 2222: Cutting on node 1496
Writing Pool: 1263 cuts
BBnode 1496 (now 3255) done cutting: lowerbound 2066.66 (0.32 seconds)
LOWER BOUND: 2066.353465   ACTIVE NODES: 967

Task 2223: Cutting on node 2568
recomputing rownorms ...
Writing Pool: 1263 cuts
BBnode 2568 (now 3256) done cutting: lowerbound 2066.38 (0.27 seconds)
LOWER BOUND: 2066.354061   ACTIVE NODES: 967

Task 2224: Cutting on node 1230
recomputing rownorms ...
Writing Pool: 1263 cuts
BBnode 1230 (now 3257) done cutting: lowerbound 2066.65 (0.26 seconds)
LOWER BOUND: 2066.355000   ACTIVE NODES: 967

Task 2225: Cutting on node 1786
recomputing rownorms ...
Writing Pool: 1263 cuts
BBnode 1786 (now 3258) done cutting: lowerbound 2066.39 (0.26 seconds)
LOWER BOUND: 2066.355064   ACTIVE NODES: 967

Task 2226: Cutting on node 1633
Writing Pool: 1268 cuts
BBnode 1633 (now 3259) done cutting: lowerbound 2066.94 (0.50 seconds)
LOWER BOUND: 2066.356846   ACTIVE NODES: 967

Task 2227: Cutting on node 2448
recomputing rownorms ...
Writing Pool: 1269 cuts
BBnode 2448 (now 3260) done cutting: lowerbound 2066.39 (0.52 seconds)
LOWER BOUND: 2066.357143   ACTIVE NODES: 967

Task 2228: Cutting on node 1876
recomputing rownorms ...
Writing Pool: 1270 cuts
BBnode 1876 (now 3261) done cutting: lowerbound 2066.44 (0.33 seconds)
LOWER BOUND: 2066.357143   ACTIVE NODES: 967

Task 2229: Cutting on node 722
Writing Pool: 1270 cuts
BBnode 722 (now 3262) done cutting: lowerbound 2066.43 (0.23 seconds)
LOWER BOUND: 2066.357143   ACTIVE NODES: 967

Task 2230: Cutting on node 1730
recomputing rownorms ...
Writing Pool: 1270 cuts
BBnode 1730 (now 3263) done cutting: lowerbound 2066.50 (0.50 seconds)
LOWER BOUND: 2066.357143   ACTIVE NODES: 967

Task 2231: Cutting on node 2439
Writing Pool: 1270 cuts
BBnode 2439 (now 3264) done cutting: lowerbound 2066.45 (0.26 seconds)
LOWER BOUND: 2066.357616   ACTIVE NODES: 967

Task 2232: Cutting on node 1380
recomputing rownorms ...
Writing Pool: 1270 cuts
BBnode 1380 (now 3265) done cutting: lowerbound 2066.40 (0.19 seconds)
LOWER BOUND: 2066.359375   ACTIVE NODES: 967

Task 2233: Cutting on node 1675
recomputing rownorms ...
Writing Pool: 1270 cuts
BBnode 1675 (now 3266) done cutting: lowerbound 2066.40 (0.28 seconds)
LOWER BOUND: 2066.360000   ACTIVE NODES: 967

Task 2234: Cutting on node 2446
Writing Pool: 1271 cuts
BBnode 2446 (now 3267) done cutting: lowerbound 2066.59 (0.28 seconds)
LOWER BOUND: 2066.360656   ACTIVE NODES: 967

Task 2235: Cutting on node 2522
Writing Pool: 1276 cuts
BBnode 2522 (now 3268) done cutting: lowerbound 2066.56 (0.53 seconds)
LOWER BOUND: 2066.361111   ACTIVE NODES: 967

Task 2236: Cutting on node 2038
recomputing rownorms ...
Writing Pool: 1276 cuts
BBnode 2038 (now 3269) done cutting: lowerbound 2066.42 (0.27 seconds)
LOWER BOUND: 2066.361111   ACTIVE NODES: 967

Task 2237: Branching on node 2795
BBnode 2795 split into 3270 (2066.90) 3271 (2066.80) (0.38 seconds)
LOWER BOUND: 2066.361181   ACTIVE NODES: 968

Task 2238: Branching on node 1840
BBnode 1840 split into 3272 (2066.69) 3273 (2066.85) (0.41 seconds)
LOWER BOUND: 2066.361888   ACTIVE NODES: 969

Task 2239: Branching on node 2660
BBnode 2660 split into 3274 (2066.99) 3275 (2067.00) (0.33 seconds)
LOWER BOUND: 2066.361905   ACTIVE NODES: 970

Task 2240: Cutting on node 2372
recomputing rownorms ...
Writing Pool: 1276 cuts
BBnode 2372 (now 3276) done cutting: lowerbound 2066.38 (0.26 seconds)
LOWER BOUND: 2066.363636   ACTIVE NODES: 970

Task 2241: Cutting on node 1088
Writing Pool: 1278 cuts
BBnode 1088 (now 3277) done cutting: lowerbound 2066.67 (0.23 seconds)
LOWER BOUND: 2066.363636   ACTIVE NODES: 970

Task 2242: Cutting on node 567
Writing Pool: 1278 cuts
BBnode 567 (now 3278) done cutting: lowerbound 2066.59 (0.27 seconds)
LOWER BOUND: 2066.363636   ACTIVE NODES: 970

Task 2243: Branching on node 1874
BBnode 1874 split into 3279 (2066.70) 3280 (2067.10X) (0.41 seconds)
Child 1 is pruned
LOWER BOUND: 2066.363636   ACTIVE NODES: 970

Task 2244: Branching on node 3249
BBnode 3249 split into 3281 (2067.00) 3282 (2067.00) (0.42 seconds)
LOWER BOUND: 2066.363636   ACTIVE NODES: 971

Task 2245: Branching on node 3115
BBnode 3115 split into 3283 (2066.84) 3284 (2066.89) (0.36 seconds)
LOWER BOUND: 2066.363636   ACTIVE NODES: 972

Task 2246: Cutting on node 2229
recomputing rownorms ...
Writing Pool: 1278 cuts
BBnode 2229 (now 3285) done cutting: lowerbound 2066.49 (0.53 seconds)
LOWER BOUND: 2066.363636   ACTIVE NODES: 972

Task 2247: Branching on node 3080
BBnode 3080 split into 3286 (2066.73) 3287 (2066.91) (0.42 seconds)
LOWER BOUND: 2066.363636   ACTIVE NODES: 973

Task 2248: Cutting on node 1220
recomputing rownorms ...
Writing Pool: 1282 cuts
BBnode 1220 (now 3288) done cutting: lowerbound 2066.96 (0.44 seconds)
LOWER BOUND: 2066.364465   ACTIVE NODES: 973

Task 2249: Branching on node 2970
BBnode 2970 split into 3289 (2067.03) 3290 (2066.77) (0.43 seconds)
LOWER BOUND: 2066.364865   ACTIVE NODES: 974

Task 2250: Branching on node 3224
BBnode 3224 split into 3291 (2066.72) 3292 (2066.75) (0.30 seconds)
LOWER BOUND: 2066.366093   ACTIVE NODES: 975

Task 2251: Cutting on node 2413
Writing Pool: 1282 cuts
BBnode 2413 (now 3293) done cutting: lowerbound 2066.39 (0.24 seconds)
LOWER BOUND: 2066.367347   ACTIVE NODES: 975

Task 2252: Branching on node 2608
BBnode 2608 split into 3294 (2066.52) 3295 (2066.62) (0.32 seconds)
LOWER BOUND: 2066.367521   ACTIVE NODES: 976

Task 2253: Branching on node 2772
BBnode 2772 split into 3296 (2066.83) 3297 (2066.56) (0.30 seconds)
LOWER BOUND: 2066.368098   ACTIVE NODES: 977

Task 2254: Cutting on node 2725
recomputing rownorms ...
Writing Pool: 1282 cuts
BBnode 2725 (now 3298) done cutting: lowerbound 2066.57 (0.28 seconds)
LOWER BOUND: 2066.368263   ACTIVE NODES: 977

Task 2255: Cutting on node 1158
Writing Pool: 1285 cuts
BBnode 1158 (now 3299) done cutting: lowerbound 2066.41 (0.27 seconds)
LOWER BOUND: 2066.368421   ACTIVE NODES: 977

Task 2256: Cutting on node 2478
recomputing rownorms ...
Writing Pool: 1285 cuts
BBnode 2478 (now 3300) done cutting: lowerbound 2066.78 (0.26 seconds)
LOWER BOUND: 2066.369863   ACTIVE NODES: 977

Task 2257: Branching on node 3223
BBnode 3223 split into 3301 (2066.85) 3302 (2067.37X) (0.32 seconds)
Child 1 is pruned
LOWER BOUND: 2066.370000   ACTIVE NODES: 977

Task 2258: Cutting on node 1877
recomputing rownorms ...
Writing Pool: 1285 cuts
BBnode 1877 (now 3303) done cutting: lowerbound 2066.38 (0.48 seconds)
LOWER BOUND: 2066.370370   ACTIVE NODES: 977

Task 2259: Cutting on node 2404
Writing Pool: 1285 cuts
BBnode 2404 (now 3304) can be pruned: upperbound 2068.00 (0.12 seconds)
LOWER BOUND: 2066.370370   ACTIVE NODES: 976

Task 2260: Branching on node 2746
BBnode 2746 split into 3305 (2067.05) 3306 (2066.50) (0.43 seconds)
LOWER BOUND: 2066.370909   ACTIVE NODES: 977

Task 2261: Branching on node 2631
BBnode 2631 split into 3307 (2067.16X) 3308 (2066.70) (0.27 seconds)
Child 0 is pruned
LOWER BOUND: 2066.371134   ACTIVE NODES: 977

Task 2262: Cutting on node 2160
recomputing rownorms ...
Writing Pool: 1287 cuts
BBnode 2160 (now 3309) done cutting: lowerbound 2066.49 (0.71 seconds)
LOWER BOUND: 2066.372093   ACTIVE NODES: 977

Task 2263: Cutting on node 2099
Writing Pool: 1287 cuts
BBnode 2099 (now 3310) done cutting: lowerbound 2066.55 (0.21 seconds)
LOWER BOUND: 2066.372549   ACTIVE NODES: 977

Task 2264: Cutting on node 1715
recomputing rownorms ...
Writing Pool: 1289 cuts
BBnode 1715 (now 3311) done cutting: lowerbound 2066.42 (0.59 seconds)
LOWER BOUND: 2066.373134   ACTIVE NODES: 977

Task 2265: Cutting on node 2600
recomputing rownorms ...
Writing Pool: 1290 cuts
BBnode 2600 (now 3312) done cutting: lowerbound 2066.36 (0.43 seconds)
LOWER BOUND: 2066.358209   ACTIVE NODES: 977

Task 2266: Branching on node 3312
BBnode 3312 split into 3313 (2066.90) 3314 (2066.73) (0.32 seconds)
LOWER BOUND: 2066.373272   ACTIVE NODES: 978

Task 2267: Cutting on node 1714
Writing Pool: 1292 cuts
BBnode 1714 (now 3315) done cutting: lowerbound 2066.44 (0.32 seconds)
LOWER BOUND: 2066.375000   ACTIVE NODES: 978

Task 2268: Cutting on node 1686
Writing Pool: 1293 cuts
BBnode 1686 (now 3316) done cutting: lowerbound 2066.49 (0.30 seconds)
LOWER BOUND: 2066.375000   ACTIVE NODES: 978

Task 2269: Cutting on node 1759
recomputing rownorms ...
Writing Pool: 1293 cuts
BBnode 1759 (now 3317) done cutting: lowerbound 2066.59 (0.22 seconds)
LOWER BOUND: 2066.375000   ACTIVE NODES: 978

Task 2270: Cutting on node 2103
recomputing rownorms ...
Writing Pool: 1293 cuts
BBnode 2103 (now 3318) done cutting: lowerbound 2066.69 (0.43 seconds)
LOWER BOUND: 2066.375000   ACTIVE NODES: 978

Task 2271: Cutting on node 1379
recomputing rownorms ...
Writing Pool: 1294 cuts
BBnode 1379 (now 3319) done cutting: lowerbound 2066.50 (0.34 seconds)
LOWER BOUND: 2066.375000   ACTIVE NODES: 978

Task 2272: Cutting on node 1789
Writing Pool: 1300 cuts
BBnode 1789 (now 3320) done cutting: lowerbound 2066.52 (0.71 seconds)
LOWER BOUND: 2066.375000   ACTIVE NODES: 978

Task 2273: Cutting on node 1537
Writing Pool: 1305 cuts
BBnode 1537 (now 3321) done cutting: lowerbound 2066.64 (0.52 seconds)
LOWER BOUND: 2066.375000   ACTIVE NODES: 978

Task 2274: Branching on node 3031
BBnode 3031 split into 3322 (2066.87) 3323 (2066.70) (0.32 seconds)
LOWER BOUND: 2066.375000   ACTIVE NODES: 979

Task 2275: Cutting on node 2083
Writing Pool: 1305 cuts
BBnode 2083 (now 3324) done cutting: lowerbound 2066.75 (0.28 seconds)
LOWER BOUND: 2066.375000   ACTIVE NODES: 979

Task 2276: Branching on node 3137
BBnode 3137 split into 3325 (2067.00) 3326 (2066.66) (0.36 seconds)
LOWER BOUND: 2066.375000   ACTIVE NODES: 980

Task 2277: Branching on node 3303
BBnode 3303 split into 3327 (2066.96) 3328 (2066.80) (0.35 seconds)
LOWER BOUND: 2066.375000   ACTIVE NODES: 981

Task 2278: Cutting on node 2360
recomputing rownorms ...
Writing Pool: 1305 cuts
BBnode 2360 (now 3329) done cutting: lowerbound 2066.30 (0.39 seconds)
LOWER BOUND: 2066.304878   ACTIVE NODES: 981

Task 2279: Branching on node 3329
BBnode 3329 split into 3330 (2066.75) 3331 (2067.00) (0.38 seconds)
LOWER BOUND: 2066.376289   ACTIVE NODES: 982

Task 2280: Cutting on node 2565
Writing Pool: 1305 cuts
BBnode 2565 (now 3332) done cutting: lowerbound 2066.45 (0.23 seconds)
LOWER BOUND: 2066.376319   ACTIVE NODES: 982

Task 2281: Branching on node 2839
BBnode 2839 split into 3333 (2067.11X) 3334 (2066.72) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.376623   ACTIVE NODES: 982

Task 2282: Branching on node 3112
BBnode 3112 split into 3335 (2066.69) 3336 (2066.61) (0.35 seconds)
LOWER BOUND: 2066.376812   ACTIVE NODES: 983

Task 2283: Branching on node 2865
BBnode 2865 split into 3337 (2067.20X) 3338 (2067.01) (0.33 seconds)
Child 0 is pruned
LOWER BOUND: 2066.377193   ACTIVE NODES: 983

Task 2284: Cutting on node 1412
recomputing rownorms ...
Writing Pool: 1305 cuts
BBnode 1412 (now 3339) done cutting: lowerbound 2066.43 (0.22 seconds)
LOWER BOUND: 2066.377752   ACTIVE NODES: 983

Task 2285: Branching on node 3188
BBnode 3188 split into 3340 (2066.78) 3341 (2066.66) (0.36 seconds)
LOWER BOUND: 2066.377841   ACTIVE NODES: 984

Task 2286: Branching on node 3015
BBnode 3015 split into 3342 (2066.96) 3343 (2066.76) (0.35 seconds)
LOWER BOUND: 2066.378151   ACTIVE NODES: 985

Task 2287: Cutting on node 2248
Writing Pool: 1305 cuts
BBnode 2248 (now 3344) done cutting: lowerbound 2066.61 (0.24 seconds)
LOWER BOUND: 2066.379310   ACTIVE NODES: 985

Task 2288: Cutting on node 2272
recomputing rownorms ...
Writing Pool: 1305 cuts
BBnode 2272 (now 3345) done cutting: lowerbound 2066.40 (0.50 seconds)
LOWER BOUND: 2066.379310   ACTIVE NODES: 985

Task 2289: Cutting on node 2394
recomputing rownorms ...
Writing Pool: 1307 cuts
BBnode 2394 (now 3346) done cutting: lowerbound 2066.96 (0.25 seconds)
LOWER BOUND: 2066.379563   ACTIVE NODES: 985

Task 2290: Branching on node 3256
BBnode 3256 split into 3347 (2066.79) 3348 (2066.59) (0.42 seconds)
LOWER BOUND: 2066.380282   ACTIVE NODES: 986

Task 2291: Cutting on node 2203
recomputing rownorms ...
Writing Pool: 1309 cuts
BBnode 2203 (now 3349) done cutting: lowerbound 2066.43 (0.50 seconds)
LOWER BOUND: 2066.380435   ACTIVE NODES: 986

Task 2292: Cutting on node 2223
recomputing rownorms ...
Writing Pool: 1309 cuts
BBnode 2223 (now 3350) done cutting: lowerbound 2066.38 (0.24 seconds)
LOWER BOUND: 2066.380435   ACTIVE NODES: 986

Task 2293: Branching on node 3350
BBnode 3350 split into 3351 (2066.83) 3352 (2066.76) (0.39 seconds)
LOWER BOUND: 2066.380952   ACTIVE NODES: 987

Task 2294: Branching on node 1908
BBnode 1908 split into 3353 (2066.86) 3354 (2066.94) (0.37 seconds)
LOWER BOUND: 2066.382514   ACTIVE NODES: 988

Task 2295: Cutting on node 2423
Writing Pool: 1309 cuts
BBnode 2423 (now 3355) done cutting: lowerbound 2066.50 (0.28 seconds)
LOWER BOUND: 2066.382716   ACTIVE NODES: 988

Task 2296: Cutting on node 1493
Writing Pool: 1316 cuts
BBnode 1493 (now 3356) done cutting: lowerbound 2066.72 (0.74 seconds)
LOWER BOUND: 2066.382979   ACTIVE NODES: 988

Task 2297: Cutting on node 2655
Writing Pool: 1316 cuts
BBnode 2655 (now 3357) done cutting: lowerbound 2066.61 (0.27 seconds)
LOWER BOUND: 2066.382979   ACTIVE NODES: 988

Task 2298: Cutting on node 1214
Writing Pool: 1322 cuts
BBnode 1214 (now 3358) done cutting: lowerbound 2066.66 (0.26 seconds)
LOWER BOUND: 2066.384615   ACTIVE NODES: 988

Task 2299: Cutting on node 2733
Writing Pool: 1322 cuts
BBnode 2733 (now 3359) done cutting: lowerbound 2066.42 (0.25 seconds)
LOWER BOUND: 2066.384615   ACTIVE NODES: 988

Task 2300: Cutting on node 2844
Writing Pool: 1322 cuts
BBnode 2844 (now 3360) done cutting: lowerbound 2066.54 (0.21 seconds)
LOWER BOUND: 2066.384615   ACTIVE NODES: 988

Task 2301: Cutting on node 2882
recomputing rownorms ...
Writing Pool: 1322 cuts
BBnode 2882 (now 3361) done cutting: lowerbound 2066.47 (0.43 seconds)
LOWER BOUND: 2066.384615   ACTIVE NODES: 988

Task 2302: Branching on node 3276
BBnode 3276 split into 3362 (2066.89) 3363 (2066.88) (0.40 seconds)
LOWER BOUND: 2066.384906   ACTIVE NODES: 989

Task 2303: Branching on node 2721
BBnode 2721 split into 3364 (2066.60) 3365 (2066.65) (0.34 seconds)
LOWER BOUND: 2066.385047   ACTIVE NODES: 990

Task 2304: Branching on node 2990
BBnode 2990 split into 3366 (2066.84) 3367 (2066.86) (0.38 seconds)
LOWER BOUND: 2066.385081   ACTIVE NODES: 991

Task 2305: Branching on node 3089
BBnode 3089 split into 3368 (2066.49) 3369 (2066.86) (0.34 seconds)
LOWER BOUND: 2066.385542   ACTIVE NODES: 992

Task 2306: Branching on node 3258
BBnode 3258 split into 3370 (2066.83) 3371 (2066.84) (0.39 seconds)
LOWER BOUND: 2066.385580   ACTIVE NODES: 993

Task 2307: Cutting on node 2232
recomputing rownorms ...
Writing Pool: 1322 cuts
BBnode 2232 (now 3372) done cutting: lowerbound 2066.42 (0.47 seconds)
LOWER BOUND: 2066.385965   ACTIVE NODES: 993

Task 2308: Cutting on node 2843
recomputing rownorms ...
Writing Pool: 1325 cuts
BBnode 2843 (now 3373) done cutting: lowerbound 2066.71 (0.55 seconds)
LOWER BOUND: 2066.386926   ACTIVE NODES: 993

Task 2309: Branching on node 3022
BBnode 3022 split into 3374 (2067.39X) 3375 (2066.71) (0.40 seconds)
Child 0 is pruned
LOWER BOUND: 2066.387312   ACTIVE NODES: 993

Task 2310: Cutting on node 2828
recomputing rownorms ...
Writing Pool: 1325 cuts
BBnode 2828 (now 3376) done cutting: lowerbound 2066.46 (0.24 seconds)
LOWER BOUND: 2066.387398   ACTIVE NODES: 993

Task 2311: Branching on node 3260
BBnode 3260 split into 3377 (2066.69) 3378 (2066.76) (0.48 seconds)
LOWER BOUND: 2066.388145   ACTIVE NODES: 994

Task 2312: Cutting on node 2298
recomputing rownorms ...
Writing Pool: 1325 cuts
BBnode 2298 (now 3379) done cutting: lowerbound 2066.42 (0.25 seconds)
LOWER BOUND: 2066.388298   ACTIVE NODES: 994

Task 2313: Branching on node 3053
BBnode 3053 split into 3380 (2067.01) 3381 (2067.24X) (0.38 seconds)
Child 1 is pruned
LOWER BOUND: 2066.388889   ACTIVE NODES: 994

Task 2314: Cutting on node 1465
Writing Pool: 1325 cuts
BBnode 1465 (now 3382) done cutting: lowerbound 2066.64 (0.33 seconds)
LOWER BOUND: 2066.388889   ACTIVE NODES: 994

Task 2315: Branching on node 2987
BBnode 2987 split into 3383 (2066.70) 3384 (2067.09) (0.40 seconds)
LOWER BOUND: 2066.388889   ACTIVE NODES: 995

Task 2316: Cutting on node 2395
recomputing rownorms ...
Writing Pool: 1327 cuts
BBnode 2395 (now 3385) done cutting: lowerbound 2066.68 (0.65 seconds)
LOWER BOUND: 2066.390164   ACTIVE NODES: 995

Task 2317: Branching on node 1909
BBnode 1909 split into 3386 (2066.93) 3387 (2066.88) (0.36 seconds)
LOWER BOUND: 2066.390244   ACTIVE NODES: 996

Task 2318: Cutting on node 1765
recomputing rownorms ...
Writing Pool: 1329 cuts
BBnode 1765 (now 3388) done cutting: lowerbound 2066.56 (0.56 seconds)
LOWER BOUND: 2066.390476   ACTIVE NODES: 996

Task 2319: Branching on node 3254
BBnode 3254 split into 3389 (2066.81) 3390 (2067.18X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2066.391304   ACTIVE NODES: 996

Task 2320: Cutting on node 1591
recomputing rownorms ...
Writing Pool: 1329 cuts
BBnode 1591 (now 3391) done cutting: lowerbound 2066.45 (0.29 seconds)
LOWER BOUND: 2066.392496   ACTIVE NODES: 996

Task 2321: Cutting on node 1649
Writing Pool: 1329 cuts
BBnode 1649 (now 3392) done cutting: lowerbound 2066.39 (0.24 seconds)
LOWER BOUND: 2066.393849   ACTIVE NODES: 996

Task 2322: Cutting on node 1632
Writing Pool: 1330 cuts
BBnode 1632 (now 3393) done cutting: lowerbound 2066.75 (0.27 seconds)
LOWER BOUND: 2066.393939   ACTIVE NODES: 996

Task 2323: Cutting on node 3063
Writing Pool: 1330 cuts
BBnode 3063 (now 3394) done cutting: lowerbound 2066.39 (0.28 seconds)
LOWER BOUND: 2066.393939   ACTIVE NODES: 996

Task 2324: Branching on node 3394
BBnode 3394 split into 3395 (2067.00) 3396 (2066.47) (0.43 seconds)
LOWER BOUND: 2066.393939   ACTIVE NODES: 997

Task 2325: Branching on node 3392
BBnode 3392 split into 3397 (2066.81) 3398 (2067.02) (0.34 seconds)
LOWER BOUND: 2066.394191   ACTIVE NODES: 998

Task 2326: Branching on node 3293
BBnode 3293 split into 3399 (2066.50) 3400 (2067.20X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2066.394246   ACTIVE NODES: 998

Task 2327: Branching on node 2669
BBnode 2669 split into 3401 (2066.92) 3402 (2066.89) (0.35 seconds)
LOWER BOUND: 2066.394737   ACTIVE NODES: 999

Task 2328: Branching on node 3214
BBnode 3214 split into 3403 (2067.13X) 3404 (2067.11X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.394737   ACTIVE NODES: 998

Task 2329: Branching on node 3111
BBnode 3111 split into 3405 (2066.86) 3406 (2067.14X) (0.46 seconds)
Child 1 is pruned
LOWER BOUND: 2066.395062   ACTIVE NODES: 998

Task 2330: Branching on node 2524
BBnode 2524 split into 3407 (2067.00) 3408 (2066.75) (0.36 seconds)
LOWER BOUND: 2066.395349   ACTIVE NODES: 999

Task 2331: Cutting on node 1327
Writing Pool: 1330 cuts
BBnode 1327 (now 3409) done cutting: lowerbound 2066.40 (0.24 seconds)
LOWER BOUND: 2066.395349   ACTIVE NODES: 999

Task 2332: Branching on node 3409
BBnode 3409 split into 3410 (2066.89) 3411 (2066.67) (0.36 seconds)
LOWER BOUND: 2066.397351   ACTIVE NODES: 1000

Task 2333: Cutting on node 1450
recomputing rownorms ...
Writing Pool: 1333 cuts
BBnode 1450 (now 3412) done cutting: lowerbound 2066.46 (0.80 seconds)
LOWER BOUND: 2066.397590   ACTIVE NODES: 1000

Task 2334: Cutting on node 2274
recomputing rownorms ...
Writing Pool: 1336 cuts
BBnode 2274 (now 3413) done cutting: lowerbound 2066.45 (0.49 seconds)
LOWER BOUND: 2066.399240   ACTIVE NODES: 1000

Task 2335: Branching on node 3266
BBnode 3266 split into 3414 (2067.00) 3415 (2066.75) (0.35 seconds)
LOWER BOUND: 2066.399504   ACTIVE NODES: 1001

Task 2336: Branching on node 2571
BBnode 2571 split into 3416 (2066.69) 3417 (2066.88) (0.36 seconds)
LOWER BOUND: 2066.399757   ACTIVE NODES: 1002

Task 2337: Cutting on node 1952
Writing Pool: 1337 cuts
BBnode 1952 (now 3418) done cutting: lowerbound 2066.75 (0.47 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1002

Task 2338: Cutting on node 1490
recomputing rownorms ...
Writing Pool: 1337 cuts
BBnode 1490 (now 3419) done cutting: lowerbound 2066.42 (0.19 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1002

Task 2339: Cutting on node 1827
recomputing rownorms ...
Writing Pool: 1337 cuts
BBnode 1827 (now 3420) done cutting: lowerbound 2066.52 (0.43 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1002

Task 2340: Cutting on node 1205
Writing Pool: 1337 cuts
BBnode 1205 (now 3421) done cutting: lowerbound 2066.62 (0.27 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1002

Task 2341: Cutting on node 3185
Writing Pool: 1337 cuts
BBnode 3185 (now 3422) done cutting: lowerbound 2066.40 (0.21 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1002

Task 2342: Branching on node 3422
BBnode 3422 split into 3423 (2066.67) 3424 (2067.00) (0.39 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1003

Task 2343: Cutting on node 1685
Writing Pool: 1337 cuts
BBnode 1685 (now 3425) done cutting: lowerbound 2066.40 (0.16 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1003

Task 2344: Branching on node 3425
BBnode 3425 split into 3426 (2066.84) 3427 (2067.04) (0.39 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1004

Task 2345: Cutting on node 518
Writing Pool: 1350 cuts
BBnode 518 (now 3428) done cutting: lowerbound 2066.92 (0.52 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1004

Task 2346: Branching on node 3345
BBnode 3345 split into 3429 (2067.08) 3430 (2067.00) (0.38 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1005

Task 2347: Cutting on node 2253
recomputing rownorms ...
Writing Pool: 1350 cuts
BBnode 2253 (now 3431) done cutting: lowerbound 2066.44 (0.25 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1005

Task 2348: Branching on node 3265
BBnode 3265 split into 3432 (2067.46X) 3433 (2066.66) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.400000   ACTIVE NODES: 1005

Task 2349: Cutting on node 2917
Writing Pool: 1353 cuts
BBnode 2917 (now 3434) done cutting: lowerbound 2066.74 (0.34 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1005

Task 2350: Cutting on node 2477
recomputing rownorms ...
Writing Pool: 1353 cuts
BBnode 2477 (now 3435) done cutting: lowerbound 2066.47 (0.28 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1005

Task 2351: Cutting on node 2699
Writing Pool: 1353 cuts
BBnode 2699 (now 3436) done cutting: lowerbound 2066.40 (0.22 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1005

Task 2352: Branching on node 3436
BBnode 3436 split into 3437 (2066.75) 3438 (2067.58X) (0.46 seconds)
Child 1 is pruned
LOWER BOUND: 2066.400000   ACTIVE NODES: 1005

Task 2353: Cutting on node 2430
Writing Pool: 1353 cuts
BBnode 2430 (now 3439) done cutting: lowerbound 2066.40 (0.25 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1005

Task 2354: Branching on node 3439
BBnode 3439 split into 3440 (2066.77) 3441 (2067.43X) (0.32 seconds)
Child 1 is pruned
LOWER BOUND: 2066.400000   ACTIVE NODES: 1005

Task 2355: Cutting on node 2874
Writing Pool: 1353 cuts
BBnode 2874 (now 3442) done cutting: lowerbound 2066.40 (0.22 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1005

Task 2356: Branching on node 3442
BBnode 3442 split into 3443 (2066.43) 3444 (2066.62) (0.32 seconds)
LOWER BOUND: 2066.400000   ACTIVE NODES: 1006

Task 2357: Cutting on node 1419
recomputing rownorms ...
Writing Pool: 1357 cuts
BBnode 1419 (now 3445) done cutting: lowerbound 2066.49 (0.53 seconds)
LOWER BOUND: 2066.402778   ACTIVE NODES: 1006

Task 2358: Cutting on node 1060
recomputing rownorms ...
Writing Pool: 1357 cuts
BBnode 1060 (now 3446) done cutting: lowerbound 2066.59 (0.38 seconds)
LOWER BOUND: 2066.403181   ACTIVE NODES: 1006

Task 2359: Branching on node 3042
BBnode 3042 split into 3447 (2066.93) 3448 (2066.94) (0.41 seconds)
LOWER BOUND: 2066.403509   ACTIVE NODES: 1007

Task 2360: Cutting on node 422
Writing Pool: 1358 cuts
BBnode 422 (now 3449) done cutting: lowerbound 2066.51 (0.27 seconds)
LOWER BOUND: 2066.403846   ACTIVE NODES: 1007

Task 2361: Cutting on node 2273
recomputing rownorms ...
Writing Pool: 1359 cuts
BBnode 2273 (now 3450) done cutting: lowerbound 2066.71 (0.49 seconds)
LOWER BOUND: 2066.404494   ACTIVE NODES: 1007

Task 2362: Branching on node 2709
BBnode 2709 split into 3451 (2066.62) 3452 (2066.95) (0.34 seconds)
LOWER BOUND: 2066.404762   ACTIVE NODES: 1008

Task 2363: Cutting on node 1455
recomputing rownorms ...
Writing Pool: 1359 cuts
BBnode 1455 (now 3453) done cutting: lowerbound 2066.49 (0.39 seconds)
LOWER BOUND: 2066.405063   ACTIVE NODES: 1008

Task 2364: Cutting on node 1898
Writing Pool: 1359 cuts
BBnode 1898 (now 3454) done cutting: lowerbound 2066.41 (0.24 seconds)
LOWER BOUND: 2066.405063   ACTIVE NODES: 1008

Task 2365: Branching on node 3454
BBnode 3454 split into 3455 (2066.60) 3456 (2066.60) (0.34 seconds)
LOWER BOUND: 2066.405162   ACTIVE NODES: 1009

Task 2366: Branching on node 2849
BBnode 2849 split into 3457 (2067.40X) 3458 (2066.70) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.405172   ACTIVE NODES: 1009

Task 2367: Branching on node 3213
BBnode 3213 split into 3459 (2067.24X) 3460 (2066.80) (0.46 seconds)
Child 0 is pruned
LOWER BOUND: 2066.406780   ACTIVE NODES: 1009

Task 2368: Cutting on node 2409
Writing Pool: 1359 cuts
BBnode 2409 (now 3461) done cutting: lowerbound 2066.43 (0.28 seconds)
LOWER BOUND: 2066.407407   ACTIVE NODES: 1009

Task 2369: Branching on node 3299
BBnode 3299 split into 3462 (2067.00) 3463 (2066.72) (0.41 seconds)
LOWER BOUND: 2066.407407   ACTIVE NODES: 1010

Task 2370: Cutting on node 2344
recomputing rownorms ...
Writing Pool: 1359 cuts
BBnode 2344 (now 3464) done cutting: lowerbound 2066.51 (0.25 seconds)
LOWER BOUND: 2066.407895   ACTIVE NODES: 1010

Task 2371: Cutting on node 1578
recomputing rownorms ...
Writing Pool: 1362 cuts
BBnode 1578 (now 3465) done cutting: lowerbound 2066.73 (0.35 seconds)
LOWER BOUND: 2066.408101   ACTIVE NODES: 1010

Task 2372: Branching on node 2300
BBnode 2300 split into 3466 (2066.94) 3467 (2066.96) (0.40 seconds)
LOWER BOUND: 2066.409091   ACTIVE NODES: 1011

Task 2373: Cutting on node 1696
recomputing rownorms ...
Writing Pool: 1365 cuts
BBnode 1696 (now 3468) done cutting: lowerbound 2066.83 (0.31 seconds)
LOWER BOUND: 2066.409091   ACTIVE NODES: 1011

Task 2374: Cutting on node 2172
recomputing rownorms ...
Writing Pool: 1365 cuts
BBnode 2172 (now 3469) done cutting: lowerbound 2066.80 (0.22 seconds)
LOWER BOUND: 2066.409091   ACTIVE NODES: 1011

Task 2375: Branching on node 2607
BBnode 2607 split into 3470 (2066.70) 3471 (2066.72) (0.36 seconds)
LOWER BOUND: 2066.409836   ACTIVE NODES: 1012

Task 2376: Branching on node 3220
BBnode 3220 split into 3472 (2066.80) 3473 (2067.10) (0.43 seconds)
LOWER BOUND: 2066.409836   ACTIVE NODES: 1013

Task 2377: Cutting on node 2256
recomputing rownorms ...
Writing Pool: 1365 cuts
BBnode 2256 (now 3474) done cutting: lowerbound 2066.44 (0.23 seconds)
LOWER BOUND: 2066.409836   ACTIVE NODES: 1013

Task 2378: Cutting on node 2572
recomputing rownorms ...
Writing Pool: 1365 cuts
BBnode 2572 (now 3475) done cutting: lowerbound 2066.52 (0.25 seconds)
LOWER BOUND: 2066.411765   ACTIVE NODES: 1013

Task 2379: Cutting on node 1793
recomputing rownorms ...
Writing Pool: 1365 cuts
BBnode 1793 (now 3476) done cutting: lowerbound 2066.57 (0.34 seconds)
LOWER BOUND: 2066.412389   ACTIVE NODES: 1013

Task 2380: Cutting on node 2719
Writing Pool: 1366 cuts
BBnode 2719 (now 3477) done cutting: lowerbound 2066.65 (0.36 seconds)
LOWER BOUND: 2066.413043   ACTIVE NODES: 1013

Task 2381: Cutting on node 1427
recomputing rownorms ...
Writing Pool: 1366 cuts
BBnode 1427 (now 3478) done cutting: lowerbound 2066.66 (0.24 seconds)
LOWER BOUND: 2066.413717   ACTIVE NODES: 1013

Task 2382: Branching on node 3090
BBnode 3090 split into 3479 (2066.47) 3480 (2067.03) (0.43 seconds)
LOWER BOUND: 2066.416667   ACTIVE NODES: 1014

Task 2383: Cutting on node 1543
Writing Pool: 1375 cuts
BBnode 1543 (now 3481) done cutting: lowerbound 2067.08 (1.02 seconds)
LOWER BOUND: 2066.416667   ACTIVE NODES: 1014

Task 2384: Branching on node 3136
BBnode 3136 split into 3482 (2066.75) 3483 (2067.00) (0.36 seconds)
LOWER BOUND: 2066.416667   ACTIVE NODES: 1015

Task 2385: Cutting on node 2374
recomputing rownorms ...
Writing Pool: 1376 cuts
BBnode 2374 (now 3484) done cutting: lowerbound 2066.99 (0.29 seconds)
LOWER BOUND: 2066.416667   ACTIVE NODES: 1015

Task 2386: Branching on node 3419
BBnode 3419 split into 3485 (2066.92) 3486 (2066.87) (0.27 seconds)
LOWER BOUND: 2066.416667   ACTIVE NODES: 1016

Task 2387: Cutting on node 2376
recomputing rownorms ...
Writing Pool: 1377 cuts
BBnode 2376 (now 3487) done cutting: lowerbound 2066.53 (0.23 seconds)
LOWER BOUND: 2066.416667   ACTIVE NODES: 1016

Task 2388: Branching on node 3269
BBnode 3269 split into 3488 (2066.71) 3489 (2067.00) (0.48 seconds)
LOWER BOUND: 2066.416667   ACTIVE NODES: 1017

Task 2389: Branching on node 3372
BBnode 3372 split into 3490 (2066.76) 3491 (2067.18X) (0.37 seconds)
Child 1 is pruned
LOWER BOUND: 2066.416667   ACTIVE NODES: 1017

Task 2390: Cutting on node 1160
recomputing rownorms ...
Writing Pool: 1380 cuts
BBnode 1160 (now 3492) done cutting: lowerbound 2066.53 (0.48 seconds)
LOWER BOUND: 2066.416667   ACTIVE NODES: 1017

Task 2391: Cutting on node 2464
Writing Pool: 1380 cuts
BBnode 2464 (now 3493) done cutting: lowerbound 2066.42 (0.37 seconds)
LOWER BOUND: 2066.416667   ACTIVE NODES: 1017

Task 2392: Cutting on node 2904
recomputing rownorms ...
Writing Pool: 1381 cuts
BBnode 2904 (now 3494) done cutting: lowerbound 2066.60 (0.26 seconds)
LOWER BOUND: 2066.417029   ACTIVE NODES: 1017

Task 2393: Branching on node 3193
BBnode 3193 split into 3495 (2067.19X) 3496 (2067.09) (0.43 seconds)
Child 0 is pruned
LOWER BOUND: 2066.417370   ACTIVE NODES: 1017

Task 2394: Cutting on node 1758
recomputing rownorms ...
Writing Pool: 1381 cuts
BBnode 1758 (now 3497) done cutting: lowerbound 2066.48 (0.53 seconds)
LOWER BOUND: 2066.418216   ACTIVE NODES: 1017

Task 2395: Branching on node 3253
BBnode 3253 split into 3498 (2066.66) 3499 (2067.23X) (0.42 seconds)
Child 1 is pruned
LOWER BOUND: 2066.418440   ACTIVE NODES: 1017

Task 2396: Cutting on node 2644
Writing Pool: 1381 cuts
BBnode 2644 (now 3500) done cutting: lowerbound 2067.02 (0.26 seconds)
LOWER BOUND: 2066.418605   ACTIVE NODES: 1017

Task 2397: Cutting on node 1530
recomputing rownorms ...
Writing Pool: 1381 cuts
BBnode 1530 (now 3501) done cutting: lowerbound 2066.64 (0.24 seconds)
LOWER BOUND: 2066.419355   ACTIVE NODES: 1017

Task 2398: Branching on node 3311
BBnode 3311 split into 3502 (2067.00) 3503 (2067.00) (0.44 seconds)
LOWER BOUND: 2066.419540   ACTIVE NODES: 1018

Task 2399: Cutting on node 2552
Writing Pool: 1382 cuts
BBnode 2552 (now 3504) done cutting: lowerbound 2066.50 (0.21 seconds)
LOWER BOUND: 2066.420000   ACTIVE NODES: 1018

Task 2400: Cutting on node 2315
Writing Pool: 1382 cuts
BBnode 2315 (now 3505) done cutting: lowerbound 2066.54 (0.45 seconds)
LOWER BOUND: 2066.420000   ACTIVE NODES: 1018

Task 2401: Branching on node 2960
BBnode 2960 split into 3506 (2066.78) 3507 (2066.95) (0.52 seconds)
LOWER BOUND: 2066.420561   ACTIVE NODES: 1019

Task 2402: Branching on node 3173
BBnode 3173 split into 3508 (2066.57) 3509 (2066.71) (0.39 seconds)
LOWER BOUND: 2066.420664   ACTIVE NODES: 1020

Task 2403: Branching on node 3379
BBnode 3379 split into 3510 (2067.22X) 3511 (2066.63) (0.41 seconds)
Child 0 is pruned
LOWER BOUND: 2066.421053   ACTIVE NODES: 1020

Task 2404: Cutting on node 1834
Writing Pool: 1382 cuts
BBnode 1834 (now 3512) done cutting: lowerbound 2066.42 (0.22 seconds)
LOWER BOUND: 2066.421053   ACTIVE NODES: 1020

Task 2405: Branching on node 3512
BBnode 3512 split into 3513 (2066.62) 3514 (2066.61) (0.33 seconds)
LOWER BOUND: 2066.421053   ACTIVE NODES: 1021

Task 2406: Branching on node 3493
BBnode 3493 split into 3515 (2066.67) 3516 (2067.00) (0.28 seconds)
LOWER BOUND: 2066.421053   ACTIVE NODES: 1022

Task 2407: Cutting on node 3159
recomputing rownorms ...
Writing Pool: 1384 cuts
BBnode 3159 (now 3517) done cutting: lowerbound 2066.47 (0.42 seconds)
LOWER BOUND: 2066.421687   ACTIVE NODES: 1022

Task 2408: Cutting on node 2610
recomputing rownorms ...
Writing Pool: 1384 cuts
BBnode 2610 (now 3518) done cutting: lowerbound 2066.42 (0.66 seconds)
LOWER BOUND: 2066.422414   ACTIVE NODES: 1022

Task 2409: Branching on node 3073
BBnode 3073 split into 3519 (2066.76) 3520 (2067.00) (0.48 seconds)
LOWER BOUND: 2066.423326   ACTIVE NODES: 1023

Task 2410: Branching on node 3359
BBnode 3359 split into 3521 (2066.85) 3522 (2066.92) (0.34 seconds)
LOWER BOUND: 2066.423913   ACTIVE NODES: 1024

Task 2411: Cutting on node 2289
recomputing rownorms ...
Writing Pool: 1384 cuts
BBnode 2289 (now 3523) done cutting: lowerbound 2066.55 (0.63 seconds)
LOWER BOUND: 2066.424242   ACTIVE NODES: 1024

Task 2412: Cutting on node 2285
recomputing rownorms ...
Writing Pool: 1389 cuts
BBnode 2285 (now 3524) done cutting: lowerbound 2066.79 (0.66 seconds)
LOWER BOUND: 2066.424704   ACTIVE NODES: 1024

Task 2413: Branching on node 3518
BBnode 3518 split into 3525 (2067.47X) 3526 (2066.80) (0.51 seconds)
Child 0 is pruned
LOWER BOUND: 2066.426230   ACTIVE NODES: 1024

Task 2414: Branching on node 3461
BBnode 3461 split into 3527 (2066.63) 3528 (2066.63) (0.35 seconds)
LOWER BOUND: 2066.427632   ACTIVE NODES: 1025

Task 2415: Cutting on node 3443
recomputing rownorms ...
Writing Pool: 1389 cuts
BBnode 3443 (now 3529) done cutting: lowerbound 2066.62 (0.24 seconds)
LOWER BOUND: 2066.428571   ACTIVE NODES: 1025

Task 2416: Cutting on node 2444
recomputing rownorms ...
Writing Pool: 1391 cuts
BBnode 2444 (now 3530) done cutting: lowerbound 2066.45 (0.36 seconds)
LOWER BOUND: 2066.428571   ACTIVE NODES: 1025

Task 2417: Branching on node 2765
BBnode 2765 split into 3531 (2066.76) 3532 (2066.77) (0.34 seconds)
LOWER BOUND: 2066.428571   ACTIVE NODES: 1026

Task 2418: Cutting on node 2547
Writing Pool: 1391 cuts
BBnode 2547 (now 3533) done cutting: lowerbound 2066.43 (0.28 seconds)
LOWER BOUND: 2066.428571   ACTIVE NODES: 1026

Task 2419: Branching on node 3533
BBnode 3533 split into 3534 (2066.67) 3535 (2066.80) (0.47 seconds)
LOWER BOUND: 2066.428571   ACTIVE NODES: 1027

Task 2420: Cutting on node 2292
recomputing rownorms ...
Writing Pool: 1395 cuts
BBnode 2292 (now 3536) done cutting: lowerbound 2066.55 (0.74 seconds)
LOWER BOUND: 2066.428571   ACTIVE NODES: 1027

Task 2421: Branching on node 3339
BBnode 3339 split into 3537 (2067.13X) 3538 (2067.00) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.428571   ACTIVE NODES: 1027

Task 2422: Branching on node 3262
BBnode 3262 split into 3539 (2066.73) 3540 (2066.67) (0.39 seconds)
LOWER BOUND: 2066.428571   ACTIVE NODES: 1028

Task 2423: Cutting on node 1677
recomputing rownorms ...
Writing Pool: 1398 cuts
BBnode 1677 (now 3541) done cutting: lowerbound 2066.82 (0.50 seconds)
LOWER BOUND: 2066.428571   ACTIVE NODES: 1028

Task 2424: Branching on node 3349
BBnode 3349 split into 3542 (2067.01) 3543 (2066.77) (0.48 seconds)
LOWER BOUND: 2066.428571   ACTIVE NODES: 1029

Task 2425: Branching on node 3052
BBnode 3052 split into 3544 (2067.62X) 3545 (2066.58) (0.38 seconds)
Child 0 is pruned
LOWER BOUND: 2066.428571   ACTIVE NODES: 1029

Task 2426: Cutting on node 2735
Writing Pool: 1398 cuts
BBnode 2735 (now 3546) can be pruned: upperbound 2068.00 (0.23 seconds)
LOWER BOUND: 2066.428571   ACTIVE NODES: 1028

Task 2427: Cutting on node 2319
recomputing rownorms ...
Writing Pool: 1398 cuts
BBnode 2319 (now 3547) done cutting: lowerbound 2066.43 (0.20 seconds)
LOWER BOUND: 2066.428571   ACTIVE NODES: 1028

Task 2428: Branching on node 3547
BBnode 3547 split into 3548 (2066.75) 3549 (2066.57) (0.30 seconds)
LOWER BOUND: 2066.428571   ACTIVE NODES: 1029

Task 2429: Cutting on node 2668
recomputing rownorms ...
Writing Pool: 1398 cuts
BBnode 2668 (now 3550) done cutting: lowerbound 2066.43 (0.25 seconds)
LOWER BOUND: 2066.428571   ACTIVE NODES: 1029

Task 2430: Branching on node 3550
BBnode 3550 split into 3551 (2066.73) 3552 (2067.04) (0.30 seconds)
LOWER BOUND: 2066.429752   ACTIVE NODES: 1030

Task 2431: Cutting on node 2454
Writing Pool: 1399 cuts
BBnode 2454 (now 3553) done cutting: lowerbound 2066.74 (0.24 seconds)
LOWER BOUND: 2066.429961   ACTIVE NODES: 1030

Task 2432: Branching on node 2687
BBnode 2687 split into 3554 (2067.00) 3555 (2066.89) (0.40 seconds)
LOWER BOUND: 2066.430380   ACTIVE NODES: 1031

Task 2433: Cutting on node 1509
recomputing rownorms ...
Writing Pool: 1399 cuts
BBnode 1509 (now 3556) done cutting: lowerbound 2066.53 (0.28 seconds)
LOWER BOUND: 2066.430556   ACTIVE NODES: 1031

Task 2434: Cutting on node 2058
Writing Pool: 1402 cuts
BBnode 2058 (now 3557) done cutting: lowerbound 2066.81 (0.73 seconds)
LOWER BOUND: 2066.431280   ACTIVE NODES: 1031

Task 2435: Cutting on node 2633
Writing Pool: 1402 cuts
BBnode 2633 (now 3558) done cutting: lowerbound 2066.60 (0.21 seconds)
LOWER BOUND: 2066.431973   ACTIVE NODES: 1031

Task 2436: Cutting on node 1647
recomputing rownorms ...
Writing Pool: 1402 cuts
BBnode 1647 (now 3559) done cutting: lowerbound 2066.58 (0.39 seconds)
LOWER BOUND: 2066.432432   ACTIVE NODES: 1031

Task 2437: Cutting on node 2127
recomputing rownorms ...
Writing Pool: 1402 cuts
BBnode 2127 (now 3560) done cutting: lowerbound 2066.43 (0.19 seconds)
LOWER BOUND: 2066.432432   ACTIVE NODES: 1031

Task 2438: Branching on node 3560
BBnode 3560 split into 3561 (2066.69) 3562 (2066.67) (0.25 seconds)
LOWER BOUND: 2066.432692   ACTIVE NODES: 1032

Task 2439: Branching on node 3121
BBnode 3121 split into 3563 (2066.77) 3564 (2066.72) (0.32 seconds)
LOWER BOUND: 2066.432692   ACTIVE NODES: 1033

Task 2440: Branching on node 3018
BBnode 3018 split into 3565 (2067.00) 3566 (2066.68) (0.33 seconds)
LOWER BOUND: 2066.433333   ACTIVE NODES: 1034

Task 2441: Branching on node 2149
BBnode 2149 split into 3567 (2067.00) 3568 (2066.73) (0.25 seconds)
LOWER BOUND: 2066.433798   ACTIVE NODES: 1035

Task 2442: Branching on node 3119
BBnode 3119 split into 3569 (2067.11X) 3570 (2067.00) (0.40 seconds)
Child 0 is pruned
LOWER BOUND: 2066.434673   ACTIVE NODES: 1035

Task 2443: Branching on node 3252
BBnode 3252 split into 3571 (2066.82) 3572 (2066.95) (0.47 seconds)
LOWER BOUND: 2066.435644   ACTIVE NODES: 1036

Task 2444: Branching on node 3431
BBnode 3431 split into 3573 (2066.71) 3574 (2066.82) (0.31 seconds)
LOWER BOUND: 2066.435644   ACTIVE NODES: 1037

Task 2445: Cutting on node 2656
Writing Pool: 1402 cuts
BBnode 2656 (now 3575) done cutting: lowerbound 2066.44 (0.21 seconds)
LOWER BOUND: 2066.435644   ACTIVE NODES: 1037

Task 2446: Branching on node 3575
BBnode 3575 split into 3576 (2066.85) 3577 (2066.70) (0.33 seconds)
LOWER BOUND: 2066.435897   ACTIVE NODES: 1038

Task 2447: Cutting on node 2918
Writing Pool: 1402 cuts
BBnode 2918 (now 3578) done cutting: lowerbound 2066.44 (0.21 seconds)
LOWER BOUND: 2066.435897   ACTIVE NODES: 1038

Task 2448: Branching on node 3578
BBnode 3578 split into 3579 (2066.76) 3580 (2066.82) (0.33 seconds)
LOWER BOUND: 2066.436170   ACTIVE NODES: 1039

Task 2449: Cutting on node 2590
recomputing rownorms ...
Writing Pool: 1402 cuts
BBnode 2590 (now 3581) done cutting: lowerbound 2066.44 (0.43 seconds)
LOWER BOUND: 2066.436364   ACTIVE NODES: 1039

Task 2450: Cutting on node 2334
recomputing rownorms ...
Writing Pool: 1402 cuts
BBnode 2334 (now 3582) done cutting: lowerbound 2066.44 (0.20 seconds)
LOWER BOUND: 2066.436364   ACTIVE NODES: 1039

Task 2451: Branching on node 3582
BBnode 3582 split into 3583 (2066.84) 3584 (2067.32X) (0.35 seconds)
Child 1 is pruned
LOWER BOUND: 2066.437500   ACTIVE NODES: 1039

Task 2452: Cutting on node 2293
Writing Pool: 1402 cuts
BBnode 2293 (now 3585) done cutting: lowerbound 2066.37 (0.47 seconds)
LOWER BOUND: 2066.369565   ACTIVE NODES: 1039

Task 2453: Branching on node 3585
BBnode 3585 split into 3586 (2066.74) 3587 (2066.66) (0.50 seconds)
LOWER BOUND: 2066.437500   ACTIVE NODES: 1040

Task 2454: Cutting on node 2465
recomputing rownorms ...
Writing Pool: 1403 cuts
BBnode 2465 (now 3588) done cutting: lowerbound 2066.59 (0.55 seconds)
LOWER BOUND: 2066.437500   ACTIVE NODES: 1040

Task 2455: Branching on node 3147
BBnode 3147 split into 3589 (2066.85) 3590 (2066.83) (0.37 seconds)
LOWER BOUND: 2066.438356   ACTIVE NODES: 1041

Task 2456: Cutting on node 2320
Writing Pool: 1405 cuts
BBnode 2320 (now 3591) done cutting: lowerbound 2066.62 (0.47 seconds)
LOWER BOUND: 2066.440000   ACTIVE NODES: 1041

Task 2457: Branching on node 3474
BBnode 3474 split into 3592 (2067.28X) 3593 (2066.58) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.440415   ACTIVE NODES: 1041

Task 2458: Branching on node 2764
BBnode 2764 split into 3594 (2066.83) 3595 (2066.96) (0.62 seconds)
LOWER BOUND: 2066.440476   ACTIVE NODES: 1042

Task 2459: Cutting on node 2224
recomputing rownorms ...
Writing Pool: 1405 cuts
BBnode 2224 (now 3596) done cutting: lowerbound 2066.98 (0.26 seconds)
LOWER BOUND: 2066.440762   ACTIVE NODES: 1042

Task 2460: Branching on node 3315
BBnode 3315 split into 3597 (2067.04) 3598 (2067.11X) (0.51 seconds)
Child 1 is pruned
LOWER BOUND: 2066.441718   ACTIVE NODES: 1042

Task 2461: Branching on node 3261
BBnode 3261 split into 3599 (2067.06) 3600 (2066.86) (0.33 seconds)
LOWER BOUND: 2066.443662   ACTIVE NODES: 1043

Task 2462: Cutting on node 2330
Writing Pool: 1406 cuts
BBnode 2330 (now 3601) done cutting: lowerbound 2066.84 (0.30 seconds)
LOWER BOUND: 2066.444444   ACTIVE NODES: 1043

Task 2463: Cutting on node 2323
Writing Pool: 1406 cuts
BBnode 2323 (now 3602) done cutting: lowerbound 2066.47 (0.27 seconds)
LOWER BOUND: 2066.444444   ACTIVE NODES: 1043

Task 2464: Cutting on node 1523
Writing Pool: 1406 cuts
BBnode 1523 (now 3603) done cutting: lowerbound 2066.59 (0.34 seconds)
LOWER BOUND: 2066.444444   ACTIVE NODES: 1043

Task 2465: Branching on node 3581
BBnode 3581 split into 3604 (2066.92) 3605 (2066.96) (0.33 seconds)
LOWER BOUND: 2066.444444   ACTIVE NODES: 1044

Task 2466: Branching on node 2899
BBnode 2899 split into 3606 (2066.87) 3607 (2067.00) (0.33 seconds)
LOWER BOUND: 2066.444444   ACTIVE NODES: 1045

Task 2467: Cutting on node 2219
recomputing rownorms ...
Writing Pool: 1406 cuts
BBnode 2219 (now 3608) done cutting: lowerbound 2066.49 (0.46 seconds)
LOWER BOUND: 2066.444444   ACTIVE NODES: 1045

Task 2468: Cutting on node 1614
recomputing rownorms ...
Writing Pool: 1408 cuts
BBnode 1614 (now 3609) done cutting: lowerbound 2066.58 (0.41 seconds)
LOWER BOUND: 2066.445344   ACTIVE NODES: 1045

Task 2469: Branching on node 3264
BBnode 3264 split into 3610 (2066.96) 3611 (2067.26X) (0.30 seconds)
Child 1 is pruned
LOWER BOUND: 2066.446023   ACTIVE NODES: 1045

Task 2470: Cutting on node 2288
recomputing rownorms ...
Writing Pool: 1408 cuts
BBnode 2288 (now 3612) done cutting: lowerbound 2066.67 (0.26 seconds)
LOWER BOUND: 2066.446154   ACTIVE NODES: 1045

Task 2471: Cutting on node 2313
Writing Pool: 1408 cuts
BBnode 2313 (now 3613) done cutting: lowerbound 2066.45 (0.46 seconds)
LOWER BOUND: 2066.447154   ACTIVE NODES: 1045

Task 2472: Cutting on node 2778
recomputing rownorms ...
Writing Pool: 1409 cuts
BBnode 2778 (now 3614) done cutting: lowerbound 2066.44 (0.23 seconds)
LOWER BOUND: 2066.441077   ACTIVE NODES: 1045

Task 2473: Branching on node 3614
BBnode 3614 split into 3615 (2066.66) 3616 (2067.23X) (0.38 seconds)
Child 1 is pruned
LOWER BOUND: 2066.447169   ACTIVE NODES: 1045

Task 2474: Cutting on node 1899
recomputing rownorms ...
Writing Pool: 1410 cuts
BBnode 1899 (now 3617) done cutting: lowerbound 2066.91 (0.49 seconds)
LOWER BOUND: 2066.447368   ACTIVE NODES: 1045

Task 2475: Branching on node 3332
BBnode 3332 split into 3618 (2066.92) 3619 (2066.67) (0.47 seconds)
LOWER BOUND: 2066.447552   ACTIVE NODES: 1046

Task 2476: Branching on node 2853
BBnode 2853 split into 3620 (2067.05) 3621 (2066.91) (0.32 seconds)
LOWER BOUND: 2066.447917   ACTIVE NODES: 1047

Task 2477: Branching on node 3114
BBnode 3114 split into 3622 (2067.15X) 3623 (2066.82) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.448485   ACTIVE NODES: 1047

Task 2478: Branching on node 3613
BBnode 3613 split into 3624 (2066.77) 3625 (2066.62) (0.31 seconds)
LOWER BOUND: 2066.449153   ACTIVE NODES: 1048

Task 2479: Cutting on node 1373
recomputing rownorms ...
Writing Pool: 1410 cuts
BBnode 1373 (now 3626) done cutting: lowerbound 2066.47 (0.22 seconds)
LOWER BOUND: 2066.449309   ACTIVE NODES: 1048

Task 2480: Cutting on node 2728
recomputing rownorms ...
Writing Pool: 1411 cuts
BBnode 2728 (now 3627) done cutting: lowerbound 2066.47 (0.42 seconds)
LOWER BOUND: 2066.450000   ACTIVE NODES: 1048

Task 2481: Cutting on node 2919
Writing Pool: 1413 cuts
BBnode 2919 (now 3628) done cutting: lowerbound 2066.47 (0.31 seconds)
LOWER BOUND: 2066.450781   ACTIVE NODES: 1048

Task 2482: Cutting on node 2953
recomputing rownorms ...
Writing Pool: 1414 cuts
BBnode 2953 (now 3629) done cutting: lowerbound 2066.62 (0.54 seconds)
LOWER BOUND: 2066.451282   ACTIVE NODES: 1048

Task 2483: Branching on node 2358
BBnode 2358 split into 3630 (2067.35X) 3631 (2066.98) (0.42 seconds)
Child 0 is pruned
LOWER BOUND: 2066.451456   ACTIVE NODES: 1048

Task 2484: Branching on node 2862
BBnode 2862 split into 3632 (2066.63) 3633 (2066.92) (0.46 seconds)
LOWER BOUND: 2066.451613   ACTIVE NODES: 1049

Task 2485: Cutting on node 1438
Writing Pool: 1418 cuts
BBnode 1438 (now 3634) done cutting: lowerbound 2066.58 (1.05 seconds)
LOWER BOUND: 2066.451923   ACTIVE NODES: 1049

Task 2486: Branching on node 3086
BBnode 3086 split into 3635 (2066.76) 3636 (2067.02) (0.43 seconds)
LOWER BOUND: 2066.453271   ACTIVE NODES: 1050

Task 2487: Branching on node 2383
BBnode 2383 split into 3637 (2066.88) 3638 (2066.78) (0.32 seconds)
LOWER BOUND: 2066.454142   ACTIVE NODES: 1051

Task 2488: Branching on node 3413
BBnode 3413 split into 3639 (2066.97) 3640 (2067.06) (0.34 seconds)
LOWER BOUND: 2066.454545   ACTIVE NODES: 1052

Task 2489: Cutting on node 2595
recomputing rownorms ...
Writing Pool: 1420 cuts
BBnode 2595 (now 3641) done cutting: lowerbound 2066.43 (0.26 seconds)
LOWER BOUND: 2066.427320   ACTIVE NODES: 1052

Task 2490: Branching on node 3641
BBnode 3641 split into 3642 (2067.00) 3643 (2066.78) (0.34 seconds)
LOWER BOUND: 2066.454545   ACTIVE NODES: 1053

Task 2491: Cutting on node 2054
recomputing rownorms ...
Writing Pool: 1420 cuts
BBnode 2054 (now 3644) done cutting: lowerbound 2066.46 (0.36 seconds)
LOWER BOUND: 2066.454545   ACTIVE NODES: 1053

Task 2492: Branching on node 3021
BBnode 3021 split into 3645 (2067.00) 3646 (2067.00) (0.41 seconds)
LOWER BOUND: 2066.454545   ACTIVE NODES: 1054

Task 2493: Cutting on node 2950
recomputing rownorms ...
Writing Pool: 1421 cuts
BBnode 2950 (now 3647) done cutting: lowerbound 2066.68 (0.49 seconds)
LOWER BOUND: 2066.454545   ACTIVE NODES: 1054

Task 2494: Branching on node 3391
BBnode 3391 split into 3648 (2067.21X) 3649 (2066.92) (0.31 seconds)
Child 0 is pruned
LOWER BOUND: 2066.454545   ACTIVE NODES: 1054

Task 2495: Branching on node 3530
BBnode 3530 split into 3650 (2067.25X) 3651 (2067.00) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.454545   ACTIVE NODES: 1054

Task 2496: Branching on node 3028
BBnode 3028 split into 3652 (2066.84) 3653 (2067.30X) (0.42 seconds)
Child 1 is pruned
LOWER BOUND: 2066.454810   ACTIVE NODES: 1054

Task 2497: Cutting on node 2792
recomputing rownorms ...
Writing Pool: 1421 cuts
BBnode 2792 (now 3654) done cutting: lowerbound 2066.48 (0.24 seconds)
LOWER BOUND: 2066.456081   ACTIVE NODES: 1054

Task 2498: Cutting on node 2677
Writing Pool: 1421 cuts
BBnode 2677 (now 3655) done cutting: lowerbound 2066.79 (0.29 seconds)
LOWER BOUND: 2066.458333   ACTIVE NODES: 1054

Task 2499: Cutting on node 1546
recomputing rownorms ...
Writing Pool: 1421 cuts
BBnode 1546 (now 3656) done cutting: lowerbound 2066.63 (0.25 seconds)
LOWER BOUND: 2066.458580   ACTIVE NODES: 1054

Task 2500: Branching on node 3412
BBnode 3412 split into 3657 (2067.27X) 3658 (2066.88) (0.41 seconds)
Child 0 is pruned
LOWER BOUND: 2066.459016   ACTIVE NODES: 1054

Task 2501: Cutting on node 2512
recomputing rownorms ...
Writing Pool: 1422 cuts
BBnode 2512 (now 3659) done cutting: lowerbound 2066.71 (0.46 seconds)
LOWER BOUND: 2066.459330   ACTIVE NODES: 1054

Task 2502: Cutting on node 1822
Writing Pool: 1424 cuts
BBnode 1822 (now 3660) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2066.460271   ACTIVE NODES: 1053

Task 2503: Branching on node 3180
BBnode 3180 split into 3661 (2067.00) 3662 (2067.20X) (0.34 seconds)
Child 1 is pruned
LOWER BOUND: 2066.460317   ACTIVE NODES: 1053

Task 2504: Cutting on node 1644
recomputing rownorms ...
Writing Pool: 1424 cuts
BBnode 1644 (now 3663) done cutting: lowerbound 2066.78 (0.23 seconds)
LOWER BOUND: 2066.460784   ACTIVE NODES: 1053

Task 2505: Cutting on node 1755
Writing Pool: 1427 cuts
BBnode 1755 (now 3664) done cutting: lowerbound 2066.99 (0.31 seconds)
LOWER BOUND: 2066.460843   ACTIVE NODES: 1053

Task 2506: Branching on node 3376
BBnode 3376 split into 3665 (2067.21X) 3666 (2066.80) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.461140   ACTIVE NODES: 1053

Task 2507: Cutting on node 2592
recomputing rownorms ...
Writing Pool: 1427 cuts
BBnode 2592 (now 3667) done cutting: lowerbound 2066.55 (0.29 seconds)
LOWER BOUND: 2066.461538   ACTIVE NODES: 1053

Task 2508: Cutting on node 2544
recomputing rownorms ...
Writing Pool: 1427 cuts
BBnode 2544 (now 3668) done cutting: lowerbound 2066.83 (0.20 seconds)
LOWER BOUND: 2066.462121   ACTIVE NODES: 1053

Task 2509: Cutting on node 1750
Writing Pool: 1427 cuts
BBnode 1750 (now 3669) done cutting: lowerbound 2066.47 (0.46 seconds)
LOWER BOUND: 2066.462121   ACTIVE NODES: 1053

Task 2510: Branching on node 3148
BBnode 3148 split into 3670 (2067.00) 3671 (2066.79) (0.36 seconds)
LOWER BOUND: 2066.462687   ACTIVE NODES: 1054

Task 2511: Cutting on node 2637
recomputing rownorms ...
Writing Pool: 1428 cuts
BBnode 2637 (now 3672) done cutting: lowerbound 2066.71 (0.48 seconds)
LOWER BOUND: 2066.462687   ACTIVE NODES: 1054

Task 2512: Cutting on node 1267
recomputing rownorms ...
Writing Pool: 1429 cuts
BBnode 1267 (now 3673) done cutting: lowerbound 2066.47 (0.64 seconds)
LOWER BOUND: 2066.463687   ACTIVE NODES: 1054

Task 2513: Branching on node 3644
BBnode 3644 split into 3674 (2067.29X) 3675 (2066.80) (0.45 seconds)
Child 0 is pruned
LOWER BOUND: 2066.464286   ACTIVE NODES: 1054

Task 2514: Branching on node 3041
BBnode 3041 split into 3676 (2066.91) 3677 (2067.53X) (0.39 seconds)
Child 1 is pruned
LOWER BOUND: 2066.464286   ACTIVE NODES: 1054

Task 2515: Cutting on node 2398
Writing Pool: 1431 cuts
BBnode 2398 (now 3678) done cutting: lowerbound 2066.75 (0.56 seconds)
LOWER BOUND: 2066.464286   ACTIVE NODES: 1054

Task 2516: Cutting on node 2356
recomputing rownorms ...
Writing Pool: 1431 cuts
BBnode 2356 (now 3679) done cutting: lowerbound 2066.55 (0.54 seconds)
LOWER BOUND: 2066.464286   ACTIVE NODES: 1054

Task 2517: Cutting on node 1573
recomputing rownorms ...
Writing Pool: 1433 cuts
BBnode 1573 (now 3680) done cutting: lowerbound 2066.50 (0.50 seconds)
LOWER BOUND: 2066.465116   ACTIVE NODES: 1054

Task 2518: Branching on node 3602
BBnode 3602 split into 3681 (2066.81) 3682 (2066.77) (0.36 seconds)
LOWER BOUND: 2066.465116   ACTIVE NODES: 1055

Task 2519: Branching on node 3673
BBnode 3673 split into 3683 (2066.81) 3684 (2066.51) (0.36 seconds)
LOWER BOUND: 2066.465347   ACTIVE NODES: 1056

Task 2520: Branching on node 3361
BBnode 3361 split into 3685 (2066.91) 3686 (2066.98) (0.38 seconds)
LOWER BOUND: 2066.466667   ACTIVE NODES: 1057

Task 2521: Cutting on node 3396
Writing Pool: 1433 cuts
BBnode 3396 (now 3687) done cutting: lowerbound 2066.47 (0.22 seconds)
LOWER BOUND: 2066.466667   ACTIVE NODES: 1057

Task 2522: Cutting on node 1467
Writing Pool: 1433 cuts
BBnode 1467 (now 3688) done cutting: lowerbound 2066.70 (0.28 seconds)
LOWER BOUND: 2066.466751   ACTIVE NODES: 1057

Task 2523: Branching on node 3240
BBnode 3240 split into 3689 (2067.00) 3690 (2066.77) (0.42 seconds)
LOWER BOUND: 2066.466919   ACTIVE NODES: 1058

Task 2524: Cutting on node 2449
Writing Pool: 1436 cuts
BBnode 2449 (now 3691) done cutting: lowerbound 2066.80 (1.04 seconds)
LOWER BOUND: 2066.467742   ACTIVE NODES: 1058

Task 2525: Branching on node 3687
BBnode 3687 split into 3692 (2066.88) 3693 (2066.57) (0.38 seconds)
LOWER BOUND: 2066.467933   ACTIVE NODES: 1059

Task 2526: Cutting on node 1642
Writing Pool: 1441 cuts
BBnode 1642 (now 3694) done cutting: lowerbound 2066.70 (0.49 seconds)
LOWER BOUND: 2066.468864   ACTIVE NODES: 1059

Task 2527: Cutting on node 2244
recomputing rownorms ...
Writing Pool: 1441 cuts
BBnode 2244 (now 3695) done cutting: lowerbound 2066.76 (0.43 seconds)
LOWER BOUND: 2066.470046   ACTIVE NODES: 1059

Task 2528: Branching on node 2493
BBnode 2493 split into 3696 (2066.55) 3697 (2066.77) (0.32 seconds)
LOWER BOUND: 2066.470314   ACTIVE NODES: 1060

Task 2529: Branching on node 3669
BBnode 3669 split into 3698 (2066.75) 3699 (2067.28X) (0.42 seconds)
Child 1 is pruned
LOWER BOUND: 2066.470588   ACTIVE NODES: 1060

Task 2530: Cutting on node 3479
recomputing rownorms ...
Writing Pool: 1443 cuts
BBnode 3479 (now 3700) done cutting: lowerbound 2066.60 (0.59 seconds)
LOWER BOUND: 2066.470713   ACTIVE NODES: 1060

Task 2531: Cutting on node 1524
recomputing rownorms ...
Writing Pool: 1443 cuts
BBnode 1524 (now 3701) done cutting: lowerbound 2066.78 (0.44 seconds)
LOWER BOUND: 2066.471429   ACTIVE NODES: 1060

Task 2532: Branching on node 3627
BBnode 3627 split into 3702 (2066.98) 3703 (2066.90) (0.32 seconds)
LOWER BOUND: 2066.471429   ACTIVE NODES: 1061

Task 2533: Cutting on node 2716
recomputing rownorms ...
Writing Pool: 1444 cuts
BBnode 2716 (now 3704) done cutting: lowerbound 2066.51 (0.60 seconds)
LOWER BOUND: 2066.472222   ACTIVE NODES: 1061

Task 2534: Branching on node 3435
BBnode 3435 split into 3705 (2066.71) 3706 (2067.44X) (0.32 seconds)
Child 1 is pruned
LOWER BOUND: 2066.472325   ACTIVE NODES: 1061

Task 2535: Branching on node 3517
BBnode 3517 split into 3707 (2066.97) 3708 (2066.93) (0.35 seconds)
LOWER BOUND: 2066.472803   ACTIVE NODES: 1062

Task 2536: Branching on node 2957
BBnode 2957 split into 3709 (2066.82) 3710 (2067.05) (0.38 seconds)
LOWER BOUND: 2066.472958   ACTIVE NODES: 1063

Task 2537: Branching on node 3628
BBnode 3628 split into 3711 (2066.81) 3712 (2067.00) (0.37 seconds)
LOWER BOUND: 2066.473270   ACTIVE NODES: 1064

Task 2538: Branching on node 3626
BBnode 3626 split into 3713 (2067.09) 3714 (2066.75) (0.37 seconds)
LOWER BOUND: 2066.473684   ACTIVE NODES: 1065

Task 2539: Branching on node 3129
BBnode 3129 split into 3715 (2067.38X) 3716 (2066.50) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.473904   ACTIVE NODES: 1065

Task 2540: Cutting on node 1916
recomputing rownorms ...
Writing Pool: 1444 cuts
BBnode 1916 (now 3717) done cutting: lowerbound 2066.90 (0.32 seconds)
LOWER BOUND: 2066.474836   ACTIVE NODES: 1065

Task 2541: Cutting on node 2513
recomputing rownorms ...
Writing Pool: 1444 cuts
BBnode 2513 (now 3718) done cutting: lowerbound 2066.49 (0.27 seconds)
LOWER BOUND: 2066.475000   ACTIVE NODES: 1065

Task 2542: Cutting on node 1666
Writing Pool: 1450 cuts
BBnode 1666 (now 3719) done cutting: lowerbound 2066.76 (0.56 seconds)
LOWER BOUND: 2066.475309   ACTIVE NODES: 1065

Task 2543: Branching on node 3177
BBnode 3177 split into 3720 (2067.00) 3721 (2066.67) (0.30 seconds)
LOWER BOUND: 2066.475460   ACTIVE NODES: 1066

Task 2544: Branching on node 3145
BBnode 3145 split into 3722 (2066.74) 3723 (2066.77) (0.39 seconds)
LOWER BOUND: 2066.475758   ACTIVE NODES: 1067

Task 2545: Cutting on node 2390
Writing Pool: 1451 cuts
BBnode 2390 (now 3724) done cutting: lowerbound 2066.82 (0.27 seconds)
LOWER BOUND: 2066.476190   ACTIVE NODES: 1067

Task 2546: Cutting on node 1622
Writing Pool: 1451 cuts
BBnode 1622 (now 3725) done cutting: lowerbound 2066.56 (0.15 seconds)
LOWER BOUND: 2066.476190   ACTIVE NODES: 1067

Task 2547: Cutting on node 2894
recomputing rownorms ...
Writing Pool: 1456 cuts
BBnode 2894 (now 3726) done cutting: lowerbound 2066.66 (1.07 seconds)
LOWER BOUND: 2066.476190   ACTIVE NODES: 1067

Task 2548: Cutting on node 2338
recomputing rownorms ...
Writing Pool: 1456 cuts
BBnode 2338 (now 3727) done cutting: lowerbound 2066.49 (0.26 seconds)
LOWER BOUND: 2066.477124   ACTIVE NODES: 1067

Task 2549: Branching on node 3087
BBnode 3087 split into 3728 (2066.97) 3729 (2066.91) (0.31 seconds)
LOWER BOUND: 2066.477273   ACTIVE NODES: 1068

Task 2550: Cutting on node 2438
Writing Pool: 1457 cuts
BBnode 2438 (now 3730) done cutting: lowerbound 2066.95 (0.25 seconds)
LOWER BOUND: 2066.477612   ACTIVE NODES: 1068

Task 2551: Cutting on node 2645
Writing Pool: 1459 cuts
BBnode 2645 (now 3731) done cutting: lowerbound 2066.56 (0.23 seconds)
LOWER BOUND: 2066.479797   ACTIVE NODES: 1068

Task 2552: Branching on node 3497
BBnode 3497 split into 3732 (2067.13X) 3733 (2067.13X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.480000   ACTIVE NODES: 1067

Task 2553: Cutting on node 1811
recomputing rownorms ...
Writing Pool: 1462 cuts
BBnode 1811 (now 3734) done cutting: lowerbound 2067.01 (0.53 seconds)
LOWER BOUND: 2066.480969   ACTIVE NODES: 1067

Task 2554: Cutting on node 2818
recomputing rownorms ...
Writing Pool: 1462 cuts
BBnode 2818 (now 3735) done cutting: lowerbound 2066.82 (0.29 seconds)
LOWER BOUND: 2066.481818   ACTIVE NODES: 1067

Task 2555: Branching on node 3178
BBnode 3178 split into 3736 (2067.23X) 3737 (2066.82) (0.38 seconds)
Child 0 is pruned
LOWER BOUND: 2066.482263   ACTIVE NODES: 1067

Task 2556: Branching on node 3654
BBnode 3654 split into 3738 (2066.73) 3739 (2066.87) (0.41 seconds)
LOWER BOUND: 2066.482759   ACTIVE NODES: 1068

Task 2557: Cutting on node 2489
recomputing rownorms ...
Writing Pool: 1462 cuts
BBnode 2489 (now 3740) done cutting: lowerbound 2066.66 (0.28 seconds)
LOWER BOUND: 2066.482759   ACTIVE NODES: 1068

Task 2558: Cutting on node 1431
recomputing rownorms ...
Writing Pool: 1462 cuts
BBnode 1431 (now 3741) done cutting: lowerbound 2066.73 (0.21 seconds)
LOWER BOUND: 2066.483832   ACTIVE NODES: 1068

Task 2559: Branching on node 2540
BBnode 2540 split into 3742 (2066.92) 3743 (2066.84) (0.54 seconds)
LOWER BOUND: 2066.484848   ACTIVE NODES: 1069

Task 2560: Cutting on node 1900
Writing Pool: 1463 cuts
BBnode 1900 (now 3744) done cutting: lowerbound 2066.56 (0.23 seconds)
LOWER BOUND: 2066.484848   ACTIVE NODES: 1069

Task 2561: Cutting on node 2779
Writing Pool: 1464 cuts
BBnode 2779 (now 3745) done cutting: lowerbound 2066.48 (0.21 seconds)
LOWER BOUND: 2066.482385   ACTIVE NODES: 1069

Task 2562: Branching on node 3745
BBnode 3745 split into 3746 (2066.83) 3747 (2066.78) (0.32 seconds)
LOWER BOUND: 2066.485207   ACTIVE NODES: 1070

Task 2563: Cutting on node 1561
Writing Pool: 1469 cuts
BBnode 1561 (now 3748) done cutting: lowerbound 2066.81 (0.27 seconds)
LOWER BOUND: 2066.485401   ACTIVE NODES: 1070

Task 2564: Branching on node 2787
BBnode 2787 split into 3749 (2067.56X) 3750 (2066.66) (0.48 seconds)
Child 0 is pruned
LOWER BOUND: 2066.485714   ACTIVE NODES: 1070

Task 2565: Cutting on node 1367
Writing Pool: 1469 cuts
BBnode 1367 (now 3751) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.486301   ACTIVE NODES: 1069

Task 2566: Branching on node 3316
BBnode 3316 split into 3752 (2066.88) 3753 (2066.92) (0.44 seconds)
LOWER BOUND: 2066.486486   ACTIVE NODES: 1070

Task 2567: Cutting on node 2037
recomputing rownorms ...
Writing Pool: 1470 cuts
BBnode 2037 (now 3754) done cutting: lowerbound 2066.56 (0.35 seconds)
LOWER BOUND: 2066.487500   ACTIVE NODES: 1070

Task 2568: Cutting on node 2599
Writing Pool: 1471 cuts
BBnode 2599 (now 3755) done cutting: lowerbound 2066.64 (0.32 seconds)
LOWER BOUND: 2066.488636   ACTIVE NODES: 1070

Task 2569: Cutting on node 2891
recomputing rownorms ...
Writing Pool: 1471 cuts
BBnode 2891 (now 3756) done cutting: lowerbound 2066.49 (0.22 seconds)
LOWER BOUND: 2066.488636   ACTIVE NODES: 1070

Task 2570: Branching on node 3756
BBnode 3756 split into 3757 (2067.17X) 3758 (2066.74) (0.43 seconds)
Child 0 is pruned
LOWER BOUND: 2066.488906   ACTIVE NODES: 1070

Task 2571: Branching on node 3608
BBnode 3608 split into 3759 (2067.03) 3760 (2067.10X) (0.47 seconds)
Child 1 is pruned
LOWER BOUND: 2066.489083   ACTIVE NODES: 1070

Task 2572: Branching on node 3309
BBnode 3309 split into 3761 (2067.23X) 3762 (2066.73) (0.43 seconds)
Child 0 is pruned
LOWER BOUND: 2066.489583   ACTIVE NODES: 1070

Task 2573: Cutting on node 2417
recomputing rownorms ...
Writing Pool: 1473 cuts
BBnode 2417 (now 3763) done cutting: lowerbound 2066.62 (0.66 seconds)
LOWER BOUND: 2066.489686   ACTIVE NODES: 1070

Task 2574: Branching on node 2905
BBnode 2905 split into 3764 (2067.47X) 3765 (2067.03) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2066.490323   ACTIVE NODES: 1070

Task 2575: Branching on node 3727
BBnode 3727 split into 3766 (2067.21X) 3767 (2066.87) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2066.490909   ACTIVE NODES: 1070

Task 2576: Cutting on node 3368
recomputing rownorms ...
Writing Pool: 1474 cuts
BBnode 3368 (now 3768) done cutting: lowerbound 2066.64 (0.25 seconds)
LOWER BOUND: 2066.491525   ACTIVE NODES: 1070

Task 2577: Branching on node 3453
BBnode 3453 split into 3769 (2067.09) 3770 (2066.89) (0.37 seconds)
LOWER BOUND: 2066.491525   ACTIVE NODES: 1071

Task 2578: Branching on node 3718
BBnode 3718 split into 3771 (2066.80) 3772 (2066.75) (0.30 seconds)
LOWER BOUND: 2066.491525   ACTIVE NODES: 1072

Task 2579: Branching on node 3445
BBnode 3445 split into 3773 (2066.78) 3774 (2067.00) (0.32 seconds)
LOWER BOUND: 2066.491604   ACTIVE NODES: 1073

Task 2580: Branching on node 3190
BBnode 3190 split into 3775 (2067.63X) 3776 (2066.64) (0.53 seconds)
Child 0 is pruned
LOWER BOUND: 2066.492188   ACTIVE NODES: 1073

Task 2581: Branching on node 3285
BBnode 3285 split into 3777 (2066.77) 3778 (2067.02) (0.35 seconds)
LOWER BOUND: 2066.492424   ACTIVE NODES: 1074

Task 2582: Cutting on node 2857
Writing Pool: 1474 cuts
BBnode 2857 (now 3779) done cutting: lowerbound 2066.46 (0.25 seconds)
LOWER BOUND: 2066.461538   ACTIVE NODES: 1074

Task 2583: Branching on node 3779
BBnode 3779 split into 3780 (2066.89) 3781 (2067.10) (0.37 seconds)
LOWER BOUND: 2066.492958   ACTIVE NODES: 1075

Task 2584: Cutting on node 2583
Writing Pool: 1474 cuts
BBnode 2583 (now 3782) done cutting: lowerbound 2066.49 (0.27 seconds)
LOWER BOUND: 2066.493700   ACTIVE NODES: 1075

Task 2585: Branching on node 3782
BBnode 3782 split into 3783 (2066.71) 3784 (2067.11X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2066.495050   ACTIVE NODES: 1075

Task 2586: Cutting on node 2854
recomputing rownorms ...
Writing Pool: 1474 cuts
BBnode 2854 (now 3785) done cutting: lowerbound 2066.78 (0.46 seconds)
LOWER BOUND: 2066.496855   ACTIVE NODES: 1075

Task 2587: Branching on node 3095
BBnode 3095 split into 3786 (2067.77X) 3787 (2066.78) (0.48 seconds)
Child 0 is pruned
LOWER BOUND: 2066.497138   ACTIVE NODES: 1075

Task 2588: Branching on node 2204
BBnode 2204 split into 3788 (2066.93) 3789 (2066.67) (0.38 seconds)
LOWER BOUND: 2066.497175   ACTIVE NODES: 1076

Task 2589: Branching on node 2916
BBnode 2916 split into 3790 (2067.33X) 3791 (2066.76) (0.40 seconds)
Child 0 is pruned
LOWER BOUND: 2066.497423   ACTIVE NODES: 1076

Task 2590: Cutting on node 1516
Writing Pool: 1474 cuts
BBnode 1516 (now 3792) done cutting: lowerbound 2066.54 (0.22 seconds)
LOWER BOUND: 2066.498316   ACTIVE NODES: 1076

Task 2591: Cutting on node 2241
recomputing rownorms ...
Writing Pool: 1474 cuts
BBnode 2241 (now 3793) done cutting: lowerbound 2066.59 (0.37 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1076

Task 2592: Branching on node 3157
BBnode 3157 split into 3794 (2066.56) 3795 (2066.75) (0.81 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1077

Task 2593: Cutting on node 1709
Writing Pool: 1474 cuts
BBnode 1709 (now 3796) done cutting: lowerbound 2066.50 (0.23 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1077

Task 2594: Cutting on node 2638
Writing Pool: 1474 cuts
BBnode 2638 (now 3797) done cutting: lowerbound 2066.71 (0.30 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1077

Task 2595: Cutting on node 3134
Writing Pool: 1474 cuts
BBnode 3134 (now 3798) done cutting: lowerbound 2066.50 (0.12 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1077

Task 2596: Cutting on node 3306
recomputing rownorms ...
Writing Pool: 1478 cuts
BBnode 3306 (now 3799) done cutting: lowerbound 2066.63 (0.57 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1077

Task 2597: Cutting on node 1164
Writing Pool: 1478 cuts
BBnode 1164 (now 3800) done cutting: lowerbound 2066.50 (0.21 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1077

Task 2598: Cutting on node 1502
Writing Pool: 1480 cuts
BBnode 1502 (now 3801) done cutting: lowerbound 2066.78 (0.50 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1077

Task 2599: Branching on node 2382
BBnode 2382 split into 3802 (2066.87) 3803 (2066.75) (0.36 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1078

Task 2600: Cutting on node 2142
Writing Pool: 1483 cuts
BBnode 2142 (now 3804) done cutting: lowerbound 2066.99 (0.32 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1078

Task 2601: Cutting on node 2537
recomputing rownorms ...
Writing Pool: 1488 cuts
BBnode 2537 (now 3805) done cutting: lowerbound 2066.62 (0.50 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1078

Task 2602: Cutting on node 2873
Writing Pool: 1489 cuts
BBnode 2873 (now 3806) can be pruned: upperbound 2068.00 (0.12 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1077

Task 2603: Cutting on node 2238
recomputing rownorms ...
Writing Pool: 1489 cuts
BBnode 2238 (now 3807) done cutting: lowerbound 2066.91 (0.35 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1077

Task 2604: Cutting on node 2453
Writing Pool: 1489 cuts
BBnode 2453 (now 3808) done cutting: lowerbound 2066.68 (0.30 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1077

Task 2605: Cutting on node 2705
recomputing rownorms ...
Writing Pool: 1490 cuts
BBnode 2705 (now 3809) done cutting: lowerbound 2066.54 (0.23 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1077

Task 2606: Cutting on node 3029
Writing Pool: 1490 cuts
BBnode 3029 (now 3810) done cutting: lowerbound 2066.56 (0.24 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1077

Task 2607: Cutting on node 2405
recomputing rownorms ...
Writing Pool: 1490 cuts
BBnode 2405 (now 3811) done cutting: lowerbound 2066.63 (0.45 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1077

Task 2608: Cutting on node 2707
Writing Pool: 1490 cuts
BBnode 2707 (now 3812) done cutting: lowerbound 2066.50 (0.20 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1077

Task 2609: Cutting on node 2635
Writing Pool: 1490 cuts
BBnode 2635 (now 3813) done cutting: lowerbound 2066.82 (0.33 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1077

Task 2610: Cutting on node 2418
recomputing rownorms ...
Writing Pool: 1490 cuts
BBnode 2418 (now 3814) done cutting: lowerbound 2066.64 (0.53 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1077

Task 2611: Branching on node 2850
BBnode 2850 split into 3815 (2067.00) 3816 (2067.00) (0.32 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1078

Task 2612: Branching on node 3355
BBnode 3355 split into 3817 (2066.75) 3818 (2067.09) (0.41 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1079

Task 2613: Cutting on node 2385
Writing Pool: 1491 cuts
BBnode 2385 (now 3819) done cutting: lowerbound 2066.64 (0.27 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1079

Task 2614: Cutting on node 1921
Writing Pool: 1491 cuts
BBnode 1921 (now 3820) done cutting: lowerbound 2066.50 (0.23 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1079

Task 2615: Cutting on node 3399
Writing Pool: 1494 cuts
BBnode 3399 (now 3821) done cutting: lowerbound 2066.53 (0.46 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1079

Task 2616: Cutting on node 2624
Writing Pool: 1494 cuts
BBnode 2624 (now 3822) done cutting: lowerbound 2066.50 (0.16 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1079

Task 2617: Branching on node 3822
BBnode 3822 split into 3823 (2067.12X) 3824 (2066.50) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2066.500000   ACTIVE NODES: 1079

Task 2618: Cutting on node 2475
Writing Pool: 1494 cuts
BBnode 2475 (now 3825) done cutting: lowerbound 2066.50 (0.28 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1079

Task 2619: Branching on node 3825
BBnode 3825 split into 3826 (2067.09) 3827 (2067.05) (0.44 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1080

Task 2620: Cutting on node 1174
Writing Pool: 1494 cuts
BBnode 1174 (now 3828) done cutting: lowerbound 2066.80 (0.48 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1080

Task 2621: Cutting on node 2925
Writing Pool: 1494 cuts
BBnode 2925 (now 3829) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1079

Task 2622: Cutting on node 2744
Writing Pool: 1494 cuts
BBnode 2744 (now 3830) done cutting: lowerbound 2066.50 (0.22 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1079

Task 2623: Branching on node 3830
BBnode 3830 split into 3831 (2066.70) 3832 (2066.83) (0.37 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1080

Task 2624: Cutting on node 2499
recomputing rownorms ...
Writing Pool: 1494 cuts
BBnode 2499 (now 3833) done cutting: lowerbound 2066.50 (0.15 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1080

Task 2625: Cutting on node 2443
recomputing rownorms ...
Writing Pool: 1494 cuts
BBnode 2443 (now 3834) done cutting: lowerbound 2066.67 (0.20 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1080

Task 2626: Cutting on node 1890
Writing Pool: 1494 cuts
BBnode 1890 (now 3835) done cutting: lowerbound 2066.48 (0.28 seconds)
LOWER BOUND: 2066.478891   ACTIVE NODES: 1080

Task 2627: Branching on node 3835
BBnode 3835 split into 3836 (2066.98) 3837 (2066.87) (0.35 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1081

Task 2628: Branching on node 2994
BBnode 2994 split into 3838 (2066.93) 3839 (2066.92) (0.27 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1082

Task 2629: Cutting on node 3716
Writing Pool: 1496 cuts
BBnode 3716 (now 3840) done cutting: lowerbound 2066.49 (0.32 seconds)
LOWER BOUND: 2066.486486   ACTIVE NODES: 1082

Task 2630: Branching on node 3840
BBnode 3840 split into 3841 (2067.59X) 3842 (2067.29X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.500000   ACTIVE NODES: 1081

Task 2631: Branching on node 3798
BBnode 3798 split into 3843 (2066.83) 3844 (2066.75) (0.27 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1082

Task 2632: Cutting on node 2686
recomputing rownorms ...
Writing Pool: 1496 cuts
BBnode 2686 (now 3845) done cutting: lowerbound 2066.97 (0.22 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1082

Task 2633: Cutting on node 2420
Writing Pool: 1500 cuts
BBnode 2420 (now 3846) done cutting: lowerbound 2066.84 (0.57 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1082

Task 2634: Cutting on node 2085
recomputing rownorms ...
Writing Pool: 1500 cuts
BBnode 2085 (now 3847) done cutting: lowerbound 2066.59 (0.52 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1082

Task 2635: Cutting on node 1562
recomputing rownorms ...
Writing Pool: 1502 cuts
BBnode 1562 (now 3848) done cutting: lowerbound 2066.79 (0.27 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1082

Task 2636: Branching on node 3072
BBnode 3072 split into 3849 (2066.84) 3850 (2067.00) (0.40 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1083

Task 2637: Cutting on node 3824
Writing Pool: 1502 cuts
BBnode 3824 (now 3851) done cutting: lowerbound 2066.50 (0.14 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1083

Task 2638: Branching on node 3851
BBnode 3851 split into 3852 (2067.00) 3853 (2066.99) (0.29 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1084

Task 2639: Cutting on node 3150
Writing Pool: 1502 cuts
BBnode 3150 (now 3854) done cutting: lowerbound 2066.50 (0.21 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1084

Task 2640: Branching on node 3854
BBnode 3854 split into 3855 (2066.92) 3856 (2066.67) (0.35 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1085

Task 2641: Cutting on node 2982
recomputing rownorms ...
Writing Pool: 1502 cuts
BBnode 2982 (now 3857) done cutting: lowerbound 2066.52 (0.26 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1085

Task 2642: Cutting on node 2938
Writing Pool: 1503 cuts
BBnode 2938 (now 3858) done cutting: lowerbound 2066.50 (0.32 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1085

Task 2643: Branching on node 3858
BBnode 3858 split into 3859 (2067.00) 3860 (2067.15X) (0.39 seconds)
Child 1 is pruned
LOWER BOUND: 2066.500000   ACTIVE NODES: 1085

Task 2644: Branching on node 3812
BBnode 3812 split into 3861 (2067.60X) 3862 (2066.57) (0.29 seconds)
Child 0 is pruned
LOWER BOUND: 2066.500000   ACTIVE NODES: 1085

Task 2645: Cutting on node 2506
Writing Pool: 1504 cuts
BBnode 2506 (now 3863) done cutting: lowerbound 2066.56 (0.30 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1085

Task 2646: Branching on node 3833
BBnode 3833 split into 3864 (2067.11X) 3865 (2066.67) (0.28 seconds)
Child 0 is pruned
LOWER BOUND: 2066.500000   ACTIVE NODES: 1085

Task 2647: Cutting on node 2471
recomputing rownorms ...
Writing Pool: 1508 cuts
BBnode 2471 (now 3866) done cutting: lowerbound 2066.83 (0.41 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1085

Task 2648: Cutting on node 2277
recomputing rownorms ...
Writing Pool: 1508 cuts
BBnode 2277 (now 3867) done cutting: lowerbound 2066.61 (0.48 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1085

Task 2649: Cutting on node 2161
Writing Pool: 1508 cuts
BBnode 2161 (now 3868) done cutting: lowerbound 2066.50 (0.28 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1085

Task 2650: Branching on node 3868
BBnode 3868 split into 3869 (2066.50) 3870 (2067.06) (0.34 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1086

Task 2651: Cutting on node 3869
Writing Pool: 1509 cuts
BBnode 3869 (now 3871) done cutting: lowerbound 2066.52 (0.55 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1086

Task 2652: Branching on node 3820
BBnode 3820 split into 3872 (2066.78) 3873 (2067.41X) (0.39 seconds)
Child 1 is pruned
LOWER BOUND: 2066.500000   ACTIVE NODES: 1086

Task 2653: Cutting on node 1920
recomputing rownorms ...
Writing Pool: 1513 cuts
BBnode 1920 (now 3874) done cutting: lowerbound 2066.91 (0.46 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1086

Task 2654: Cutting on node 1804
Writing Pool: 1513 cuts
BBnode 1804 (now 3875) done cutting: lowerbound 2066.50 (0.31 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1086

Task 2655: Branching on node 3875
BBnode 3875 split into 3876 (2068.22X) 3877 (2066.50) (0.47 seconds)
Child 0 is pruned
LOWER BOUND: 2066.500000   ACTIVE NODES: 1086

Task 2656: Cutting on node 3877
recomputing rownorms ...
Writing Pool: 1513 cuts
BBnode 3877 (now 3878) done cutting: lowerbound 2066.50 (0.21 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1086

Task 2657: Branching on node 2737
BBnode 2737 split into 3879 (2067.00) 3880 (2066.96) (0.32 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1087

Task 2658: Branching on node 3796
BBnode 3796 split into 3881 (2067.17X) 3882 (2066.62) (0.38 seconds)
Child 0 is pruned
LOWER BOUND: 2066.500000   ACTIVE NODES: 1087

Task 2659: Branching on node 3319
BBnode 3319 split into 3883 (2067.02) 3884 (2067.03) (0.28 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1088

Task 2660: Branching on node 3800
BBnode 3800 split into 3885 (2068.36X) 3886 (2066.50) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.500000   ACTIVE NODES: 1088

Task 2661: Cutting on node 3886
recomputing rownorms ...
Writing Pool: 1513 cuts
BBnode 3886 (now 3887) done cutting: lowerbound 2066.51 (0.43 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1088

Task 2662: Branching on node 1939
BBnode 1939 split into 3888 (2066.83) 3889 (2067.00) (0.43 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1089

Task 2663: Cutting on node 2317
Writing Pool: 1517 cuts
BBnode 2317 (now 3890) done cutting: lowerbound 2066.51 (0.49 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1089

Task 2664: Branching on node 3263
BBnode 3263 split into 3891 (2067.02) 3892 (2067.14X) (0.34 seconds)
Child 1 is pruned
LOWER BOUND: 2066.500000   ACTIVE NODES: 1089

Task 2665: Branching on node 3166
BBnode 3166 split into 3893 (2067.00) 3894 (2067.10) (0.24 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1090

Task 2666: Branching on node 1976
BBnode 1976 split into 3895 (2067.00) 3896 (2066.73) (0.34 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1091

Task 2667: Branching on node 3878
BBnode 3878 split into 3897 (2067.65X) 3898 (2066.68) (0.30 seconds)
Child 0 is pruned
LOWER BOUND: 2066.500000   ACTIVE NODES: 1091

Task 2668: Cutting on node 3163
Writing Pool: 1517 cuts
BBnode 3163 (now 3899) done cutting: lowerbound 2066.50 (0.26 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1091

Task 2669: Branching on node 3899
BBnode 3899 split into 3900 (2066.50) 3901 (2066.92) (0.42 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1092

Task 2670: Cutting on node 3900
recomputing rownorms ...
Writing Pool: 1519 cuts
BBnode 3900 (now 3902) done cutting: lowerbound 2066.59 (0.25 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1092

Task 2671: Cutting on node 1165
Writing Pool: 1519 cuts
BBnode 1165 (now 3903) done cutting: lowerbound 2066.50 (0.20 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1092

Task 2672: Branching on node 3903
BBnode 3903 split into 3904 (2067.46X) 3905 (2066.50) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.500000   ACTIVE NODES: 1092

Task 2673: Cutting on node 3905
Writing Pool: 1519 cuts
BBnode 3905 (now 3906) done cutting: lowerbound 2066.50 (0.31 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1092

Task 2674: Branching on node 3906
BBnode 3906 split into 3907 (2067.00) 3908 (2066.67) (0.50 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1093

Task 2675: Branching on node 2800
BBnode 2800 split into 3909 (2066.94) 3910 (2066.89) (0.27 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1094

Task 2676: Branching on node 3504
BBnode 3504 split into 3911 (2067.00) 3912 (2066.62) (0.33 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1095

Task 2677: Cutting on node 2538
recomputing rownorms ...
Writing Pool: 1521 cuts
BBnode 2538 (now 3913) done cutting: lowerbound 2066.57 (0.74 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1095

Task 2678: Cutting on node 2486
recomputing rownorms ...
Writing Pool: 1521 cuts
BBnode 2486 (now 3914) done cutting: lowerbound 2066.57 (0.27 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1095

Task 2679: Cutting on node 2064
Writing Pool: 1521 cuts
BBnode 2064 (now 3915) done cutting: lowerbound 2066.50 (0.16 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1095

Task 2680: Branching on node 3915
BBnode 3915 split into 3916 (2067.00) 3917 (2067.17X) (0.28 seconds)
Child 1 is pruned
LOWER BOUND: 2066.500000   ACTIVE NODES: 1095

Task 2681: Cutting on node 3103
Writing Pool: 1528 cuts
BBnode 3103 (now 3918) done cutting: lowerbound 2066.66 (0.64 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1095

Task 2682: Cutting on node 1637
Writing Pool: 1535 cuts
BBnode 1637 (now 3919) done cutting: lowerbound 2066.59 (0.35 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1095

Task 2683: Cutting on node 2363
Writing Pool: 1535 cuts
BBnode 2363 (now 3920) done cutting: lowerbound 2066.80 (0.26 seconds)
LOWER BOUND: 2066.500719   ACTIVE NODES: 1095

Task 2684: Cutting on node 1318
Writing Pool: 1535 cuts
BBnode 1318 (now 3921) done cutting: lowerbound 2066.93 (0.40 seconds)
LOWER BOUND: 2066.500982   ACTIVE NODES: 1095

Task 2685: Branching on node 3680
BBnode 3680 split into 3922 (2067.22X) 3923 (2067.25X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.501051   ACTIVE NODES: 1094

Task 2686: Cutting on node 2559
recomputing rownorms ...
Writing Pool: 1535 cuts
BBnode 2559 (now 3924) done cutting: lowerbound 2066.59 (0.51 seconds)
LOWER BOUND: 2066.502347   ACTIVE NODES: 1094

Task 2687: Cutting on node 1423
Writing Pool: 1538 cuts
BBnode 1423 (now 3925) done cutting: lowerbound 2066.77 (0.94 seconds)
LOWER BOUND: 2066.503185   ACTIVE NODES: 1094

Task 2688: Branching on node 3247
BBnode 3247 split into 3926 (2067.23X) 3927 (2067.00) (0.42 seconds)
Child 0 is pruned
LOWER BOUND: 2066.503268   ACTIVE NODES: 1094

Task 2689: Cutting on node 2290
Writing Pool: 1538 cuts
BBnode 2290 (now 3928) done cutting: lowerbound 2066.53 (0.50 seconds)
LOWER BOUND: 2066.504792   ACTIVE NODES: 1094

Task 2690: Cutting on node 1259
recomputing rownorms ...
Writing Pool: 1538 cuts
BBnode 1259 (now 3929) done cutting: lowerbound 2066.57 (0.53 seconds)
LOWER BOUND: 2066.505263   ACTIVE NODES: 1094

Task 2691: Branching on node 3890
BBnode 3890 split into 3930 (2066.67) 3931 (2066.92) (0.27 seconds)
LOWER BOUND: 2066.506849   ACTIVE NODES: 1095

Task 2692: Branching on node 3449
BBnode 3449 split into 3932 (2067.10X) 3933 (2067.00) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.508197   ACTIVE NODES: 1095

Task 2693: Branching on node 3102
BBnode 3102 split into 3934 (2066.97) 3935 (2066.59) (0.38 seconds)
LOWER BOUND: 2066.508876   ACTIVE NODES: 1096

Task 2694: Branching on node 3704
BBnode 3704 split into 3936 (2066.87) 3937 (2067.14X) (0.49 seconds)
Child 1 is pruned
LOWER BOUND: 2066.509804   ACTIVE NODES: 1096

Task 2695: Cutting on node 1507
Writing Pool: 1538 cuts
BBnode 1507 (now 3938) done cutting: lowerbound 2066.51 (0.21 seconds)
LOWER BOUND: 2066.509804   ACTIVE NODES: 1096

Task 2696: Branching on node 3938
BBnode 3938 split into 3939 (2066.80) 3940 (2067.20X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2066.510204   ACTIVE NODES: 1096

Task 2697: Cutting on node 3199
recomputing rownorms ...
Writing Pool: 1538 cuts
BBnode 3199 (now 3941) done cutting: lowerbound 2066.58 (0.26 seconds)
LOWER BOUND: 2066.510903   ACTIVE NODES: 1096

Task 2698: Branching on node 3464
BBnode 3464 split into 3942 (2067.17X) 3943 (2067.09) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.511464   ACTIVE NODES: 1096

Task 2699: Cutting on node 3070
Writing Pool: 1538 cuts
BBnode 3070 (now 3944) done cutting: lowerbound 2066.56 (0.22 seconds)
LOWER BOUND: 2066.511905   ACTIVE NODES: 1096

Task 2700: Branching on node 3248
BBnode 3248 split into 3945 (2066.90) 3946 (2066.79) (0.35 seconds)
LOWER BOUND: 2066.511905   ACTIVE NODES: 1097

Task 2701: Cutting on node 2447
recomputing rownorms ...
Writing Pool: 1538 cuts
BBnode 2447 (now 3947) done cutting: lowerbound 2066.71 (0.28 seconds)
LOWER BOUND: 2066.512195   ACTIVE NODES: 1097

Task 2702: Cutting on node 1805
recomputing rownorms ...
Writing Pool: 1538 cuts
BBnode 1805 (now 3948) done cutting: lowerbound 2066.77 (0.61 seconds)
LOWER BOUND: 2066.512324   ACTIVE NODES: 1097

Task 2703: Branching on node 2757
BBnode 2757 split into 3949 (2066.97) 3950 (2067.05) (0.36 seconds)
LOWER BOUND: 2066.513514   ACTIVE NODES: 1098

Task 2704: Cutting on node 3684
recomputing rownorms ...
Writing Pool: 1538 cuts
BBnode 3684 (now 3951) done cutting: lowerbound 2066.54 (0.26 seconds)
LOWER BOUND: 2066.513514   ACTIVE NODES: 1098

Task 2705: Branching on node 3887
BBnode 3887 split into 3952 (2067.00) 3953 (2066.73) (0.41 seconds)
LOWER BOUND: 2066.513514   ACTIVE NODES: 1099

Task 2706: Cutting on node 2768
recomputing rownorms ...
Writing Pool: 1538 cuts
BBnode 2768 (now 3954) done cutting: lowerbound 2066.62 (0.22 seconds)
LOWER BOUND: 2066.513514   ACTIVE NODES: 1099

Task 2707: Cutting on node 2528
Writing Pool: 1539 cuts
BBnode 2528 (now 3955) done cutting: lowerbound 2066.74 (0.25 seconds)
LOWER BOUND: 2066.513652   ACTIVE NODES: 1099

Task 2708: Cutting on node 1809
recomputing rownorms ...
Writing Pool: 1539 cuts
BBnode 1809 (now 3956) done cutting: lowerbound 2066.90 (0.16 seconds)
LOWER BOUND: 2066.514286   ACTIVE NODES: 1099

Task 2709: Cutting on node 2630
recomputing rownorms ...
Writing Pool: 1539 cuts
BBnode 2630 (now 3957) done cutting: lowerbound 2066.51 (0.21 seconds)
LOWER BOUND: 2066.514286   ACTIVE NODES: 1099

Task 2710: Branching on node 3957
BBnode 3957 split into 3958 (2067.19X) 3959 (2066.50) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.500000   ACTIVE NODES: 1099

Task 2711: Cutting on node 3959
recomputing rownorms ...
Writing Pool: 1539 cuts
BBnode 3959 (now 3960) done cutting: lowerbound 2066.50 (0.19 seconds)
LOWER BOUND: 2066.500000   ACTIVE NODES: 1099

Task 2712: Branching on node 3960
BBnode 3960 split into 3961 (2066.94) 3962 (2067.15X) (0.35 seconds)
Child 1 is pruned
LOWER BOUND: 2066.514583   ACTIVE NODES: 1099

Task 2713: Cutting on node 1044
Writing Pool: 1541 cuts
BBnode 1044 (now 3963) done cutting: lowerbound 2066.75 (0.27 seconds)
LOWER BOUND: 2066.515152   ACTIVE NODES: 1099

Task 2714: Branching on node 3857
BBnode 3857 split into 3964 (2066.95) 3965 (2067.35X) (0.38 seconds)
Child 1 is pruned
LOWER BOUND: 2066.515306   ACTIVE NODES: 1099

Task 2715: Cutting on node 2249
recomputing rownorms ...
Writing Pool: 1545 cuts
BBnode 2249 (now 3966) done cutting: lowerbound 2066.89 (0.35 seconds)
LOWER BOUND: 2066.515748   ACTIVE NODES: 1099

Task 2716: Cutting on node 1831
Writing Pool: 1545 cuts
BBnode 1831 (now 3967) done cutting: lowerbound 2066.61 (0.29 seconds)
LOWER BOUND: 2066.515914   ACTIVE NODES: 1099

Task 2717: Branching on node 3475
BBnode 3475 split into 3968 (2066.74) 3969 (2067.07) (0.35 seconds)
LOWER BOUND: 2066.516129   ACTIVE NODES: 1100

Task 2718: Branching on node 3320
BBnode 3320 split into 3970 (2067.37X) 3971 (2066.76) (0.51 seconds)
Child 0 is pruned
LOWER BOUND: 2066.516129   ACTIVE NODES: 1100

Task 2719: Branching on node 3420
BBnode 3420 split into 3972 (2067.38X) 3973 (2067.38X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.517271   ACTIVE NODES: 1099

Task 2720: Cutting on node 2817
recomputing rownorms ...
Writing Pool: 1545 cuts
BBnode 2817 (now 3974) done cutting: lowerbound 2066.69 (0.32 seconds)
LOWER BOUND: 2066.517824   ACTIVE NODES: 1099

Task 2721: Branching on node 2859
BBnode 2859 split into 3975 (2066.66) 3976 (2067.08) (0.43 seconds)
LOWER BOUND: 2066.518072   ACTIVE NODES: 1100

Task 2722: Cutting on node 1733
Writing Pool: 1548 cuts
BBnode 1733 (now 3977) done cutting: lowerbound 2066.71 (0.28 seconds)
LOWER BOUND: 2066.519011   ACTIVE NODES: 1100

Task 2723: Cutting on node 2736
Writing Pool: 1548 cuts
BBnode 2736 (now 3978) done cutting: lowerbound 2066.62 (0.24 seconds)
LOWER BOUND: 2066.519531   ACTIVE NODES: 1100

Task 2724: Cutting on node 3294
recomputing rownorms ...
Writing Pool: 1548 cuts
BBnode 3294 (now 3979) done cutting: lowerbound 2066.70 (0.22 seconds)
LOWER BOUND: 2066.520000   ACTIVE NODES: 1100

Task 2725: Branching on node 2193
BBnode 2193 split into 3980 (2066.67) 3981 (2066.64) (0.32 seconds)
LOWER BOUND: 2066.520000   ACTIVE NODES: 1101

Task 2726: Cutting on node 2550
Writing Pool: 1548 cuts
BBnode 2550 (now 3982) done cutting: lowerbound 2066.58 (0.26 seconds)
LOWER BOUND: 2066.521739   ACTIVE NODES: 1101

Task 2727: Branching on node 3128
BBnode 3128 split into 3983 (2067.20X) 3984 (2067.00) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.521739   ACTIVE NODES: 1101

Task 2728: Cutting on node 1294
Writing Pool: 1548 cuts
BBnode 1294 (now 3985) done cutting: lowerbound 2066.76 (0.26 seconds)
LOWER BOUND: 2066.522084   ACTIVE NODES: 1101

Task 2729: Cutting on node 2527
Writing Pool: 1552 cuts
BBnode 2527 (now 3986) done cutting: lowerbound 2066.52 (0.86 seconds)
LOWER BOUND: 2066.520449   ACTIVE NODES: 1101

Task 2730: Branching on node 3986
BBnode 3986 split into 3987 (2066.79) 3988 (2066.88) (0.33 seconds)
LOWER BOUND: 2066.522222   ACTIVE NODES: 1102

Task 2731: Cutting on node 2228
recomputing rownorms ...
Writing Pool: 1552 cuts
BBnode 2228 (now 3989) done cutting: lowerbound 2066.97 (0.29 seconds)
LOWER BOUND: 2066.522388   ACTIVE NODES: 1102

Task 2732: Cutting on node 2147
Writing Pool: 1552 cuts
BBnode 2147 (now 3990) done cutting: lowerbound 2066.52 (0.26 seconds)
LOWER BOUND: 2066.522388   ACTIVE NODES: 1102

Task 2733: Branching on node 3871
BBnode 3871 split into 3991 (2066.93) 3992 (2067.35X) (0.48 seconds)
Child 1 is pruned
LOWER BOUND: 2066.522388   ACTIVE NODES: 1102

Task 2734: Branching on node 3990
BBnode 3990 split into 3993 (2067.21X) 3994 (2066.89) (0.47 seconds)
Child 0 is pruned
LOWER BOUND: 2066.523148   ACTIVE NODES: 1102

Task 2735: Cutting on node 3004
recomputing rownorms ...
Writing Pool: 1552 cuts
BBnode 3004 (now 3995) done cutting: lowerbound 2066.63 (0.55 seconds)
LOWER BOUND: 2066.523810   ACTIVE NODES: 1102

Task 2736: Cutting on node 2432
recomputing rownorms ...
Writing Pool: 1555 cuts
BBnode 2432 (now 3996) done cutting: lowerbound 2066.80 (0.50 seconds)
LOWER BOUND: 2066.524008   ACTIVE NODES: 1102

Task 2737: Cutting on node 2579
Writing Pool: 1557 cuts
BBnode 2579 (now 3997) done cutting: lowerbound 2066.58 (0.81 seconds)
LOWER BOUND: 2066.524752   ACTIVE NODES: 1102

Task 2738: Cutting on node 2598
recomputing rownorms ...
Writing Pool: 1559 cuts
BBnode 2598 (now 3998) done cutting: lowerbound 2066.95 (0.38 seconds)
LOWER BOUND: 2066.525346   ACTIVE NODES: 1102

Task 2739: Cutting on node 1414
Writing Pool: 1560 cuts
BBnode 1414 (now 3999) done cutting: lowerbound 2066.54 (0.34 seconds)
LOWER BOUND: 2066.525346   ACTIVE NODES: 1102

Task 2740: Cutting on node 820
Writing Pool: 1565 cuts
BBnode 820 (now 4000) done cutting: lowerbound 2066.94 (0.36 seconds)
LOWER BOUND: 2066.525926   ACTIVE NODES: 1102

Task 2741: Branching on node 3821
BBnode 3821 split into 4001 (2066.68) 4002 (2067.08) (0.46 seconds)
LOWER BOUND: 2066.526221   ACTIVE NODES: 1103

Task 2742: Branching on node 3492
BBnode 3492 split into 4003 (2066.87) 4004 (2066.82) (0.43 seconds)
LOWER BOUND: 2066.526316   ACTIVE NODES: 1104

Task 2743: Cutting on node 2047
recomputing rownorms ...
Writing Pool: 1565 cuts
BBnode 2047 (now 4005) done cutting: lowerbound 2066.53 (0.19 seconds)
LOWER BOUND: 2066.526316   ACTIVE NODES: 1104

Task 2744: Branching on node 3487
BBnode 3487 split into 4006 (2066.74) 4007 (2067.00) (0.40 seconds)
LOWER BOUND: 2066.526316   ACTIVE NODES: 1105

Task 2745: Cutting on node 2827
Writing Pool: 1567 cuts
BBnode 2827 (now 4008) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2066.526316   ACTIVE NODES: 1104

Task 2746: Branching on node 4005
BBnode 4005 split into 4009 (2067.00) 4010 (2067.03) (0.40 seconds)
LOWER BOUND: 2066.526316   ACTIVE NODES: 1105

Task 2747: Cutting on node 2892
Writing Pool: 1570 cuts
BBnode 2892 (now 4011) done cutting: lowerbound 2066.66 (0.35 seconds)
LOWER BOUND: 2066.526786   ACTIVE NODES: 1105

Task 2748: Cutting on node 2945
recomputing rownorms ...
Writing Pool: 1571 cuts
BBnode 2945 (now 4012) done cutting: lowerbound 2066.53 (0.53 seconds)
LOWER BOUND: 2066.526825   ACTIVE NODES: 1105

Task 2749: Cutting on node 2833
Writing Pool: 1572 cuts
BBnode 2833 (now 4013) done cutting: lowerbound 2066.94 (0.21 seconds)
LOWER BOUND: 2066.527027   ACTIVE NODES: 1105

Task 2750: Cutting on node 2673
recomputing rownorms ...
Writing Pool: 1572 cuts
BBnode 2673 (now 4014) done cutting: lowerbound 2066.63 (0.24 seconds)
LOWER BOUND: 2066.528302   ACTIVE NODES: 1105

Task 2751: Cutting on node 1860
recomputing rownorms ...
Writing Pool: 1572 cuts
BBnode 1860 (now 4015) done cutting: lowerbound 2066.55 (0.45 seconds)
LOWER BOUND: 2066.528571   ACTIVE NODES: 1105

Task 2752: Cutting on node 2654
recomputing rownorms ...
Writing Pool: 1572 cuts
BBnode 2654 (now 4016) done cutting: lowerbound 2066.66 (0.25 seconds)
LOWER BOUND: 2066.528846   ACTIVE NODES: 1105

Task 2753: Cutting on node 2531
recomputing rownorms ...
Writing Pool: 1575 cuts
BBnode 2531 (now 4017) done cutting: lowerbound 2067.10 (0.56 seconds)
LOWER BOUND: 2066.529307   ACTIVE NODES: 1105

Task 2754: Cutting on node 2189
recomputing rownorms ...
Writing Pool: 1575 cuts
BBnode 2189 (now 4018) done cutting: lowerbound 2066.95 (0.25 seconds)
LOWER BOUND: 2066.529412   ACTIVE NODES: 1105

Task 2755: Cutting on node 3198
recomputing rownorms ...
Writing Pool: 1575 cuts
BBnode 3198 (now 4019) done cutting: lowerbound 2067.03 (0.28 seconds)
LOWER BOUND: 2066.529412   ACTIVE NODES: 1105

Task 2756: Branching on node 3189
BBnode 3189 split into 4020 (2067.33X) 4021 (2067.00) (0.43 seconds)
Child 0 is pruned
LOWER BOUND: 2066.529412   ACTIVE NODES: 1105

Task 2757: Branching on node 1935
BBnode 1935 split into 4022 (2066.90) 4023 (2067.10) (0.31 seconds)
LOWER BOUND: 2066.530277   ACTIVE NODES: 1106

Task 2758: Cutting on node 2564
Writing Pool: 1575 cuts
BBnode 2564 (now 4024) done cutting: lowerbound 2066.67 (0.26 seconds)
LOWER BOUND: 2066.531052   ACTIVE NODES: 1106

Task 2759: Cutting on node 2060
Writing Pool: 1578 cuts
BBnode 2060 (now 4025) done cutting: lowerbound 2066.70 (0.54 seconds)
LOWER BOUND: 2066.531250   ACTIVE NODES: 1106

Task 2760: Cutting on node 2810
Writing Pool: 1578 cuts
BBnode 2810 (now 4026) done cutting: lowerbound 2066.53 (0.23 seconds)
LOWER BOUND: 2066.531250   ACTIVE NODES: 1106

Task 2761: Branching on node 4026
BBnode 4026 split into 4027 (2066.72) 4028 (2067.00) (0.33 seconds)
LOWER BOUND: 2066.531250   ACTIVE NODES: 1107

Task 2762: Cutting on node 2549
Writing Pool: 1578 cuts
BBnode 2549 (now 4029) done cutting: lowerbound 2066.61 (0.22 seconds)
LOWER BOUND: 2066.531590   ACTIVE NODES: 1107

Task 2763: Cutting on node 2260
recomputing rownorms ...
Writing Pool: 1581 cuts
BBnode 2260 (now 4030) done cutting: lowerbound 2066.97 (0.30 seconds)
LOWER BOUND: 2066.531987   ACTIVE NODES: 1107

Task 2764: Cutting on node 2365
Writing Pool: 1581 cuts
BBnode 2365 (now 4031) done cutting: lowerbound 2066.63 (0.29 seconds)
LOWER BOUND: 2066.532209   ACTIVE NODES: 1107

Task 2765: Branching on node 4012
BBnode 4012 split into 4032 (2067.05) 4033 (2066.88) (0.44 seconds)
LOWER BOUND: 2066.533875   ACTIVE NODES: 1108

Task 2766: Cutting on node 1851
recomputing rownorms ...
Writing Pool: 1581 cuts
BBnode 1851 (now 4034) done cutting: lowerbound 2066.77 (0.51 seconds)
LOWER BOUND: 2066.533981   ACTIVE NODES: 1108

Task 2767: Branching on node 3556
BBnode 3556 split into 4035 (2067.16X) 4036 (2066.75) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.534247   ACTIVE NODES: 1108

Task 2768: Branching on node 3928
BBnode 3928 split into 4037 (2066.96) 4038 (2066.77) (0.34 seconds)
LOWER BOUND: 2066.535199   ACTIVE NODES: 1109

Task 2769: Cutting on node 3231
recomputing rownorms ...
Writing Pool: 1581 cuts
BBnode 3231 (now 4039) done cutting: lowerbound 2066.54 (0.22 seconds)
LOWER BOUND: 2066.535199   ACTIVE NODES: 1109

Task 2770: Branching on node 4039
BBnode 4039 split into 4040 (2066.96) 4041 (2066.91) (0.36 seconds)
LOWER BOUND: 2066.535645   ACTIVE NODES: 1110

Task 2771: Cutting on node 2507
recomputing rownorms ...
Writing Pool: 1581 cuts
BBnode 2507 (now 4042) done cutting: lowerbound 2066.58 (0.25 seconds)
LOWER BOUND: 2066.535714   ACTIVE NODES: 1110

Task 2772: Branching on node 3360
BBnode 3360 split into 4043 (2067.00) 4044 (2066.90) (0.27 seconds)
LOWER BOUND: 2066.535714   ACTIVE NODES: 1111

Task 2773: Cutting on node 1871
recomputing rownorms ...
Writing Pool: 1586 cuts
BBnode 1871 (now 4045) done cutting: lowerbound 2066.85 (0.91 seconds)
LOWER BOUND: 2066.537313   ACTIVE NODES: 1111

Task 2774: Branching on node 3951
BBnode 3951 split into 4046 (2067.09) 4047 (2067.03) (0.43 seconds)
LOWER BOUND: 2066.537634   ACTIVE NODES: 1112

Task 2775: Branching on node 3146
BBnode 3146 split into 4048 (2067.59X) 4049 (2066.83) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.538318   ACTIVE NODES: 1112

Task 2776: Cutting on node 1352
recomputing rownorms ...
Writing Pool: 1586 cuts
BBnode 1352 (now 4050) done cutting: lowerbound 2067.05 (0.30 seconds)
LOWER BOUND: 2066.538391   ACTIVE NODES: 1112

Task 2777: Branching on node 2967
BBnode 2967 split into 4051 (2067.35X) 4052 (2066.82) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.538462   ACTIVE NODES: 1112

Task 2778: Cutting on node 1584
recomputing rownorms ...
Writing Pool: 1586 cuts
BBnode 1584 (now 4053) done cutting: lowerbound 2066.57 (0.38 seconds)
LOWER BOUND: 2066.538462   ACTIVE NODES: 1112

Task 2779: Branching on node 3809
BBnode 3809 split into 4054 (2066.92) 4055 (2067.00) (0.36 seconds)
LOWER BOUND: 2066.538860   ACTIVE NODES: 1113

Task 2780: Cutting on node 2515
recomputing rownorms ...
Writing Pool: 1586 cuts
BBnode 2515 (now 4056) done cutting: lowerbound 2066.81 (0.50 seconds)
LOWER BOUND: 2066.540984   ACTIVE NODES: 1113

Task 2781: Cutting on node 2880
recomputing rownorms ...
Writing Pool: 1586 cuts
BBnode 2880 (now 4057) done cutting: lowerbound 2066.55 (0.39 seconds)
LOWER BOUND: 2066.541436   ACTIVE NODES: 1113

Task 2782: Cutting on node 2483
Writing Pool: 1590 cuts
BBnode 2483 (now 4058) done cutting: lowerbound 2066.93 (0.47 seconds)
LOWER BOUND: 2066.541667   ACTIVE NODES: 1113

Task 2783: Cutting on node 1567
Writing Pool: 1592 cuts
BBnode 1567 (now 4059) done cutting: lowerbound 2067.08 (0.56 seconds)
LOWER BOUND: 2066.542484   ACTIVE NODES: 1113

Task 2784: Branching on node 3505
BBnode 3505 split into 4060 (2067.62X) 4061 (2066.84) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2066.542857   ACTIVE NODES: 1113

Task 2785: Cutting on node 2421
recomputing rownorms ...
Writing Pool: 1593 cuts
BBnode 2421 (now 4062) done cutting: lowerbound 2066.67 (0.49 seconds)
LOWER BOUND: 2066.542857   ACTIVE NODES: 1113

Task 2786: Branching on node 3792
BBnode 3792 split into 4063 (2066.89) 4064 (2067.00) (0.36 seconds)
LOWER BOUND: 2066.543478   ACTIVE NODES: 1114

Task 2787: Branching on node 3999
BBnode 3999 split into 4065 (2067.17X) 4066 (2066.90) (0.49 seconds)
Child 0 is pruned
LOWER BOUND: 2066.545455   ACTIVE NODES: 1114

Task 2788: Cutting on node 2481
Writing Pool: 1593 cuts
BBnode 2481 (now 4067) done cutting: lowerbound 2066.55 (0.17 seconds)
LOWER BOUND: 2066.545455   ACTIVE NODES: 1114

Task 2789: Cutting on node 2463
recomputing rownorms ...
Writing Pool: 1593 cuts
BBnode 2463 (now 4068) done cutting: lowerbound 2066.60 (0.33 seconds)
LOWER BOUND: 2066.545455   ACTIVE NODES: 1114

Task 2790: Cutting on node 2802
Writing Pool: 1593 cuts
BBnode 2802 (now 4069) done cutting: lowerbound 2066.66 (0.24 seconds)
LOWER BOUND: 2066.545455   ACTIVE NODES: 1114

Task 2791: Cutting on node 2480
recomputing rownorms ...
Writing Pool: 1597 cuts
BBnode 2480 (now 4070) done cutting: lowerbound 2066.82 (0.48 seconds)
LOWER BOUND: 2066.545455   ACTIVE NODES: 1114

Task 2792: Branching on node 3667
BBnode 3667 split into 4071 (2066.83) 4072 (2066.73) (0.44 seconds)
LOWER BOUND: 2066.545455   ACTIVE NODES: 1115

Task 2793: Branching on node 4067
BBnode 4067 split into 4073 (2067.23X) 4074 (2067.00) (0.54 seconds)
Child 0 is pruned
LOWER BOUND: 2066.545946   ACTIVE NODES: 1115

Task 2794: Cutting on node 1720
Writing Pool: 1598 cuts
BBnode 1720 (now 4075) done cutting: lowerbound 2066.86 (0.25 seconds)
LOWER BOUND: 2066.545994   ACTIVE NODES: 1115

Task 2795: Cutting on node 2928
Writing Pool: 1598 cuts
BBnode 2928 (now 4076) done cutting: lowerbound 2066.68 (0.32 seconds)
LOWER BOUND: 2066.546875   ACTIVE NODES: 1115

Task 2796: Cutting on node 2986
recomputing rownorms ...
Writing Pool: 1598 cuts
BBnode 2986 (now 4077) done cutting: lowerbound 2066.90 (0.31 seconds)
LOWER BOUND: 2066.547545   ACTIVE NODES: 1115

Task 2797: Branching on node 3679
BBnode 3679 split into 4078 (2067.36X) 4079 (2066.78) (0.33 seconds)
Child 0 is pruned
LOWER BOUND: 2066.547619   ACTIVE NODES: 1115

Task 2798: Cutting on node 3696
recomputing rownorms ...
Writing Pool: 1600 cuts
BBnode 3696 (now 4080) done cutting: lowerbound 2066.73 (0.75 seconds)
LOWER BOUND: 2066.548387   ACTIVE NODES: 1115

Task 2799: Cutting on node 2977
recomputing rownorms ...
Writing Pool: 1600 cuts
BBnode 2977 (now 4081) done cutting: lowerbound 2066.75 (0.24 seconds)
LOWER BOUND: 2066.549020   ACTIVE NODES: 1115

Task 2800: Branching on node 4015
BBnode 4015 split into 4082 (2066.71) 4083 (2066.95) (0.44 seconds)
LOWER BOUND: 2066.550000   ACTIVE NODES: 1116

Task 2801: Branching on node 3310
BBnode 3310 split into 4084 (2067.00) 4085 (2066.90) (0.30 seconds)
LOWER BOUND: 2066.550562   ACTIVE NODES: 1117

Task 2802: Branching on node 4057
BBnode 4057 split into 4086 (2066.87) 4087 (2066.87) (0.38 seconds)
LOWER BOUND: 2066.550562   ACTIVE NODES: 1118

Task 2803: Branching on node 3523
BBnode 3523 split into 4088 (2067.00) 4089 (2067.19X) (0.41 seconds)
Child 1 is pruned
LOWER BOUND: 2066.551320   ACTIVE NODES: 1118

Task 2804: Cutting on node 2914
recomputing rownorms ...
Writing Pool: 1600 cuts
BBnode 2914 (now 4090) done cutting: lowerbound 2066.57 (0.26 seconds)
LOWER BOUND: 2066.552381   ACTIVE NODES: 1118

Task 2805: Cutting on node 915
Writing Pool: 1602 cuts
BBnode 915 (now 4091) done cutting: lowerbound 2066.66 (0.27 seconds)
LOWER BOUND: 2066.553086   ACTIVE NODES: 1118

Task 2806: Cutting on node 1764
Writing Pool: 1602 cuts
BBnode 1764 (now 4092) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2066.553191   ACTIVE NODES: 1117

Task 2807: Cutting on node 2761
recomputing rownorms ...
Writing Pool: 1602 cuts
BBnode 2761 (now 4093) done cutting: lowerbound 2066.62 (0.25 seconds)
LOWER BOUND: 2066.553191   ACTIVE NODES: 1117

Task 2808: Branching on node 3536
BBnode 3536 split into 4094 (2067.33X) 4095 (2066.98) (0.40 seconds)
Child 0 is pruned
LOWER BOUND: 2066.554348   ACTIVE NODES: 1117

Task 2809: Cutting on node 2867
Writing Pool: 1607 cuts
BBnode 2867 (now 4096) done cutting: lowerbound 2066.66 (0.53 seconds)
LOWER BOUND: 2066.554455   ACTIVE NODES: 1117

Task 2810: Branching on node 3179
BBnode 3179 split into 4097 (2067.25X) 4098 (2066.92) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.555556   ACTIVE NODES: 1117

Task 2811: Cutting on node 2767
Writing Pool: 1610 cuts
BBnode 2767 (now 4099) done cutting: lowerbound 2066.65 (0.34 seconds)
LOWER BOUND: 2066.555556   ACTIVE NODES: 1117

Task 2812: Branching on node 3744
BBnode 3744 split into 4100 (2067.19X) 4101 (2067.00) (0.43 seconds)
Child 0 is pruned
LOWER BOUND: 2066.555556   ACTIVE NODES: 1117

Task 2813: Cutting on node 3794
recomputing rownorms ...
Writing Pool: 1614 cuts
BBnode 3794 (now 4102) done cutting: lowerbound 2066.56 (0.69 seconds)
LOWER BOUND: 2066.555556   ACTIVE NODES: 1117

Task 2814: Branching on node 3725
BBnode 3725 split into 4103 (2066.96) 4104 (2067.00) (0.26 seconds)
LOWER BOUND: 2066.555556   ACTIVE NODES: 1118

Task 2815: Cutting on node 2781
Writing Pool: 1616 cuts
BBnode 2781 (now 4105) done cutting: lowerbound 2066.59 (0.41 seconds)
LOWER BOUND: 2066.555556   ACTIVE NODES: 1118

Task 2816: Branching on node 3810
BBnode 3810 split into 4106 (2066.85) 4107 (2066.93) (0.44 seconds)
LOWER BOUND: 2066.555556   ACTIVE NODES: 1119

Task 2817: Cutting on node 3094
Writing Pool: 1617 cuts
BBnode 3094 (now 4108) done cutting: lowerbound 2066.56 (0.27 seconds)
LOWER BOUND: 2066.555556   ACTIVE NODES: 1119

Task 2818: Cutting on node 2881
recomputing rownorms ...
Writing Pool: 1617 cuts
BBnode 2881 (now 4109) done cutting: lowerbound 2066.67 (0.22 seconds)
LOWER BOUND: 2066.556809   ACTIVE NODES: 1119

Task 2819: Branching on node 4108
BBnode 4108 split into 4110 (2066.87) 4111 (2066.61) (0.36 seconds)
LOWER BOUND: 2066.556818   ACTIVE NODES: 1120

Task 2820: Branching on node 3731
BBnode 3731 split into 4112 (2066.86) 4113 (2067.14X) (0.41 seconds)
Child 1 is pruned
LOWER BOUND: 2066.558824   ACTIVE NODES: 1120

Task 2821: Cutting on node 2884
recomputing rownorms ...
Writing Pool: 1617 cuts
BBnode 2884 (now 4114) done cutting: lowerbound 2066.60 (0.25 seconds)
LOWER BOUND: 2066.558824   ACTIVE NODES: 1120

Task 2822: Branching on node 3944
BBnode 3944 split into 4115 (2066.80) 4116 (2067.00) (0.30 seconds)
LOWER BOUND: 2066.559406   ACTIVE NODES: 1121

Task 2823: Branching on node 2516
BBnode 2516 split into 4117 (2067.01) 4118 (2066.95) (0.34 seconds)
LOWER BOUND: 2066.559564   ACTIVE NODES: 1122

Task 2824: Branching on node 3268
BBnode 3268 split into 4119 (2066.80) 4120 (2067.00) (0.31 seconds)
LOWER BOUND: 2066.559701   ACTIVE NODES: 1123

Task 2825: Cutting on node 3011
Writing Pool: 1628 cuts
BBnode 3011 (now 4121) done cutting: lowerbound 2067.00 (0.61 seconds)
LOWER BOUND: 2066.559904   ACTIVE NODES: 1123

Task 2826: Cutting on node 1766
Writing Pool: 1628 cuts
BBnode 1766 (now 4122) done cutting: lowerbound 2067.04 (0.38 seconds)
LOWER BOUND: 2066.560000   ACTIVE NODES: 1123

Task 2827: Cutting on node 2518
recomputing rownorms ...
Writing Pool: 1629 cuts
BBnode 2518 (now 4123) done cutting: lowerbound 2066.62 (0.27 seconds)
LOWER BOUND: 2066.560000   ACTIVE NODES: 1123

Task 2828: Cutting on node 3297
Writing Pool: 1630 cuts
BBnode 3297 (now 4124) done cutting: lowerbound 2066.72 (0.23 seconds)
LOWER BOUND: 2066.560000   ACTIVE NODES: 1123

Task 2829: Cutting on node 2933
recomputing rownorms ...
Writing Pool: 1631 cuts
BBnode 2933 (now 4125) done cutting: lowerbound 2066.61 (0.52 seconds)
LOWER BOUND: 2066.560284   ACTIVE NODES: 1123

Task 2830: Cutting on node 2665
Writing Pool: 1633 cuts
BBnode 2665 (now 4126) done cutting: lowerbound 2066.64 (0.54 seconds)
LOWER BOUND: 2066.560606   ACTIVE NODES: 1123

Task 2831: Cutting on node 3045
Writing Pool: 1635 cuts
BBnode 3045 (now 4127) done cutting: lowerbound 2066.56 (0.42 seconds)
LOWER BOUND: 2066.560859   ACTIVE NODES: 1123

Task 2832: Branching on node 3084
BBnode 3084 split into 4128 (2067.17X) 4129 (2066.81) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.561404   ACTIVE NODES: 1123

Task 2833: Cutting on node 1226
recomputing rownorms ...
Writing Pool: 1638 cuts
BBnode 1226 (now 4130) done cutting: lowerbound 2067.07 (0.25 seconds)
LOWER BOUND: 2066.561644   ACTIVE NODES: 1123

Task 2834: Branching on node 3237
BBnode 3237 split into 4131 (2067.00) 4132 (2067.29X) (0.40 seconds)
Child 1 is pruned
LOWER BOUND: 2066.562130   ACTIVE NODES: 1123

Task 2835: Branching on node 3388
BBnode 3388 split into 4133 (2067.16X) 4134 (2066.67) (0.42 seconds)
Child 0 is pruned
LOWER BOUND: 2066.562500   ACTIVE NODES: 1123

Task 2836: Branching on node 4102
BBnode 4102 split into 4135 (2066.86) 4136 (2066.80) (0.33 seconds)
LOWER BOUND: 2066.563786   ACTIVE NODES: 1124

Task 2837: Cutting on node 2247
Writing Pool: 1639 cuts
BBnode 2247 (now 4137) done cutting: lowerbound 2066.76 (0.31 seconds)
LOWER BOUND: 2066.563927   ACTIVE NODES: 1124

Task 2838: Branching on node 4127
BBnode 4127 split into 4138 (2066.81) 4139 (2066.75) (0.32 seconds)
LOWER BOUND: 2066.564045   ACTIVE NODES: 1125

Task 2839: Branching on node 3863
BBnode 3863 split into 4140 (2067.44X) 4141 (2067.25X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.564103   ACTIVE NODES: 1124

Task 2840: Cutting on node 3184
recomputing rownorms ...
Writing Pool: 1639 cuts
BBnode 3184 (now 4142) done cutting: lowerbound 2066.77 (0.29 seconds)
LOWER BOUND: 2066.564516   ACTIVE NODES: 1124

Task 2841: Branching on node 3754
BBnode 3754 split into 4143 (2067.31X) 4144 (2067.38X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.564815   ACTIVE NODES: 1123

Task 2842: Cutting on node 2514
recomputing rownorms ...
Writing Pool: 1639 cuts
BBnode 2514 (now 4145) done cutting: lowerbound 2066.64 (0.22 seconds)
LOWER BOUND: 2066.564834   ACTIVE NODES: 1123

Task 2843: Cutting on node 2678
recomputing rownorms ...
Writing Pool: 1641 cuts
BBnode 2678 (now 4146) done cutting: lowerbound 2067.08 (0.49 seconds)
LOWER BOUND: 2066.565217   ACTIVE NODES: 1123

Task 2844: Cutting on node 2414
recomputing rownorms ...
Writing Pool: 1643 cuts
BBnode 2414 (now 4147) done cutting: lowerbound 2066.61 (0.40 seconds)
LOWER BOUND: 2066.565217   ACTIVE NODES: 1123

Task 2845: Cutting on node 1448
recomputing rownorms ...
Writing Pool: 1647 cuts
BBnode 1448 (now 4148) done cutting: lowerbound 2066.99 (0.33 seconds)
LOWER BOUND: 2066.568106   ACTIVE NODES: 1123

Task 2846: Branching on node 4053
BBnode 4053 split into 4149 (2067.25X) 4150 (2067.26X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.568421   ACTIVE NODES: 1122

Task 2847: Cutting on node 2863
recomputing rownorms ...
Writing Pool: 1647 cuts
BBnode 2863 (now 4151) done cutting: lowerbound 2066.66 (0.45 seconds)
LOWER BOUND: 2066.568627   ACTIVE NODES: 1122

Task 2848: Branching on node 3914
BBnode 3914 split into 4152 (2066.67) 4153 (2066.94) (0.44 seconds)
LOWER BOUND: 2066.569124   ACTIVE NODES: 1123

Task 2849: Cutting on node 3508
Writing Pool: 1661 cuts
BBnode 3508 (now 4154) done cutting: lowerbound 2066.75 (1.08 seconds)
LOWER BOUND: 2066.569811   ACTIVE NODES: 1123

Task 2850: Branching on node 3929
BBnode 3929 split into 4155 (2067.38X) 4156 (2066.93) (0.44 seconds)
Child 0 is pruned
LOWER BOUND: 2066.570276   ACTIVE NODES: 1123

Task 2851: Branching on node 3298
BBnode 3298 split into 4157 (2066.96) 4158 (2067.00) (0.44 seconds)
LOWER BOUND: 2066.570595   ACTIVE NODES: 1124

Task 2852: Cutting on node 2748
recomputing rownorms ...
Writing Pool: 1661 cuts
BBnode 2748 (now 4159) done cutting: lowerbound 2067.02 (0.26 seconds)
LOWER BOUND: 2066.571154   ACTIVE NODES: 1124

Task 2853: Branching on node 4090
BBnode 4090 split into 4160 (2066.95) 4161 (2066.84) (0.43 seconds)
LOWER BOUND: 2066.571429   ACTIVE NODES: 1125

Task 2854: Cutting on node 3549
recomputing rownorms ...
Writing Pool: 1666 cuts
BBnode 3549 (now 4162) done cutting: lowerbound 2066.69 (0.63 seconds)
LOWER BOUND: 2066.571429   ACTIVE NODES: 1125

Task 2855: Cutting on node 3693
Writing Pool: 1666 cuts
BBnode 3693 (now 4163) done cutting: lowerbound 2066.57 (0.19 seconds)
LOWER BOUND: 2066.571429   ACTIVE NODES: 1125

Task 2856: Branching on node 4163
BBnode 4163 split into 4164 (2067.00) 4165 (2066.80) (0.31 seconds)
LOWER BOUND: 2066.571429   ACTIVE NODES: 1126

Task 2857: Cutting on node 1187
Writing Pool: 1668 cuts
BBnode 1187 (now 4166) done cutting: lowerbound 2066.73 (0.50 seconds)
LOWER BOUND: 2066.571429   ACTIVE NODES: 1126

Task 2858: Branching on node 1453
BBnode 1453 split into 4167 (2067.43X) 4168 (2066.93) (0.38 seconds)
Child 0 is pruned
LOWER BOUND: 2066.571429   ACTIVE NODES: 1126

Task 2859: Cutting on node 2864
recomputing rownorms ...
Writing Pool: 1674 cuts
BBnode 2864 (now 4169) done cutting: lowerbound 2066.65 (0.47 seconds)
LOWER BOUND: 2066.571429   ACTIVE NODES: 1126

Task 2860: Cutting on node 2676
recomputing rownorms ...
Writing Pool: 1674 cuts
BBnode 2676 (now 4170) done cutting: lowerbound 2066.60 (0.54 seconds)
LOWER BOUND: 2066.571429   ACTIVE NODES: 1126

Task 2861: Cutting on node 3862
recomputing rownorms ...
Writing Pool: 1674 cuts
BBnode 3862 (now 4171) done cutting: lowerbound 2066.57 (0.18 seconds)
LOWER BOUND: 2066.571429   ACTIVE NODES: 1126

Task 2862: Branching on node 4171
BBnode 4171 split into 4172 (2066.89) 4173 (2066.74) (0.25 seconds)
LOWER BOUND: 2066.571429   ACTIVE NODES: 1127

Task 2863: Cutting on node 3047
recomputing rownorms ...
Writing Pool: 1676 cuts
BBnode 3047 (now 4174) done cutting: lowerbound 2066.68 (0.44 seconds)
LOWER BOUND: 2066.572327   ACTIVE NODES: 1127

Task 2864: Cutting on node 1246
Writing Pool: 1684 cuts
BBnode 1246 (now 4175) done cutting: lowerbound 2066.75 (0.38 seconds)
LOWER BOUND: 2066.573529   ACTIVE NODES: 1127

Task 2865: Cutting on node 1889
Writing Pool: 1684 cuts
BBnode 1889 (now 4176) done cutting: lowerbound 2066.61 (0.43 seconds)
LOWER BOUND: 2066.573684   ACTIVE NODES: 1127

Task 2866: Branching on node 2976
BBnode 2976 split into 4177 (2066.97) 4178 (2067.03) (0.42 seconds)
LOWER BOUND: 2066.574074   ACTIVE NODES: 1128

Task 2867: Branching on node 3476
BBnode 3476 split into 4179 (2067.21X) 4180 (2066.94) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2066.574627   ACTIVE NODES: 1128

Task 2868: Branching on node 3913
BBnode 3913 split into 4181 (2067.05) 4182 (2066.83) (0.37 seconds)
LOWER BOUND: 2066.576490   ACTIVE NODES: 1129

Task 2869: Branching on node 3634
BBnode 3634 split into 4183 (2067.20X) 4184 (2066.99) (0.42 seconds)
Child 0 is pruned
LOWER BOUND: 2066.576923   ACTIVE NODES: 1129

Task 2870: Cutting on node 3545
Writing Pool: 1684 cuts
BBnode 3545 (now 4185) done cutting: lowerbound 2066.60 (0.27 seconds)
LOWER BOUND: 2066.576923   ACTIVE NODES: 1129

Task 2871: Cutting on node 2387
recomputing rownorms ...
Writing Pool: 1684 cuts
BBnode 2387 (now 4186) done cutting: lowerbound 2066.62 (0.22 seconds)
LOWER BOUND: 2066.577778   ACTIVE NODES: 1129

Task 2872: Branching on node 3559
BBnode 3559 split into 4187 (2067.00) 4188 (2067.20X) (0.44 seconds)
Child 1 is pruned
LOWER BOUND: 2066.578218   ACTIVE NODES: 1129

Task 2873: Branching on node 3941
BBnode 3941 split into 4189 (2066.71) 4190 (2066.82) (0.32 seconds)
LOWER BOUND: 2066.578947   ACTIVE NODES: 1130

Task 2874: Branching on node 3609
BBnode 3609 split into 4191 (2067.00) 4192 (2066.80) (0.42 seconds)
LOWER BOUND: 2066.578947   ACTIVE NODES: 1131

Task 2875: Cutting on node 2476
recomputing rownorms ...
Writing Pool: 1685 cuts
BBnode 2476 (now 4193) done cutting: lowerbound 2066.64 (0.31 seconds)
LOWER BOUND: 2066.580000   ACTIVE NODES: 1131

Task 2876: Cutting on node 3593
recomputing rownorms ...
Writing Pool: 1685 cuts
BBnode 3593 (now 4194) done cutting: lowerbound 2066.58 (0.21 seconds)
LOWER BOUND: 2066.580000   ACTIVE NODES: 1131

Task 2877: Branching on node 4194
BBnode 4194 split into 4195 (2066.97) 4196 (2066.94) (0.35 seconds)
LOWER BOUND: 2066.580645   ACTIVE NODES: 1132

Task 2878: Cutting on node 2457
recomputing rownorms ...
Writing Pool: 1685 cuts
BBnode 2457 (now 4197) done cutting: lowerbound 2066.79 (0.28 seconds)
LOWER BOUND: 2066.581522   ACTIVE NODES: 1132

Task 2879: Cutting on node 1681
Writing Pool: 1685 cuts
BBnode 1681 (now 4198) done cutting: lowerbound 2066.79 (0.28 seconds)
LOWER BOUND: 2066.581633   ACTIVE NODES: 1132

Task 2880: Branching on node 4042
BBnode 4042 split into 4199 (2066.75) 4200 (2066.82) (0.31 seconds)
LOWER BOUND: 2066.581784   ACTIVE NODES: 1133

Task 2881: Branching on node 3997
BBnode 3997 split into 4201 (2066.90) 4202 (2066.65) (0.32 seconds)
LOWER BOUND: 2066.582090   ACTIVE NODES: 1134

Task 2882: Branching on node 3196
BBnode 3196 split into 4203 (2066.58) 4204 (2066.79) (0.42 seconds)
LOWER BOUND: 2066.582609   ACTIVE NODES: 1135

Task 2883: Cutting on node 1652
Writing Pool: 1686 cuts
BBnode 1652 (now 4205) done cutting: lowerbound 2066.60 (0.25 seconds)
LOWER BOUND: 2066.583333   ACTIVE NODES: 1135

Task 2884: Cutting on node 4203
recomputing rownorms ...
Writing Pool: 1687 cuts
BBnode 4203 (now 4206) done cutting: lowerbound 2066.60 (0.22 seconds)
LOWER BOUND: 2066.583333   ACTIVE NODES: 1135

Task 2885: Cutting on node 2265
Writing Pool: 1687 cuts
BBnode 2265 (now 4207) done cutting: lowerbound 2066.87 (0.29 seconds)
LOWER BOUND: 2066.583333   ACTIVE NODES: 1135

Task 2886: Branching on node 2207
BBnode 2207 split into 4208 (2066.86) 4209 (2066.93) (0.31 seconds)
LOWER BOUND: 2066.583333   ACTIVE NODES: 1136

Task 2887: Branching on node 3982
BBnode 3982 split into 4210 (2067.00) 4211 (2066.71) (0.33 seconds)
LOWER BOUND: 2066.583333   ACTIVE NODES: 1137

Task 2888: Cutting on node 2351
recomputing rownorms ...
Writing Pool: 1687 cuts
BBnode 2351 (now 4212) done cutting: lowerbound 2066.58 (0.20 seconds)
LOWER BOUND: 2066.583333   ACTIVE NODES: 1137

Task 2889: Branching on node 4212
BBnode 4212 split into 4213 (2067.14X) 4214 (2067.17X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.583333   ACTIVE NODES: 1136

Task 2890: Branching on node 2212
BBnode 2212 split into 4215 (2067.59X) 4216 (2067.15X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.583333   ACTIVE NODES: 1135

Task 2891: Cutting on node 2024
recomputing rownorms ...
Writing Pool: 1689 cuts
BBnode 2024 (now 4217) done cutting: lowerbound 2066.65 (0.33 seconds)
LOWER BOUND: 2066.585366   ACTIVE NODES: 1135

Task 2892: Branching on node 3133
BBnode 3133 split into 4218 (2066.90) 4219 (2066.89) (0.39 seconds)
LOWER BOUND: 2066.585470   ACTIVE NODES: 1136

Task 2893: Cutting on node 3348
recomputing rownorms ...
Writing Pool: 1689 cuts
BBnode 3348 (now 4220) done cutting: lowerbound 2066.59 (0.45 seconds)
LOWER BOUND: 2066.585714   ACTIVE NODES: 1136

Task 2894: Branching on node 3278
BBnode 3278 split into 4221 (2067.05) 4222 (2067.00) (0.39 seconds)
LOWER BOUND: 2066.586207   ACTIVE NODES: 1137

Task 2895: Cutting on node 2965
Writing Pool: 1690 cuts
BBnode 2965 (now 4223) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2066.586207   ACTIVE NODES: 1136

Task 2896: Branching on node 3603
BBnode 3603 split into 4224 (2067.00) 4225 (2067.22X) (0.48 seconds)
Child 1 is pruned
LOWER BOUND: 2066.586667   ACTIVE NODES: 1136

Task 2897: Branching on node 3588
BBnode 3588 split into 4226 (2067.37X) 4227 (2067.08) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.587323   ACTIVE NODES: 1136

Task 2898: Branching on node 3120
BBnode 3120 split into 4228 (2067.32X) 4229 (2067.21X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.588235   ACTIVE NODES: 1135

Task 2899: Cutting on node 3082
recomputing rownorms ...
Writing Pool: 1690 cuts
BBnode 3082 (now 4230) done cutting: lowerbound 2066.68 (0.26 seconds)
LOWER BOUND: 2066.588757   ACTIVE NODES: 1135

Task 2900: Branching on node 3847
BBnode 3847 split into 4231 (2066.94) 4232 (2067.00) (0.40 seconds)
LOWER BOUND: 2066.588785   ACTIVE NODES: 1136

Task 2901: Branching on node 4105
BBnode 4105 split into 4233 (2067.72X) 4234 (2067.10X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.589744   ACTIVE NODES: 1135

Task 2902: Branching on node 3267
BBnode 3267 split into 4235 (2067.00) 4236 (2067.00) (0.40 seconds)
LOWER BOUND: 2066.589744   ACTIVE NODES: 1136

Task 2903: Branching on node 3924
BBnode 3924 split into 4237 (2066.96) 4238 (2067.03) (0.41 seconds)
LOWER BOUND: 2066.589879   ACTIVE NODES: 1137

Task 2904: Branching on node 4220
BBnode 4220 split into 4239 (2066.97) 4240 (2067.05) (0.49 seconds)
LOWER BOUND: 2066.590164   ACTIVE NODES: 1138

Task 2905: Cutting on node 3017
recomputing rownorms ...
Writing Pool: 1697 cuts
BBnode 3017 (now 4241) done cutting: lowerbound 2066.73 (0.99 seconds)
LOWER BOUND: 2066.590361   ACTIVE NODES: 1138

Task 2906: Cutting on node 2427
recomputing rownorms ...
Writing Pool: 1698 cuts
BBnode 2427 (now 4242) done cutting: lowerbound 2066.69 (0.49 seconds)
LOWER BOUND: 2066.590909   ACTIVE NODES: 1138

Task 2907: Cutting on node 2347
recomputing rownorms ...
Writing Pool: 1701 cuts
BBnode 2347 (now 4243) done cutting: lowerbound 2066.79 (0.41 seconds)
LOWER BOUND: 2066.590909   ACTIVE NODES: 1138

Task 2908: Cutting on node 1731
recomputing rownorms ...
Writing Pool: 1703 cuts
BBnode 1731 (now 4244) done cutting: lowerbound 2066.69 (0.29 seconds)
LOWER BOUND: 2066.590909   ACTIVE NODES: 1138

Task 2909: Cutting on node 2400
recomputing rownorms ...
Writing Pool: 1703 cuts
BBnode 2400 (now 4245) done cutting: lowerbound 2066.74 (0.25 seconds)
LOWER BOUND: 2066.591667   ACTIVE NODES: 1138

Task 2910: Cutting on node 1133
Writing Pool: 1706 cuts
BBnode 1133 (now 4246) done cutting: lowerbound 2066.73 (0.62 seconds)
LOWER BOUND: 2066.592342   ACTIVE NODES: 1138

Task 2911: Branching on node 3446
BBnode 3446 split into 4247 (2067.00) 4248 (2066.98) (0.42 seconds)
LOWER BOUND: 2066.592593   ACTIVE NODES: 1139

Task 2912: Cutting on node 1580
recomputing rownorms ...
Writing Pool: 1706 cuts
BBnode 1580 (now 4249) done cutting: lowerbound 2066.59 (0.25 seconds)
LOWER BOUND: 2066.592593   ACTIVE NODES: 1139

Task 2913: Branching on node 4249
BBnode 4249 split into 4250 (2066.70) 4251 (2066.71) (0.31 seconds)
LOWER BOUND: 2066.592834   ACTIVE NODES: 1140

Task 2914: Cutting on node 2181
recomputing rownorms ...
Writing Pool: 1712 cuts
BBnode 2181 (now 4252) done cutting: lowerbound 2066.81 (0.80 seconds)
LOWER BOUND: 2066.592841   ACTIVE NODES: 1140

Task 2915: Branching on node 3317
BBnode 3317 split into 4253 (2067.28X) 4254 (2067.11X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.593066   ACTIVE NODES: 1139

Task 2916: Branching on node 3902
BBnode 3902 split into 4255 (2066.94) 4256 (2066.93) (0.37 seconds)
LOWER BOUND: 2066.593253   ACTIVE NODES: 1140

Task 2917: Branching on node 3793
BBnode 3793 split into 4257 (2066.94) 4258 (2067.25X) (0.46 seconds)
Child 1 is pruned
LOWER BOUND: 2066.593407   ACTIVE NODES: 1140

Task 2918: Cutting on node 1418
Writing Pool: 1712 cuts
BBnode 1418 (now 4259) done cutting: lowerbound 2066.65 (0.30 seconds)
LOWER BOUND: 2066.593750   ACTIVE NODES: 1140

Task 2919: Branching on node 3919
BBnode 3919 split into 4260 (2067.29X) 4261 (2067.35X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.593977   ACTIVE NODES: 1139

Task 2920: Cutting on node 3935
Writing Pool: 1712 cuts
BBnode 3935 (now 4262) done cutting: lowerbound 2066.83 (0.25 seconds)
LOWER BOUND: 2066.594203   ACTIVE NODES: 1139

Task 2921: Cutting on node 3056
recomputing rownorms ...
Writing Pool: 1716 cuts
BBnode 3056 (now 4263) done cutting: lowerbound 2066.62 (0.51 seconds)
LOWER BOUND: 2066.594595   ACTIVE NODES: 1139

Task 2922: Cutting on node 3069
recomputing rownorms ...
Writing Pool: 1716 cuts
BBnode 3069 (now 4264) done cutting: lowerbound 2066.60 (0.45 seconds)
LOWER BOUND: 2066.595745   ACTIVE NODES: 1139

Task 2923: Branching on node 4068
BBnode 4068 split into 4265 (2067.46X) 4266 (2066.96) (0.29 seconds)
Child 0 is pruned
LOWER BOUND: 2066.595960   ACTIVE NODES: 1139

Task 2924: Cutting on node 2760
recomputing rownorms ...
Writing Pool: 1717 cuts
BBnode 2760 (now 4267) done cutting: lowerbound 2066.62 (0.39 seconds)
LOWER BOUND: 2066.596330   ACTIVE NODES: 1139

Task 2925: Branching on node 3558
BBnode 3558 split into 4268 (2067.04) 4269 (2066.87) (0.33 seconds)
LOWER BOUND: 2066.596343   ACTIVE NODES: 1140

Task 2926: Cutting on node 2594
recomputing rownorms ...
Writing Pool: 1717 cuts
BBnode 2594 (now 4270) done cutting: lowerbound 2066.91 (0.46 seconds)
LOWER BOUND: 2066.596517   ACTIVE NODES: 1140

Task 2927: Cutting on node 2786
Writing Pool: 1721 cuts
BBnode 2786 (now 4271) done cutting: lowerbound 2066.59 (0.28 seconds)
LOWER BOUND: 2066.591590   ACTIVE NODES: 1140

Task 2928: Branching on node 4271
BBnode 4271 split into 4272 (2066.96) 4273 (2066.88) (0.41 seconds)
LOWER BOUND: 2066.597610   ACTIVE NODES: 1141

Task 2929: Branching on node 3494
BBnode 3494 split into 4274 (2067.00) 4275 (2067.00) (0.42 seconds)
LOWER BOUND: 2066.598039   ACTIVE NODES: 1142

Task 2930: Cutting on node 2262
recomputing rownorms ...
Writing Pool: 1721 cuts
BBnode 2262 (now 4276) done cutting: lowerbound 2066.60 (0.29 seconds)
LOWER BOUND: 2066.598071   ACTIVE NODES: 1142

Task 2931: Cutting on node 2243
Writing Pool: 1722 cuts
BBnode 2243 (now 4277) done cutting: lowerbound 2066.82 (0.25 seconds)
LOWER BOUND: 2066.598316   ACTIVE NODES: 1142

Task 2932: Cutting on node 3001
recomputing rownorms ...
Writing Pool: 1722 cuts
BBnode 3001 (now 4278) done cutting: lowerbound 2066.72 (0.26 seconds)
LOWER BOUND: 2066.599388   ACTIVE NODES: 1142

Task 2933: Branching on node 4205
BBnode 4205 split into 4279 (2066.73) 4280 (2066.87) (0.34 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1143

Task 2934: Cutting on node 2078
recomputing rownorms ...
Writing Pool: 1722 cuts
BBnode 2078 (now 4281) done cutting: lowerbound 2066.69 (0.20 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1143

Task 2935: Cutting on node 1704
recomputing rownorms ...
Writing Pool: 1722 cuts
BBnode 1704 (now 4282) done cutting: lowerbound 2066.89 (0.20 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1143

Task 2936: Cutting on node 3455
Writing Pool: 1722 cuts
BBnode 3455 (now 4283) done cutting: lowerbound 2066.62 (0.29 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1143

Task 2937: Cutting on node 1521
recomputing rownorms ...
Writing Pool: 1722 cuts
BBnode 1521 (now 4284) done cutting: lowerbound 2066.90 (0.46 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1143

Task 2938: Cutting on node 969
Writing Pool: 1722 cuts
BBnode 969 (now 4285) done cutting: lowerbound 2066.67 (0.17 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1143

Task 2939: Cutting on node 3246
Writing Pool: 1722 cuts
BBnode 3246 (now 4286) done cutting: lowerbound 2066.60 (0.22 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1143

Task 2940: Cutting on node 1601
Writing Pool: 1722 cuts
BBnode 1601 (now 4287) done cutting: lowerbound 2066.60 (0.27 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1143

Task 2941: Branching on node 3113
BBnode 3113 split into 4288 (2068.75X) 4289 (2066.62) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.600000   ACTIVE NODES: 1143

Task 2942: Cutting on node 1258
Writing Pool: 1722 cuts
BBnode 1258 (now 4290) done cutting: lowerbound 2066.60 (0.20 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1143

Task 2943: Branching on node 4290
BBnode 4290 split into 4291 (2066.80) 4292 (2067.25X) (0.41 seconds)
Child 1 is pruned
LOWER BOUND: 2066.600000   ACTIVE NODES: 1143

Task 2944: Cutting on node 2399
recomputing rownorms ...
Writing Pool: 1724 cuts
BBnode 2399 (now 4293) done cutting: lowerbound 2066.73 (0.59 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1143

Task 2945: Branching on node 4276
BBnode 4276 split into 4294 (2066.82) 4295 (2066.94) (0.23 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1144

Task 2946: Branching on node 4185
BBnode 4185 split into 4296 (2066.85) 4297 (2067.16X) (0.40 seconds)
Child 1 is pruned
LOWER BOUND: 2066.600000   ACTIVE NODES: 1144

Task 2947: Branching on node 4287
BBnode 4287 split into 4298 (2066.80) 4299 (2066.62) (0.23 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1145

Task 2948: Cutting on node 3364
Writing Pool: 1724 cuts
BBnode 3364 (now 4300) done cutting: lowerbound 2066.86 (0.24 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1145

Task 2949: Branching on node 4264
BBnode 4264 split into 4301 (2068.33X) 4302 (2066.72) (0.33 seconds)
Child 0 is pruned
LOWER BOUND: 2066.600000   ACTIVE NODES: 1145

Task 2950: Cutting on node 2180
Writing Pool: 1728 cuts
BBnode 2180 (now 4303) done cutting: lowerbound 2066.81 (0.68 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1145

Task 2951: Branching on node 4206
BBnode 4206 split into 4304 (2066.94) 4305 (2066.87) (0.29 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1146

Task 2952: Branching on node 4114
BBnode 4114 split into 4306 (2067.48X) 4307 (2066.78) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.600000   ACTIVE NODES: 1146

Task 2953: Branching on node 3023
BBnode 3023 split into 4308 (2066.86) 4309 (2066.73) (0.31 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1147

Task 2954: Branching on node 4286
BBnode 4286 split into 4310 (2067.17X) 4311 (2067.12X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.600000   ACTIVE NODES: 1146

Task 2955: Cutting on node 2308
Writing Pool: 1728 cuts
BBnode 2308 (now 4312) done cutting: lowerbound 2067.00 (0.33 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1146

Task 2956: Cutting on node 2974
Writing Pool: 1731 cuts
BBnode 2974 (now 4313) done cutting: lowerbound 2066.82 (0.33 seconds)
LOWER BOUND: 2066.600000   ACTIVE NODES: 1146

Task 2957: Cutting on node 2614
Writing Pool: 1732 cuts
BBnode 2614 (now 4314) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.600741   ACTIVE NODES: 1145

Task 2958: Branching on node 3700
BBnode 3700 split into 4315 (2066.83) 4316 (2067.25X) (0.42 seconds)
Child 1 is pruned
LOWER BOUND: 2066.601626   ACTIVE NODES: 1145

Task 2959: Cutting on node 3456
Writing Pool: 1734 cuts
BBnode 3456 (now 4317) done cutting: lowerbound 2066.82 (0.29 seconds)
LOWER BOUND: 2066.603015   ACTIVE NODES: 1145

Task 2960: Branching on node 4170
BBnode 4170 split into 4318 (2067.34X) 4319 (2067.17X) (0.51 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.604167   ACTIVE NODES: 1144

Task 2961: Branching on node 1570
BBnode 1570 split into 4320 (2067.42X) 4321 (2067.35X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.604478   ACTIVE NODES: 1143

Task 2962: Cutting on node 2632
Writing Pool: 1738 cuts
BBnode 2632 (now 4322) done cutting: lowerbound 2066.91 (0.42 seconds)
LOWER BOUND: 2066.605174   ACTIVE NODES: 1143

Task 2963: Branching on node 3357
BBnode 3357 split into 4323 (2066.87) 4324 (2067.10) (0.38 seconds)
LOWER BOUND: 2066.605505   ACTIVE NODES: 1144

Task 2964: Cutting on node 3037
Writing Pool: 1740 cuts
BBnode 3037 (now 4325) done cutting: lowerbound 2066.74 (0.29 seconds)
LOWER BOUND: 2066.605839   ACTIVE NODES: 1144

Task 2965: Branching on node 2832
BBnode 2832 split into 4326 (2066.82) 4327 (2067.13X) (0.42 seconds)
Child 1 is pruned
LOWER BOUND: 2066.607143   ACTIVE NODES: 1144

Task 2966: Branching on node 4125
BBnode 4125 split into 4328 (2067.12X) 4329 (2066.98) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.607415   ACTIVE NODES: 1144

Task 2967: Cutting on node 2343
recomputing rownorms ...
Writing Pool: 1742 cuts
BBnode 2343 (now 4330) done cutting: lowerbound 2067.09 (0.31 seconds)
LOWER BOUND: 2066.607639   ACTIVE NODES: 1144

Task 2968: Cutting on node 2926
Writing Pool: 1742 cuts
BBnode 2926 (now 4331) done cutting: lowerbound 2066.67 (0.29 seconds)
LOWER BOUND: 2066.608696   ACTIVE NODES: 1144

Task 2969: Cutting on node 3027
Writing Pool: 1743 cuts
BBnode 3027 (now 4332) done cutting: lowerbound 2066.68 (0.26 seconds)
LOWER BOUND: 2066.608696   ACTIVE NODES: 1144

Task 2970: Cutting on node 2466
Writing Pool: 1746 cuts
BBnode 2466 (now 4333) done cutting: lowerbound 2066.69 (0.29 seconds)
LOWER BOUND: 2066.608696   ACTIVE NODES: 1144

Task 2971: Cutting on node 3514
Writing Pool: 1746 cuts
BBnode 3514 (now 4334) done cutting: lowerbound 2066.65 (0.29 seconds)
LOWER BOUND: 2066.609195   ACTIVE NODES: 1144

Task 2972: Branching on node 3344
BBnode 3344 split into 4335 (2067.35X) 4336 (2066.92) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2066.609272   ACTIVE NODES: 1144

Task 2973: Branching on node 4176
BBnode 4176 split into 4337 (2066.96) 4338 (2067.21X) (0.33 seconds)
Child 1 is pruned
LOWER BOUND: 2066.609524   ACTIVE NODES: 1144

Task 2974: Branching on node 3867
BBnode 3867 split into 4339 (2067.50X) 4340 (2067.00) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2066.609562   ACTIVE NODES: 1144

Task 2975: Cutting on node 3217
Writing Pool: 1746 cuts
BBnode 3217 (now 4341) done cutting: lowerbound 2066.63 (0.28 seconds)
LOWER BOUND: 2066.610169   ACTIVE NODES: 1144

Task 2976: Branching on node 1283
BBnode 1283 split into 4342 (2066.96) 4343 (2066.87) (0.31 seconds)
LOWER BOUND: 2066.610456   ACTIVE NODES: 1145

Task 2977: Cutting on node 1828
Writing Pool: 1746 cuts
BBnode 1828 (now 4344) done cutting: lowerbound 2066.96 (0.27 seconds)
LOWER BOUND: 2066.610984   ACTIVE NODES: 1145

Task 2978: Cutting on node 4111
recomputing rownorms ...
Writing Pool: 1747 cuts
BBnode 4111 (now 4345) done cutting: lowerbound 2066.69 (0.50 seconds)
LOWER BOUND: 2066.611111   ACTIVE NODES: 1145

Task 2979: Branching on node 4147
BBnode 4147 split into 4346 (2066.79) 4347 (2067.00) (0.29 seconds)
LOWER BOUND: 2066.611111   ACTIVE NODES: 1146

Task 2980: Cutting on node 3336
recomputing rownorms ...
Writing Pool: 1747 cuts
BBnode 3336 (now 4348) done cutting: lowerbound 2066.70 (0.49 seconds)
LOWER BOUND: 2066.611111   ACTIVE NODES: 1146

Task 2981: Cutting on node 2998
recomputing rownorms ...
Writing Pool: 1747 cuts
BBnode 2998 (now 4349) done cutting: lowerbound 2066.68 (0.51 seconds)
LOWER BOUND: 2066.611111   ACTIVE NODES: 1146

Task 2982: Cutting on node 1887
recomputing rownorms ...
Writing Pool: 1749 cuts
BBnode 1887 (now 4350) done cutting: lowerbound 2066.80 (0.62 seconds)
LOWER BOUND: 2066.612245   ACTIVE NODES: 1146

Task 2983: Cutting on node 2852
recomputing rownorms ...
Writing Pool: 1749 cuts
BBnode 2852 (now 4351) done cutting: lowerbound 2066.82 (0.47 seconds)
LOWER BOUND: 2066.612546   ACTIVE NODES: 1146

Task 2984: Branching on node 4029
BBnode 4029 split into 4352 (2066.92) 4353 (2066.96) (0.39 seconds)
LOWER BOUND: 2066.613128   ACTIVE NODES: 1147

Task 2985: Branching on node 3967
BBnode 3967 split into 4354 (2067.26X) 4355 (2066.88) (0.41 seconds)
Child 0 is pruned
LOWER BOUND: 2066.613636   ACTIVE NODES: 1147

Task 2986: Cutting on node 2946
recomputing rownorms ...
Writing Pool: 1749 cuts
BBnode 2946 (now 4356) done cutting: lowerbound 2066.70 (0.31 seconds)
LOWER BOUND: 2066.614815   ACTIVE NODES: 1147

Task 2987: Cutting on node 3104
Writing Pool: 1751 cuts
BBnode 3104 (now 4357) done cutting: lowerbound 2066.86 (0.42 seconds)
LOWER BOUND: 2066.615226   ACTIVE NODES: 1147

Task 2988: Cutting on node 2848
recomputing rownorms ...
Writing Pool: 1751 cuts
BBnode 2848 (now 4358) done cutting: lowerbound 2066.79 (0.50 seconds)
LOWER BOUND: 2066.615385   ACTIVE NODES: 1147

Task 2989: Cutting on node 3912
recomputing rownorms ...
Writing Pool: 1751 cuts
BBnode 3912 (now 4359) done cutting: lowerbound 2066.65 (0.29 seconds)
LOWER BOUND: 2066.615385   ACTIVE NODES: 1147

Task 2990: Branching on node 3805
BBnode 3805 split into 4360 (2067.00) 4361 (2067.00) (0.38 seconds)
LOWER BOUND: 2066.615385   ACTIVE NODES: 1148

Task 2991: Cutting on node 1712
Writing Pool: 1752 cuts
BBnode 1712 (now 4362) done cutting: lowerbound 2066.66 (0.25 seconds)
LOWER BOUND: 2066.617213   ACTIVE NODES: 1148

Task 2992: Cutting on node 1769
Writing Pool: 1753 cuts
BBnode 1769 (now 4363) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2066.617647   ACTIVE NODES: 1147

Task 2993: Branching on node 2431
BBnode 2431 split into 4364 (2067.16X) 4365 (2067.02) (0.41 seconds)
Child 0 is pruned
LOWER BOUND: 2066.617647   ACTIVE NODES: 1147

Task 2994: Cutting on node 1688
Writing Pool: 1756 cuts
BBnode 1688 (now 4366) done cutting: lowerbound 2066.68 (0.47 seconds)
LOWER BOUND: 2066.617647   ACTIVE NODES: 1147

Task 2995: Cutting on node 2935
Writing Pool: 1757 cuts
BBnode 2935 (now 4367) done cutting: lowerbound 2067.08 (0.28 seconds)
LOWER BOUND: 2066.617705   ACTIVE NODES: 1147

Task 2996: Branching on node 3241
BBnode 3241 split into 4368 (2067.21X) 4369 (2067.06) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.617978   ACTIVE NODES: 1147

Task 2997: Cutting on node 2539
recomputing rownorms ...
Writing Pool: 1761 cuts
BBnode 2539 (now 4370) done cutting: lowerbound 2066.75 (0.65 seconds)
LOWER BOUND: 2066.618182   ACTIVE NODES: 1147

Task 2998: Cutting on node 3068
Writing Pool: 1761 cuts
BBnode 3068 (now 4371) done cutting: lowerbound 2066.62 (0.21 seconds)
LOWER BOUND: 2066.618182   ACTIVE NODES: 1147

Task 2999: Branching on node 4371
BBnode 4371 split into 4372 (2067.41X) 4373 (2067.00) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2066.618943   ACTIVE NODES: 1147

Task 3000: Cutting on node 1384
Writing Pool: 1761 cuts
BBnode 1384 (now 4374) done cutting: lowerbound 2066.76 (0.20 seconds)
LOWER BOUND: 2066.619048   ACTIVE NODES: 1147

Task 3001: Branching on node 3140
BBnode 3140 split into 4375 (2067.15X) 4376 (2067.00) (0.49 seconds)
Child 0 is pruned
LOWER BOUND: 2066.619048   ACTIVE NODES: 1147

Task 3002: Branching on node 4123
BBnode 4123 split into 4377 (2067.09) 4378 (2067.06) (0.32 seconds)
LOWER BOUND: 2066.619632   ACTIVE NODES: 1148

Task 3003: Branching on node 3035
BBnode 3035 split into 4379 (2067.45X) 4380 (2066.95) (0.33 seconds)
Child 0 is pruned
LOWER BOUND: 2066.620690   ACTIVE NODES: 1148

Task 3004: Branching on node 3978
BBnode 3978 split into 4381 (2067.12X) 4382 (2067.15X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.620690   ACTIVE NODES: 1147

Task 3005: Cutting on node 3882
Writing Pool: 1762 cuts
BBnode 3882 (now 4383) done cutting: lowerbound 2066.75 (0.27 seconds)
LOWER BOUND: 2066.620690   ACTIVE NODES: 1147

Task 3006: Branching on node 3529
BBnode 3529 split into 4384 (2067.09) 4385 (2067.02) (0.38 seconds)
LOWER BOUND: 2066.620690   ACTIVE NODES: 1148

Task 3007: Cutting on node 953
recomputing rownorms ...
Writing Pool: 1762 cuts
BBnode 953 (now 4386) done cutting: lowerbound 2066.68 (0.40 seconds)
LOWER BOUND: 2066.620879   ACTIVE NODES: 1148

Task 3008: Branching on node 4186
BBnode 4186 split into 4387 (2066.88) 4388 (2067.05) (0.39 seconds)
LOWER BOUND: 2066.620939   ACTIVE NODES: 1149

Task 3009: Branching on node 4263
BBnode 4263 split into 4389 (2067.06) 4390 (2067.50X) (0.37 seconds)
Child 1 is pruned
LOWER BOUND: 2066.620968   ACTIVE NODES: 1149

Task 3010: Branching on node 4093
BBnode 4093 split into 4391 (2066.98) 4392 (2067.33X) (0.38 seconds)
Child 1 is pruned
LOWER BOUND: 2066.621094   ACTIVE NODES: 1149

Task 3011: Branching on node 4267
BBnode 4267 split into 4393 (2067.00) 4394 (2067.18X) (0.44 seconds)
Child 1 is pruned
LOWER BOUND: 2066.621118   ACTIVE NODES: 1149

Task 3012: Cutting on node 2753
Writing Pool: 1762 cuts
BBnode 2753 (now 4395) done cutting: lowerbound 2067.10 (0.23 seconds)
LOWER BOUND: 2066.621359   ACTIVE NODES: 1149

Task 3013: Cutting on node 1867
Writing Pool: 1762 cuts
BBnode 1867 (now 4396) done cutting: lowerbound 2066.98 (0.28 seconds)
LOWER BOUND: 2066.621622   ACTIVE NODES: 1149

Task 3014: Branching on node 3763
BBnode 3763 split into 4397 (2066.90) 4398 (2066.82) (0.36 seconds)
LOWER BOUND: 2066.622193   ACTIVE NODES: 1150

Task 3015: Cutting on node 3444
Writing Pool: 1762 cuts
BBnode 3444 (now 4399) done cutting: lowerbound 2066.68 (0.26 seconds)
LOWER BOUND: 2066.622505   ACTIVE NODES: 1150

Task 3016: Cutting on node 2388
Writing Pool: 1762 cuts
BBnode 2388 (now 4400) done cutting: lowerbound 2066.62 (0.26 seconds)
LOWER BOUND: 2066.622549   ACTIVE NODES: 1150

Task 3017: Cutting on node 3625
recomputing rownorms ...
Writing Pool: 1762 cuts
BBnode 3625 (now 4401) done cutting: lowerbound 2066.65 (0.44 seconds)
LOWER BOUND: 2066.622563   ACTIVE NODES: 1150

Task 3018: Branching on node 3629
BBnode 3629 split into 4402 (2067.02) 4403 (2067.16X) (0.45 seconds)
Child 1 is pruned
LOWER BOUND: 2066.622642   ACTIVE NODES: 1150

Task 3019: Cutting on node 4299
Writing Pool: 1762 cuts
BBnode 4299 (now 4404) done cutting: lowerbound 2066.55 (0.47 seconds)
LOWER BOUND: 2066.552632   ACTIVE NODES: 1150

Task 3020: Branching on node 4404
BBnode 4404 split into 4405 (2066.82) 4406 (2067.00) (0.30 seconds)
LOWER BOUND: 2066.622832   ACTIVE NODES: 1151

Task 3021: Branching on node 4400
BBnode 4400 split into 4407 (2067.00) 4408 (2067.25X) (0.39 seconds)
Child 1 is pruned
LOWER BOUND: 2066.623853   ACTIVE NODES: 1151

Task 3022: Branching on node 3591
BBnode 3591 split into 4409 (2067.20X) 4410 (2066.97) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.624402   ACTIVE NODES: 1151

Task 3023: Cutting on node 2750
recomputing rownorms ...
Writing Pool: 1764 cuts
BBnode 2750 (now 4411) done cutting: lowerbound 2066.65 (0.19 seconds)
LOWER BOUND: 2066.625000   ACTIVE NODES: 1151

Task 3024: Cutting on node 2246
Writing Pool: 1765 cuts
BBnode 2246 (now 4412) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2066.625000   ACTIVE NODES: 1150

Task 3025: Cutting on node 3295
Writing Pool: 1765 cuts
BBnode 3295 (now 4413) done cutting: lowerbound 2066.64 (0.21 seconds)
LOWER BOUND: 2066.625000   ACTIVE NODES: 1150

Task 3026: Cutting on node 2536
Writing Pool: 1765 cuts
BBnode 2536 (now 4414) done cutting: lowerbound 2066.75 (0.17 seconds)
LOWER BOUND: 2066.625000   ACTIVE NODES: 1150

Task 3027: Cutting on node 3451
recomputing rownorms ...
Writing Pool: 1766 cuts
BBnode 3451 (now 4415) done cutting: lowerbound 2066.79 (0.27 seconds)
LOWER BOUND: 2066.625000   ACTIVE NODES: 1150

Task 3028: Cutting on node 2619
recomputing rownorms ...
Writing Pool: 1766 cuts
BBnode 2619 (now 4416) done cutting: lowerbound 2066.72 (0.26 seconds)
LOWER BOUND: 2066.625000   ACTIVE NODES: 1150

Task 3029: Cutting on node 3201
recomputing rownorms ...
Writing Pool: 1767 cuts
BBnode 3201 (now 4417) done cutting: lowerbound 2066.63 (0.39 seconds)
LOWER BOUND: 2066.625000   ACTIVE NODES: 1150

Task 3030: Cutting on node 2615
Writing Pool: 1767 cuts
BBnode 2615 (now 4418) done cutting: lowerbound 2066.56 (0.47 seconds)
LOWER BOUND: 2066.559140   ACTIVE NODES: 1150

Task 3031: Branching on node 4418
BBnode 4418 split into 4419 (2067.00) 4420 (2066.85) (0.51 seconds)
LOWER BOUND: 2066.625000   ACTIVE NODES: 1151

Task 3032: Cutting on node 2526
Writing Pool: 1767 cuts
BBnode 2526 (now 4421) done cutting: lowerbound 2066.75 (0.21 seconds)
LOWER BOUND: 2066.625000   ACTIVE NODES: 1151

Task 3033: Cutting on node 4289
recomputing rownorms ...
Writing Pool: 1767 cuts
BBnode 4289 (now 4422) done cutting: lowerbound 2066.76 (0.21 seconds)
LOWER BOUND: 2066.625000   ACTIVE NODES: 1151

Task 3034: Branching on node 4283
BBnode 4283 split into 4423 (2066.80) 4424 (2066.63) (0.36 seconds)
LOWER BOUND: 2066.625000   ACTIVE NODES: 1152

Task 3035: Cutting on node 2896
Writing Pool: 1769 cuts
BBnode 2896 (now 4425) done cutting: lowerbound 2066.68 (0.29 seconds)
LOWER BOUND: 2066.625000   ACTIVE NODES: 1152

Task 3036: Cutting on node 3513
Writing Pool: 1769 cuts
BBnode 3513 (now 4426) done cutting: lowerbound 2066.63 (0.23 seconds)
LOWER BOUND: 2066.625000   ACTIVE NODES: 1152

Task 3037: Branching on node 3954
BBnode 3954 split into 4427 (2067.06) 4428 (2067.18X) (0.40 seconds)
Child 1 is pruned
LOWER BOUND: 2066.625000   ACTIVE NODES: 1152

Task 3038: Branching on node 3421
BBnode 3421 split into 4429 (2067.38X) 4430 (2066.93) (0.33 seconds)
Child 0 is pruned
LOWER BOUND: 2066.625616   ACTIVE NODES: 1152

Task 3039: Cutting on node 1315
Writing Pool: 1773 cuts
BBnode 1315 (now 4431) done cutting: lowerbound 2067.01 (0.35 seconds)
LOWER BOUND: 2066.625899   ACTIVE NODES: 1152

Task 3040: Branching on node 4426
BBnode 4426 split into 4432 (2066.75) 4433 (2067.25X) (0.26 seconds)
Child 1 is pruned
LOWER BOUND: 2066.626437   ACTIVE NODES: 1152

Task 3041: Cutting on node 2697
Writing Pool: 1775 cuts
BBnode 2697 (now 4434) done cutting: lowerbound 2066.98 (0.26 seconds)
LOWER BOUND: 2066.626866   ACTIVE NODES: 1152

Task 3042: Cutting on node 2282
Writing Pool: 1775 cuts
BBnode 2282 (now 4435) done cutting: lowerbound 2066.97 (0.23 seconds)
LOWER BOUND: 2066.627389   ACTIVE NODES: 1152

Task 3043: Cutting on node 3632
recomputing rownorms ...
Writing Pool: 1775 cuts
BBnode 3632 (now 4436) done cutting: lowerbound 2066.68 (0.45 seconds)
LOWER BOUND: 2066.627581   ACTIVE NODES: 1152

Task 3044: Branching on node 4341
BBnode 4341 split into 4437 (2066.87) 4438 (2066.95) (0.39 seconds)
LOWER BOUND: 2066.628264   ACTIVE NODES: 1153

Task 3045: Cutting on node 2681
Writing Pool: 1780 cuts
BBnode 2681 (now 4439) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2066.628342   ACTIVE NODES: 1152

Task 3046: Branching on node 3656
BBnode 3656 split into 4440 (2067.00) 4441 (2066.79) (0.38 seconds)
LOWER BOUND: 2066.628352   ACTIVE NODES: 1153

Task 3047: Branching on node 3995
BBnode 3995 split into 4442 (2066.98) 4443 (2067.33X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2066.629630   ACTIVE NODES: 1153

Task 3048: Cutting on node 3527
Writing Pool: 1782 cuts
BBnode 3527 (now 4444) done cutting: lowerbound 2066.70 (0.31 seconds)
LOWER BOUND: 2066.629630   ACTIVE NODES: 1153

Task 3049: Branching on node 4031
BBnode 4031 split into 4445 (2067.20X) 4446 (2066.83) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2066.630769   ACTIVE NODES: 1153

Task 3050: Branching on node 3799
BBnode 3799 split into 4447 (2067.09) 4448 (2066.79) (0.43 seconds)
LOWER BOUND: 2066.631579   ACTIVE NODES: 1154

Task 3051: Cutting on node 3195
Writing Pool: 1782 cuts
BBnode 3195 (now 4449) done cutting: lowerbound 2066.63 (0.25 seconds)
LOWER BOUND: 2066.631579   ACTIVE NODES: 1154

Task 3052: Branching on node 4449
BBnode 4449 split into 4450 (2066.67) 4451 (2066.87) (0.35 seconds)
LOWER BOUND: 2066.631579   ACTIVE NODES: 1155

Task 3053: Cutting on node 4424
recomputing rownorms ...
Writing Pool: 1782 cuts
BBnode 4424 (now 4452) done cutting: lowerbound 2066.64 (0.44 seconds)
LOWER BOUND: 2066.631579   ACTIVE NODES: 1155

Task 3054: Cutting on node 3528
Writing Pool: 1782 cuts
BBnode 3528 (now 4453) done cutting: lowerbound 2066.70 (0.28 seconds)
LOWER BOUND: 2066.631579   ACTIVE NODES: 1155

Task 3055: Branching on node 4417
BBnode 4417 split into 4454 (2067.50X) 4455 (2067.00) (0.42 seconds)
Child 0 is pruned
LOWER BOUND: 2066.631579   ACTIVE NODES: 1155

Task 3056: Branching on node 3143
BBnode 3143 split into 4456 (2066.98) 4457 (2067.23X) (0.38 seconds)
Child 1 is pruned
LOWER BOUND: 2066.631711   ACTIVE NODES: 1155

Task 3057: Cutting on node 2988
recomputing rownorms ...
Writing Pool: 1783 cuts
BBnode 2988 (now 4458) done cutting: lowerbound 2066.74 (0.50 seconds)
LOWER BOUND: 2066.632411   ACTIVE NODES: 1155

Task 3058: Cutting on node 3244
recomputing rownorms ...
Writing Pool: 1783 cuts
BBnode 3244 (now 4459) done cutting: lowerbound 2066.76 (0.27 seconds)
LOWER BOUND: 2066.632588   ACTIVE NODES: 1155

Task 3059: Branching on node 4014
BBnode 4014 split into 4460 (2067.27X) 4461 (2067.00) (0.30 seconds)
Child 0 is pruned
LOWER BOUND: 2066.632653   ACTIVE NODES: 1155

Task 3060: Cutting on node 2664
recomputing rownorms ...
Writing Pool: 1783 cuts
BBnode 2664 (now 4462) done cutting: lowerbound 2066.90 (0.30 seconds)
LOWER BOUND: 2066.632653   ACTIVE NODES: 1155

Task 3061: Branching on node 3811
BBnode 3811 split into 4463 (2067.00) 4464 (2067.00) (0.42 seconds)
LOWER BOUND: 2066.632773   ACTIVE NODES: 1156

Task 3062: Cutting on node 3107
recomputing rownorms ...
Writing Pool: 1783 cuts
BBnode 3107 (now 4465) done cutting: lowerbound 2066.71 (0.53 seconds)
LOWER BOUND: 2066.634483   ACTIVE NODES: 1156

Task 3063: Cutting on node 3511
recomputing rownorms ...
Writing Pool: 1783 cuts
BBnode 3511 (now 4466) done cutting: lowerbound 2066.76 (0.51 seconds)
LOWER BOUND: 2066.634615   ACTIVE NODES: 1156

Task 3064: Cutting on node 2693
recomputing rownorms ...
Writing Pool: 1784 cuts
BBnode 2693 (now 4467) done cutting: lowerbound 2067.01 (0.58 seconds)
LOWER BOUND: 2066.636364   ACTIVE NODES: 1156

Task 3065: Cutting on node 3218
recomputing rownorms ...
Writing Pool: 1784 cuts
BBnode 3218 (now 4468) done cutting: lowerbound 2066.66 (0.37 seconds)
LOWER BOUND: 2066.636364   ACTIVE NODES: 1156

Task 3066: Cutting on node 2944
recomputing rownorms ...
Writing Pool: 1784 cuts
BBnode 2944 (now 4469) done cutting: lowerbound 2066.69 (0.48 seconds)
LOWER BOUND: 2066.636364   ACTIVE NODES: 1156

Task 3067: Branching on node 4145
BBnode 4145 split into 4470 (2067.00) 4471 (2066.92) (0.37 seconds)
LOWER BOUND: 2066.636364   ACTIVE NODES: 1157

Task 3068: Branching on node 4193
BBnode 4193 split into 4472 (2067.30X) 4473 (2067.15X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.636364   ACTIVE NODES: 1156

Task 3069: Cutting on node 3239
Writing Pool: 1784 cuts
BBnode 3239 (now 4474) done cutting: lowerbound 2066.67 (0.25 seconds)
LOWER BOUND: 2066.636364   ACTIVE NODES: 1156

Task 3070: Cutting on node 2780
recomputing rownorms ...
Writing Pool: 1784 cuts
BBnode 2780 (now 4475) done cutting: lowerbound 2066.79 (0.22 seconds)
LOWER BOUND: 2066.636535   ACTIVE NODES: 1156

Task 3071: Branching on node 3382
BBnode 3382 split into 4476 (2066.99) 4477 (2066.95) (0.44 seconds)
LOWER BOUND: 2066.637324   ACTIVE NODES: 1157

Task 3072: Cutting on node 2642
recomputing rownorms ...
Writing Pool: 1784 cuts
BBnode 2642 (now 4478) done cutting: lowerbound 2066.72 (0.23 seconds)
LOWER BOUND: 2066.638000   ACTIVE NODES: 1157

Task 3073: Branching on node 3819
BBnode 3819 split into 4479 (2066.99) 4480 (2067.25X) (0.39 seconds)
Child 1 is pruned
LOWER BOUND: 2066.638655   ACTIVE NODES: 1157

Task 3074: Branching on node 3501
BBnode 3501 split into 4481 (2067.00) 4482 (2067.45X) (0.33 seconds)
Child 1 is pruned
LOWER BOUND: 2066.639810   ACTIVE NODES: 1157

Task 3075: Cutting on node 1505
Writing Pool: 1784 cuts
BBnode 1505 (now 4483) done cutting: lowerbound 2066.74 (0.27 seconds)
LOWER BOUND: 2066.639860   ACTIVE NODES: 1157

Task 3076: Branching on node 3755
BBnode 3755 split into 4484 (2067.15X) 4485 (2067.00) (0.44 seconds)
Child 0 is pruned
LOWER BOUND: 2066.639881   ACTIVE NODES: 1157

Task 3077: Cutting on node 3981
Writing Pool: 1787 cuts
BBnode 3981 (now 4486) done cutting: lowerbound 2066.65 (0.41 seconds)
LOWER BOUND: 2066.640000   ACTIVE NODES: 1157

Task 3078: Cutting on node 3040
recomputing rownorms ...
Writing Pool: 1787 cuts
BBnode 3040 (now 4487) done cutting: lowerbound 2066.75 (0.23 seconds)
LOWER BOUND: 2066.640898   ACTIVE NODES: 1157

Task 3079: Cutting on node 2561
recomputing rownorms ...
Writing Pool: 1787 cuts
BBnode 2561 (now 4488) done cutting: lowerbound 2066.77 (0.25 seconds)
LOWER BOUND: 2066.641273   ACTIVE NODES: 1157

Task 3080: Branching on node 4126
BBnode 4126 split into 4489 (2067.00) 4490 (2067.87X) (0.43 seconds)
Child 1 is pruned
LOWER BOUND: 2066.641791   ACTIVE NODES: 1157

Task 3081: Branching on node 4452
BBnode 4452 split into 4491 (2066.92) 4492 (2066.64) (0.39 seconds)
LOWER BOUND: 2066.641791   ACTIVE NODES: 1158

Task 3082: Cutting on node 4492
recomputing rownorms ...
Writing Pool: 1787 cuts
BBnode 4492 (now 4493) done cutting: lowerbound 2066.64 (0.24 seconds)
LOWER BOUND: 2066.641791   ACTIVE NODES: 1158

Task 3083: Branching on node 4493
BBnode 4493 split into 4494 (2066.97) 4495 (2067.04) (0.35 seconds)
LOWER BOUND: 2066.642221   ACTIVE NODES: 1159

Task 3084: Branching on node 3814
BBnode 3814 split into 4496 (2067.59X) 4497 (2067.00) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.642837   ACTIVE NODES: 1159

Task 3085: Branching on node 2906
BBnode 2906 split into 4498 (2067.14X) 4499 (2067.33X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.642857   ACTIVE NODES: 1158

Task 3086: Cutting on node 3207
recomputing rownorms ...
Writing Pool: 1787 cuts
BBnode 3207 (now 4500) done cutting: lowerbound 2066.72 (0.26 seconds)
LOWER BOUND: 2066.642857   ACTIVE NODES: 1158

Task 3087: Branching on node 4413
BBnode 4413 split into 4501 (2066.94) 4502 (2067.23X) (0.31 seconds)
Child 1 is pruned
LOWER BOUND: 2066.642857   ACTIVE NODES: 1158

Task 3088: Cutting on node 3776
recomputing rownorms ...
Writing Pool: 1787 cuts
BBnode 3776 (now 4503) done cutting: lowerbound 2066.68 (0.31 seconds)
LOWER BOUND: 2066.643275   ACTIVE NODES: 1158

Task 3089: Branching on node 3768
BBnode 3768 split into 4504 (2067.05) 4505 (2066.76) (0.43 seconds)
LOWER BOUND: 2066.644531   ACTIVE NODES: 1159

Task 3090: Branching on node 3078
BBnode 3078 split into 4506 (2066.89) 4507 (2067.34X) (0.38 seconds)
Child 1 is pruned
LOWER BOUND: 2066.644700   ACTIVE NODES: 1159

Task 3091: Branching on node 3321
BBnode 3321 split into 4508 (2067.25X) 4509 (2067.00) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2066.645161   ACTIVE NODES: 1159

Task 3092: Cutting on node 3365
Writing Pool: 1788 cuts
BBnode 3365 (now 4510) done cutting: lowerbound 2066.66 (0.48 seconds)
LOWER BOUND: 2066.645833   ACTIVE NODES: 1159

Task 3093: Cutting on node 2636
recomputing rownorms ...
Writing Pool: 1788 cuts
BBnode 2636 (now 4511) done cutting: lowerbound 2066.75 (0.47 seconds)
LOWER BOUND: 2066.646259   ACTIVE NODES: 1159

Task 3094: Branching on node 4411
BBnode 4411 split into 4512 (2067.00) 4513 (2066.97) (0.37 seconds)
LOWER BOUND: 2066.646307   ACTIVE NODES: 1160

Task 3095: Branching on node 4099
BBnode 4099 split into 4514 (2067.00) 4515 (2067.00) (0.37 seconds)
LOWER BOUND: 2066.647059   ACTIVE NODES: 1161

Task 3096: Cutting on node 2174
recomputing rownorms ...
Writing Pool: 1788 cuts
BBnode 2174 (now 4516) done cutting: lowerbound 2066.80 (0.24 seconds)
LOWER BOUND: 2066.647658   ACTIVE NODES: 1161

Task 3097: Branching on node 4359
BBnode 4359 split into 4517 (2066.86) 4518 (2067.00) (0.37 seconds)
LOWER BOUND: 2066.647959   ACTIVE NODES: 1162

Task 3098: Branching on node 4259
BBnode 4259 split into 4519 (2066.85) 4520 (2067.25X) (0.32 seconds)
Child 1 is pruned
LOWER BOUND: 2066.648023   ACTIVE NODES: 1162

Task 3099: Branching on node 3257
BBnode 3257 split into 4521 (2066.88) 4522 (2067.38X) (0.42 seconds)
Child 1 is pruned
LOWER BOUND: 2066.648551   ACTIVE NODES: 1162

Task 3100: Branching on node 4334
BBnode 4334 split into 4523 (2067.65X) 4524 (2066.86) (0.41 seconds)
Child 0 is pruned
LOWER BOUND: 2066.649725   ACTIVE NODES: 1162

Task 3101: Branching on node 4401
BBnode 4401 split into 4525 (2066.88) 4526 (2067.49X) (0.35 seconds)
Child 1 is pruned
LOWER BOUND: 2066.649832   ACTIVE NODES: 1162

Task 3102: Cutting on node 1777
Writing Pool: 1789 cuts
BBnode 1777 (now 4527) done cutting: lowerbound 2066.79 (0.23 seconds)
LOWER BOUND: 2066.650000   ACTIVE NODES: 1162

Task 3103: Branching on node 4217
BBnode 4217 split into 4528 (2066.90) 4529 (2067.00) (0.31 seconds)
LOWER BOUND: 2066.650206   ACTIVE NODES: 1163

Task 3104: Cutting on node 2312
recomputing rownorms ...
Writing Pool: 1790 cuts
BBnode 2312 (now 4530) done cutting: lowerbound 2066.74 (0.25 seconds)
LOWER BOUND: 2066.651685   ACTIVE NODES: 1163

Task 3105: Cutting on node 2711
Writing Pool: 1790 cuts
BBnode 2711 (now 4531) done cutting: lowerbound 2066.68 (0.23 seconds)
LOWER BOUND: 2066.651734   ACTIVE NODES: 1163

Task 3106: Cutting on node 2936
Writing Pool: 1791 cuts
BBnode 2936 (now 4532) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.651934   ACTIVE NODES: 1162

Task 3107: Branching on node 3477
BBnode 3477 split into 4533 (2067.10) 4534 (2067.03) (0.50 seconds)
LOWER BOUND: 2066.652330   ACTIVE NODES: 1163

Task 3108: Cutting on node 1711
Writing Pool: 1791 cuts
BBnode 1711 (now 4535) done cutting: lowerbound 2066.85 (0.35 seconds)
LOWER BOUND: 2066.653465   ACTIVE NODES: 1163

Task 3109: Branching on node 4169
BBnode 4169 split into 4536 (2067.23X) 4537 (2067.00) (0.58 seconds)
Child 0 is pruned
LOWER BOUND: 2066.653846   ACTIVE NODES: 1163

Task 3110: Cutting on node 4202
recomputing rownorms ...
Writing Pool: 1791 cuts
BBnode 4202 (now 4538) done cutting: lowerbound 2066.67 (0.27 seconds)
LOWER BOUND: 2066.654125   ACTIVE NODES: 1163

Task 3111: Branching on node 4486
BBnode 4486 split into 4539 (2067.00) 4540 (2067.06) (0.36 seconds)
LOWER BOUND: 2066.654255   ACTIVE NODES: 1164

Task 3112: Cutting on node 2148
recomputing rownorms ...
Writing Pool: 1795 cuts
BBnode 2148 (now 4541) done cutting: lowerbound 2066.81 (0.78 seconds)
LOWER BOUND: 2066.654545   ACTIVE NODES: 1164

Task 3113: Cutting on node 3062
recomputing rownorms ...
Writing Pool: 1795 cuts
BBnode 3062 (now 4542) done cutting: lowerbound 2066.71 (0.23 seconds)
LOWER BOUND: 2066.654545   ACTIVE NODES: 1164

Task 3114: Cutting on node 2621
Writing Pool: 1796 cuts
BBnode 2621 (now 4543) done cutting: lowerbound 2066.83 (0.47 seconds)
LOWER BOUND: 2066.655172   ACTIVE NODES: 1164

Task 3115: Cutting on node 2604
recomputing rownorms ...
Writing Pool: 1796 cuts
BBnode 2604 (now 4544) done cutting: lowerbound 2066.67 (0.26 seconds)
LOWER BOUND: 2066.655253   ACTIVE NODES: 1164

Task 3116: Cutting on node 3326
recomputing rownorms ...
Writing Pool: 1796 cuts
BBnode 3326 (now 4545) done cutting: lowerbound 2066.84 (0.27 seconds)
LOWER BOUND: 2066.655584   ACTIVE NODES: 1164

Task 3117: Cutting on node 2712
recomputing rownorms ...
Writing Pool: 1796 cuts
BBnode 2712 (now 4546) done cutting: lowerbound 2066.66 (0.46 seconds)
LOWER BOUND: 2066.655678   ACTIVE NODES: 1164

Task 3118: Branching on node 4016
BBnode 4016 split into 4547 (2066.93) 4548 (2067.24X) (0.29 seconds)
Child 1 is pruned
LOWER BOUND: 2066.656250   ACTIVE NODES: 1164

Task 3119: Cutting on node 3615
recomputing rownorms ...
Writing Pool: 1800 cuts
BBnode 3615 (now 4549) done cutting: lowerbound 2066.78 (0.72 seconds)
LOWER BOUND: 2066.657143   ACTIVE NODES: 1164

Task 3120: Cutting on node 2495
Writing Pool: 1800 cuts
BBnode 2495 (now 4550) done cutting: lowerbound 2066.66 (0.21 seconds)
LOWER BOUND: 2066.657143   ACTIVE NODES: 1164

Task 3121: Branching on node 4550
BBnode 4550 split into 4551 (2067.00) 4552 (2067.33X) (0.39 seconds)
Child 1 is pruned
LOWER BOUND: 2066.657454   ACTIVE NODES: 1164

Task 3122: Branching on node 4546
BBnode 4546 split into 4553 (2067.10X) 4554 (2066.96) (0.41 seconds)
Child 0 is pruned
LOWER BOUND: 2066.657534   ACTIVE NODES: 1164

Task 3123: Branching on node 3478
BBnode 3478 split into 4555 (2067.38X) 4556 (2067.16X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.657609   ACTIVE NODES: 1163

Task 3124: Cutting on node 3498
Writing Pool: 1800 cuts
BBnode 3498 (now 4557) done cutting: lowerbound 2066.57 (0.31 seconds)
LOWER BOUND: 2066.574209   ACTIVE NODES: 1163

Task 3125: Branching on node 4557
BBnode 4557 split into 4558 (2067.40X) 4559 (2066.97) (0.43 seconds)
Child 0 is pruned
LOWER BOUND: 2066.657895   ACTIVE NODES: 1163

Task 3126: Branching on node 4510
BBnode 4510 split into 4560 (2067.81X) 4561 (2067.00) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.657948   ACTIVE NODES: 1163

Task 3127: Cutting on node 3341
recomputing rownorms ...
Writing Pool: 1800 cuts
BBnode 3341 (now 4562) done cutting: lowerbound 2066.66 (0.49 seconds)
LOWER BOUND: 2066.658014   ACTIVE NODES: 1163

Task 3128: Cutting on node 2777
recomputing rownorms ...
Writing Pool: 1800 cuts
BBnode 2777 (now 4563) done cutting: lowerbound 2066.91 (0.27 seconds)
LOWER BOUND: 2066.658065   ACTIVE NODES: 1163

Task 3129: Branching on node 4362
BBnode 4362 split into 4564 (2067.00) 4565 (2066.91) (0.32 seconds)
LOWER BOUND: 2066.658202   ACTIVE NODES: 1164

Task 3130: Branching on node 3255
BBnode 3255 split into 4566 (2067.26X) 4567 (2067.51X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.658206   ACTIVE NODES: 1163

Task 3131: Branching on node 4011
BBnode 4011 split into 4568 (2067.05) 4569 (2067.26X) (0.44 seconds)
Child 1 is pruned
LOWER BOUND: 2066.658333   ACTIVE NODES: 1163

Task 3132: Cutting on node 3975
recomputing rownorms ...
Writing Pool: 1800 cuts
BBnode 3975 (now 4570) done cutting: lowerbound 2066.82 (0.28 seconds)
LOWER BOUND: 2066.658537   ACTIVE NODES: 1163

Task 3133: Branching on node 4151
BBnode 4151 split into 4571 (2067.07) 4572 (2067.07) (0.47 seconds)
LOWER BOUND: 2066.658537   ACTIVE NODES: 1164

Task 3134: Branching on node 3918
BBnode 3918 split into 4573 (2067.34X) 4574 (2067.13X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.659193   ACTIVE NODES: 1163

Task 3135: Branching on node 3726
BBnode 3726 split into 4575 (2067.00) 4576 (2067.20X) (0.54 seconds)
Child 1 is pruned
LOWER BOUND: 2066.659574   ACTIVE NODES: 1163

Task 3136: Branching on node 4069
BBnode 4069 split into 4577 (2067.08) 4578 (2067.28X) (0.38 seconds)
Child 1 is pruned
LOWER BOUND: 2066.659843   ACTIVE NODES: 1163

Task 3137: Branching on node 4091
BBnode 4091 split into 4579 (2067.15X) 4580 (2067.28X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.660377   ACTIVE NODES: 1162

Task 3138: Cutting on node 1895
recomputing rownorms ...
Writing Pool: 1800 cuts
BBnode 1895 (now 4581) done cutting: lowerbound 2066.94 (0.32 seconds)
LOWER BOUND: 2066.661538   ACTIVE NODES: 1162

Task 3139: Cutting on node 3587
recomputing rownorms ...
Writing Pool: 1805 cuts
BBnode 3587 (now 4582) done cutting: lowerbound 2066.80 (0.95 seconds)
LOWER BOUND: 2066.661745   ACTIVE NODES: 1162

Task 3140: Branching on node 3740
BBnode 3740 split into 4583 (2066.95) 4584 (2067.01) (0.31 seconds)
LOWER BOUND: 2066.661972   ACTIVE NODES: 1163

Task 3141: Branching on node 2997
BBnode 2997 split into 4585 (2067.20X) 4586 (2067.00) (0.45 seconds)
Child 0 is pruned
LOWER BOUND: 2066.662100   ACTIVE NODES: 1163

Task 3142: Branching on node 4096
BBnode 4096 split into 4587 (2067.33X) 4588 (2066.89) (0.41 seconds)
Child 0 is pruned
LOWER BOUND: 2066.662222   ACTIVE NODES: 1163

Task 3143: Cutting on node 3750
recomputing rownorms ...
Writing Pool: 1805 cuts
BBnode 3750 (now 4589) done cutting: lowerbound 2066.80 (0.24 seconds)
LOWER BOUND: 2066.662281   ACTIVE NODES: 1163

Task 3144: Branching on node 4562
BBnode 4562 split into 4590 (2067.25X) 4591 (2067.12X) (0.30 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.662500   ACTIVE NODES: 1162

Task 3145: Branching on node 4468
BBnode 4468 split into 4592 (2066.96) 4593 (2066.90) (0.32 seconds)
LOWER BOUND: 2066.664234   ACTIVE NODES: 1163

Task 3146: Cutting on node 3433
recomputing rownorms ...
Writing Pool: 1809 cuts
BBnode 3433 (now 4594) done cutting: lowerbound 2066.74 (0.51 seconds)
LOWER BOUND: 2066.664596   ACTIVE NODES: 1163

Task 3147: Branching on node 3358
BBnode 3358 split into 4595 (2067.25X) 4596 (2067.14X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.666667   ACTIVE NODES: 1162

Task 3148: Cutting on node 2170
recomputing rownorms ...
Writing Pool: 1809 cuts
BBnode 2170 (now 4597) done cutting: lowerbound 2066.77 (0.49 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1162

Task 3149: Cutting on node 2433
Writing Pool: 1809 cuts
BBnode 2433 (now 4598) done cutting: lowerbound 2066.68 (0.25 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1162

Task 3150: Cutting on node 2307
Writing Pool: 1809 cuts
BBnode 2307 (now 4599) done cutting: lowerbound 2066.67 (0.27 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1162

Task 3151: Cutting on node 1981
Writing Pool: 1809 cuts
BBnode 1981 (now 4600) done cutting: lowerbound 2066.67 (0.16 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1162

Task 3152: Cutting on node 2776
Writing Pool: 1809 cuts
BBnode 2776 (now 4601) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3153: Cutting on node 2831
recomputing rownorms ...
Writing Pool: 1809 cuts
BBnode 2831 (now 4602) done cutting: lowerbound 2066.87 (0.28 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3154: Branching on node 4474
BBnode 4474 split into 4603 (2067.92X) 4604 (2066.71) (0.38 seconds)
Child 0 is pruned
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3155: Cutting on node 2573
recomputing rownorms ...
Writing Pool: 1814 cuts
BBnode 2573 (now 4605) done cutting: lowerbound 2066.82 (0.37 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3156: Cutting on node 3856
Writing Pool: 1823 cuts
BBnode 3856 (now 4606) done cutting: lowerbound 2066.71 (0.71 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3157: Cutting on node 3152
Writing Pool: 1825 cuts
BBnode 3152 (now 4607) done cutting: lowerbound 2066.74 (0.46 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3158: Cutting on node 1102
recomputing rownorms ...
Writing Pool: 1827 cuts
BBnode 1102 (now 4608) done cutting: lowerbound 2066.85 (0.64 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3159: Cutting on node 3789
recomputing rownorms ...
Writing Pool: 1827 cuts
BBnode 3789 (now 4609) done cutting: lowerbound 2066.67 (0.19 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3160: Cutting on node 3227
Writing Pool: 1827 cuts
BBnode 3227 (now 4610) done cutting: lowerbound 2066.99 (0.35 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3161: Cutting on node 3908
Writing Pool: 1828 cuts
BBnode 3908 (now 4611) done cutting: lowerbound 2066.67 (0.28 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3162: Cutting on node 3562
recomputing rownorms ...
Writing Pool: 1828 cuts
BBnode 3562 (now 4612) done cutting: lowerbound 2066.70 (0.27 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3163: Cutting on node 4152
Writing Pool: 1828 cuts
BBnode 4152 (now 4613) done cutting: lowerbound 2066.67 (0.24 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3164: Branching on node 4613
BBnode 4613 split into 4614 (2067.00) 4615 (2067.25X) (0.44 seconds)
Child 1 is pruned
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3165: Cutting on node 2236
Writing Pool: 1828 cuts
BBnode 2236 (now 4616) done cutting: lowerbound 2066.69 (0.23 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3166: Cutting on node 3540
Writing Pool: 1828 cuts
BBnode 3540 (now 4617) done cutting: lowerbound 2066.89 (0.30 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3167: Cutting on node 2766
Writing Pool: 1829 cuts
BBnode 2766 (now 4618) done cutting: lowerbound 2066.81 (0.29 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3168: Cutting on node 2586
Writing Pool: 1829 cuts
BBnode 2586 (now 4619) done cutting: lowerbound 2066.67 (0.17 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3169: Branching on node 4024
BBnode 4024 split into 4620 (2067.63X) 4621 (2066.68) (0.42 seconds)
Child 0 is pruned
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3170: Branching on node 3612
BBnode 3612 split into 4622 (2067.12X) 4623 (2067.03) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3171: Cutting on node 3238
recomputing rownorms ...
Writing Pool: 1829 cuts
BBnode 3238 (now 4624) done cutting: lowerbound 2067.00 (0.21 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3172: Cutting on node 3003
recomputing rownorms ...
Writing Pool: 1833 cuts
BBnode 3003 (now 4625) done cutting: lowerbound 2067.05 (0.52 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3173: Cutting on node 2695
Writing Pool: 1833 cuts
BBnode 2695 (now 4626) done cutting: lowerbound 2066.67 (0.19 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1161

Task 3174: Branching on node 4626
BBnode 4626 split into 4627 (2067.12X) 4628 (2067.20X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.666667   ACTIVE NODES: 1160

Task 3175: Branching on node 4599
BBnode 4599 split into 4629 (2066.83) 4630 (2067.18X) (0.38 seconds)
Child 1 is pruned
LOWER BOUND: 2066.666667   ACTIVE NODES: 1160

Task 3176: Branching on node 4609
BBnode 4609 split into 4631 (2067.35X) 4632 (2067.32X) (0.28 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.666667   ACTIVE NODES: 1159

Task 3177: Cutting on node 3423
recomputing rownorms ...
Writing Pool: 1833 cuts
BBnode 3423 (now 4633) done cutting: lowerbound 2066.70 (0.36 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1159

Task 3178: Cutting on node 3411
Writing Pool: 1833 cuts
BBnode 3411 (now 4634) done cutting: lowerbound 2066.67 (0.25 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1159

Task 3179: Branching on node 4634
BBnode 4634 split into 4635 (2067.50X) 4636 (2066.70) (0.43 seconds)
Child 0 is pruned
LOWER BOUND: 2066.666667   ACTIVE NODES: 1159

Task 3180: Cutting on node 1741
Writing Pool: 1833 cuts
BBnode 1741 (now 4637) done cutting: lowerbound 2066.78 (0.23 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1159

Task 3181: Branching on node 4285
BBnode 4285 split into 4638 (2067.50X) 4639 (2067.00) (0.29 seconds)
Child 0 is pruned
LOWER BOUND: 2066.666667   ACTIVE NODES: 1159

Task 3182: Cutting on node 3980
Writing Pool: 1833 cuts
BBnode 3980 (now 4640) done cutting: lowerbound 2066.70 (0.32 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1159

Task 3183: Cutting on node 3865
Writing Pool: 1833 cuts
BBnode 3865 (now 4641) done cutting: lowerbound 2066.71 (0.36 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1159

Task 3184: Cutting on node 3515
Writing Pool: 1833 cuts
BBnode 3515 (now 4642) done cutting: lowerbound 2066.68 (0.24 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1159

Task 3185: Cutting on node 2412
Writing Pool: 1834 cuts
BBnode 2412 (now 4643) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1158

Task 3186: Cutting on node 1848
Writing Pool: 1834 cuts
BBnode 1848 (now 4644) done cutting: lowerbound 2066.86 (0.32 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1158

Task 3187: Branching on node 4109
BBnode 4109 split into 4645 (2067.33X) 4646 (2067.11X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.666667   ACTIVE NODES: 1157

Task 3188: Branching on node 3834
BBnode 3834 split into 4647 (2067.33X) 4648 (2067.07) (0.31 seconds)
Child 0 is pruned
LOWER BOUND: 2066.666667   ACTIVE NODES: 1157

Task 3189: Cutting on node 2408
Writing Pool: 1834 cuts
BBnode 2408 (now 4649) done cutting: lowerbound 2066.93 (0.23 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1157

Task 3190: Cutting on node 2019
Writing Pool: 1834 cuts
BBnode 2019 (now 4650) done cutting: lowerbound 2066.69 (0.25 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1157

Task 3191: Branching on node 4619
BBnode 4619 split into 4651 (2067.55X) 4652 (2067.00) (0.29 seconds)
Child 0 is pruned
LOWER BOUND: 2066.666667   ACTIVE NODES: 1157

Task 3192: Cutting on node 864
Writing Pool: 1834 cuts
BBnode 864 (now 4653) done cutting: lowerbound 2066.80 (0.25 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1157

Task 3193: Cutting on node 3534
recomputing rownorms ...
Writing Pool: 1836 cuts
BBnode 3534 (now 4654) done cutting: lowerbound 2066.78 (0.89 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1157

Task 3194: Cutting on node 2016
Writing Pool: 1836 cuts
BBnode 2016 (now 4655) done cutting: lowerbound 2067.00 (0.54 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1157

Task 3195: Branching on node 4600
BBnode 4600 split into 4656 (2067.17X) 4657 (2067.29X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.666667   ACTIVE NODES: 1156

Task 3196: Branching on node 4611
BBnode 4611 split into 4658 (2067.44X) 4659 (2067.00) (0.31 seconds)
Child 0 is pruned
LOWER BOUND: 2066.666667   ACTIVE NODES: 1156

Task 3197: Cutting on node 3721
Writing Pool: 1836 cuts
BBnode 3721 (now 4660) done cutting: lowerbound 2066.67 (0.21 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1156

Task 3198: Branching on node 4660
BBnode 4660 split into 4661 (2066.93) 4662 (2067.00) (0.29 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1157

Task 3199: Cutting on node 2895
Writing Pool: 1836 cuts
BBnode 2895 (now 4663) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1156

Task 3200: Cutting on node 2259
recomputing rownorms ...
Writing Pool: 1838 cuts
BBnode 2259 (now 4664) done cutting: lowerbound 2066.70 (0.30 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1156

Task 3201: Branching on node 3277
BBnode 3277 split into 4665 (2067.59X) 4666 (2067.13X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.667506   ACTIVE NODES: 1155

Task 3202: Cutting on node 2983
recomputing rownorms ...
Writing Pool: 1838 cuts
BBnode 2983 (now 4667) done cutting: lowerbound 2067.00 (0.16 seconds)
LOWER BOUND: 2066.668456   ACTIVE NODES: 1155

Task 3203: Branching on node 4538
BBnode 4538 split into 4668 (2067.27X) 4669 (2066.96) (0.44 seconds)
Child 0 is pruned
LOWER BOUND: 2066.669291   ACTIVE NODES: 1155

Task 3204: Cutting on node 1842
recomputing rownorms ...
Writing Pool: 1840 cuts
BBnode 1842 (now 4670) done cutting: lowerbound 2066.87 (0.45 seconds)
LOWER BOUND: 2066.670455   ACTIVE NODES: 1155

Task 3205: Cutting on node 2847
recomputing rownorms ...
Writing Pool: 1842 cuts
BBnode 2847 (now 4671) done cutting: lowerbound 2066.91 (0.32 seconds)
LOWER BOUND: 2066.670732   ACTIVE NODES: 1155

Task 3206: Cutting on node 3930
recomputing rownorms ...
Writing Pool: 1842 cuts
BBnode 3930 (now 4672) done cutting: lowerbound 2066.70 (0.18 seconds)
LOWER BOUND: 2066.670886   ACTIVE NODES: 1155

Task 3207: Cutting on node 4450
recomputing rownorms ...
Writing Pool: 1846 cuts
BBnode 4450 (now 4673) done cutting: lowerbound 2066.67 (0.74 seconds)
LOWER BOUND: 2066.670886   ACTIVE NODES: 1155

Task 3208: Cutting on node 4134
recomputing rownorms ...
Writing Pool: 1846 cuts
BBnode 4134 (now 4674) done cutting: lowerbound 2066.80 (0.25 seconds)
LOWER BOUND: 2066.671642   ACTIVE NODES: 1155

Task 3209: Cutting on node 2931
recomputing rownorms ...
Writing Pool: 1846 cuts
BBnode 2931 (now 4675) done cutting: lowerbound 2066.68 (0.22 seconds)
LOWER BOUND: 2066.672173   ACTIVE NODES: 1155

Task 3210: Branching on node 4331
BBnode 4331 split into 4676 (2067.22X) 4677 (2067.41X) (0.60 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.672692   ACTIVE NODES: 1154

Task 3211: Branching on node 4062
BBnode 4062 split into 4678 (2067.17X) 4679 (2066.91) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2066.673469   ACTIVE NODES: 1154

Task 3212: Cutting on node 2305
recomputing rownorms ...
Writing Pool: 1847 cuts
BBnode 2305 (now 4680) done cutting: lowerbound 2066.75 (0.43 seconds)
LOWER BOUND: 2066.673591   ACTIVE NODES: 1154

Task 3213: Cutting on node 2629
recomputing rownorms ...
Writing Pool: 1848 cuts
BBnode 2629 (now 4681) done cutting: lowerbound 2066.70 (0.45 seconds)
LOWER BOUND: 2066.673759   ACTIVE NODES: 1154

Task 3214: Branching on node 4673
BBnode 4673 split into 4682 (2067.12X) 4683 (2067.00) (0.46 seconds)
Child 0 is pruned
LOWER BOUND: 2066.673913   ACTIVE NODES: 1154

Task 3215: Branching on node 4544
BBnode 4544 split into 4684 (2067.07) 4685 (2067.07) (0.44 seconds)
LOWER BOUND: 2066.674074   ACTIVE NODES: 1155

Task 3216: Cutting on node 3619
Writing Pool: 1849 cuts
BBnode 3619 (now 4686) done cutting: lowerbound 2066.77 (0.27 seconds)
LOWER BOUND: 2066.675000   ACTIVE NODES: 1155

Task 3217: Branching on node 4174
BBnode 4174 split into 4687 (2067.00) 4688 (2067.46X) (0.38 seconds)
Child 1 is pruned
LOWER BOUND: 2066.675068   ACTIVE NODES: 1155

Task 3218: Cutting on node 4001
recomputing rownorms ...
Writing Pool: 1849 cuts
BBnode 4001 (now 4689) done cutting: lowerbound 2066.72 (0.27 seconds)
LOWER BOUND: 2066.675159   ACTIVE NODES: 1155

Task 3219: Branching on node 4366
BBnode 4366 split into 4690 (2067.01) 4691 (2066.96) (0.41 seconds)
LOWER BOUND: 2066.675277   ACTIVE NODES: 1156

Task 3220: Branching on node 4531
BBnode 4531 split into 4692 (2067.25X) 4693 (2067.10X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.675439   ACTIVE NODES: 1155

Task 3221: Branching on node 4598
BBnode 4598 split into 4694 (2066.85) 4695 (2066.83) (0.29 seconds)
LOWER BOUND: 2066.675862   ACTIVE NODES: 1156

Task 3222: Branching on node 4436
BBnode 4436 split into 4696 (2067.27X) 4697 (2066.98) (0.40 seconds)
Child 0 is pruned
LOWER BOUND: 2066.676471   ACTIVE NODES: 1156

Task 3223: Cutting on node 2943
Writing Pool: 1849 cuts
BBnode 2943 (now 4698) done cutting: lowerbound 2066.91 (0.26 seconds)
LOWER BOUND: 2066.676471   ACTIVE NODES: 1156

Task 3224: Branching on node 4425
BBnode 4425 split into 4699 (2066.88) 4700 (2067.14X) (0.37 seconds)
Child 1 is pruned
LOWER BOUND: 2066.677019   ACTIVE NODES: 1156

Task 3225: Cutting on node 2591
Writing Pool: 1850 cuts
BBnode 2591 (now 4701) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.677233   ACTIVE NODES: 1155

Task 3226: Branching on node 3385
BBnode 3385 split into 4702 (2067.12X) 4703 (2067.00) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2066.677419   ACTIVE NODES: 1155

Task 3227: Cutting on node 4621
recomputing rownorms ...
Writing Pool: 1850 cuts
BBnode 4621 (now 4704) done cutting: lowerbound 2066.75 (0.19 seconds)
LOWER BOUND: 2066.678571   ACTIVE NODES: 1155

Task 3228: Branching on node 3808
BBnode 3808 split into 4705 (2067.16X) 4706 (2067.00) (0.47 seconds)
Child 0 is pruned
LOWER BOUND: 2066.678571   ACTIVE NODES: 1155

Task 3229: Cutting on node 2401
recomputing rownorms ...
Writing Pool: 1852 cuts
BBnode 2401 (now 4707) done cutting: lowerbound 2066.88 (0.54 seconds)
LOWER BOUND: 2066.678571   ACTIVE NODES: 1155

Task 3230: Cutting on node 2177
recomputing rownorms ...
Writing Pool: 1852 cuts
BBnode 2177 (now 4708) done cutting: lowerbound 2066.59 (0.48 seconds)
LOWER BOUND: 2066.590909   ACTIVE NODES: 1155

Task 3231: Branching on node 4708
BBnode 4708 split into 4709 (2067.00) 4710 (2067.22X) (0.50 seconds)
Child 1 is pruned
LOWER BOUND: 2066.678571   ACTIVE NODES: 1155

Task 3232: Cutting on node 3898
recomputing rownorms ...
Writing Pool: 1852 cuts
BBnode 3898 (now 4711) done cutting: lowerbound 2066.68 (0.20 seconds)
LOWER BOUND: 2066.678571   ACTIVE NODES: 1155

Task 3233: Branching on node 4711
BBnode 4711 split into 4712 (2068.07X) 4713 (2066.83) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.678643   ACTIVE NODES: 1155

Task 3234: Branching on node 4349
BBnode 4349 split into 4714 (2067.17X) 4715 (2066.81) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.678795   ACTIVE NODES: 1155

Task 3235: Cutting on node 3012
Writing Pool: 1852 cuts
BBnode 3012 (now 4716) done cutting: lowerbound 2067.00 (0.37 seconds)
LOWER BOUND: 2066.679245   ACTIVE NODES: 1155

Task 3236: Branching on node 2838
BBnode 2838 split into 4717 (2067.24X) 4718 (2067.08) (0.27 seconds)
Child 0 is pruned
LOWER BOUND: 2066.679612   ACTIVE NODES: 1155

Task 3237: Branching on node 4675
BBnode 4675 split into 4719 (2067.42X) 4720 (2067.20X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.680000   ACTIVE NODES: 1154

Task 3238: Cutting on node 2694
Writing Pool: 1852 cuts
BBnode 2694 (now 4721) done cutting: lowerbound 2066.74 (0.22 seconds)
LOWER BOUND: 2066.680000   ACTIVE NODES: 1154

Task 3239: Cutting on node 2587
Writing Pool: 1852 cuts
BBnode 2587 (now 4722) done cutting: lowerbound 2066.79 (0.23 seconds)
LOWER BOUND: 2066.680412   ACTIVE NODES: 1154

Task 3240: Branching on node 1528
BBnode 1528 split into 4723 (2067.67X) 4724 (2066.87) (0.43 seconds)
Child 0 is pruned
LOWER BOUND: 2066.680851   ACTIVE NODES: 1154

Task 3241: Branching on node 4076
BBnode 4076 split into 4725 (2067.53X) 4726 (2066.92) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.681564   ACTIVE NODES: 1154

Task 3242: Cutting on node 2762
recomputing rownorms ...
Writing Pool: 1852 cuts
BBnode 2762 (now 4727) done cutting: lowerbound 2066.69 (0.52 seconds)
LOWER BOUND: 2066.681818   ACTIVE NODES: 1154

Task 3243: Branching on node 4642
BBnode 4642 split into 4728 (2067.20X) 4729 (2067.36X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.681818   ACTIVE NODES: 1153

Task 3244: Branching on node 4230
BBnode 4230 split into 4730 (2066.95) 4731 (2066.84) (0.26 seconds)
LOWER BOUND: 2066.681944   ACTIVE NODES: 1154

Task 3245: Cutting on node 1768
Writing Pool: 1852 cuts
BBnode 1768 (now 4732) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.682877   ACTIVE NODES: 1153

Task 3246: Branching on node 4399
BBnode 4399 split into 4733 (2066.90) 4734 (2067.00) (0.35 seconds)
LOWER BOUND: 2066.682927   ACTIVE NODES: 1154

Task 3247: Cutting on node 2281
Writing Pool: 1856 cuts
BBnode 2281 (now 4735) done cutting: lowerbound 2066.70 (0.29 seconds)
LOWER BOUND: 2066.682927   ACTIVE NODES: 1154

Task 3248: Branching on node 4503
BBnode 4503 split into 4736 (2067.12X) 4737 (2067.22X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.683381   ACTIVE NODES: 1153

Task 3249: Cutting on node 2980
Writing Pool: 1861 cuts
BBnode 2980 (now 4738) done cutting: lowerbound 2066.71 (0.83 seconds)
LOWER BOUND: 2066.684211   ACTIVE NODES: 1153

Task 3250: Cutting on node 2329
Writing Pool: 1862 cuts
BBnode 2329 (now 4739) done cutting: lowerbound 2066.85 (0.38 seconds)
LOWER BOUND: 2066.684211   ACTIVE NODES: 1153

Task 3251: Cutting on node 3566
Writing Pool: 1862 cuts
BBnode 3566 (now 4740) done cutting: lowerbound 2066.75 (0.24 seconds)
LOWER BOUND: 2066.684211   ACTIVE NODES: 1153

Task 3252: Branching on node 4332
BBnode 4332 split into 4741 (2066.81) 4742 (2066.99) (0.36 seconds)
LOWER BOUND: 2066.684211   ACTIVE NODES: 1154

Task 3253: Branching on node 3647
BBnode 3647 split into 4743 (2067.23X) 4744 (2066.94) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.684211   ACTIVE NODES: 1154

Task 3254: Branching on node 3043
BBnode 3043 split into 4745 (2067.16X) 4746 (2067.42X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.684211   ACTIVE NODES: 1153

Task 3255: Branching on node 4386
BBnode 4386 split into 4747 (2067.38X) 4748 (2066.94) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2066.685393   ACTIVE NODES: 1153

Task 3256: Cutting on node 2370
Writing Pool: 1862 cuts
BBnode 2370 (now 4749) done cutting: lowerbound 2066.89 (0.24 seconds)
LOWER BOUND: 2066.685714   ACTIVE NODES: 1153

Task 3257: Cutting on node 465
Writing Pool: 1864 cuts
BBnode 465 (now 4750) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2066.686557   ACTIVE NODES: 1152

Task 3258: Branching on node 2469
BBnode 2469 split into 4751 (2067.12X) 4752 (2067.14X) (0.31 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.687059   ACTIVE NODES: 1151

Task 3259: Branching on node 3974
BBnode 3974 split into 4753 (2066.96) 4754 (2067.10) (0.44 seconds)
LOWER BOUND: 2066.687500   ACTIVE NODES: 1152

Task 3260: Cutting on node 1743
Writing Pool: 1864 cuts
BBnode 1743 (now 4755) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.688141   ACTIVE NODES: 1151

Task 3261: Branching on node 4345
BBnode 4345 split into 4756 (2067.08) 4757 (2067.33X) (0.33 seconds)
Child 1 is pruned
LOWER BOUND: 2066.688172   ACTIVE NODES: 1151

Task 3262: Cutting on node 2517
recomputing rownorms ...
Writing Pool: 1866 cuts
BBnode 2517 (now 4758) done cutting: lowerbound 2066.91 (0.61 seconds)
LOWER BOUND: 2066.688285   ACTIVE NODES: 1151

Task 3263: Branching on node 4616
BBnode 4616 split into 4759 (2067.12X) 4760 (2067.29X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.688525   ACTIVE NODES: 1150

Task 3264: Cutting on node 3416
Writing Pool: 1866 cuts
BBnode 3416 (now 4761) done cutting: lowerbound 2066.75 (0.27 seconds)
LOWER BOUND: 2066.688525   ACTIVE NODES: 1150

Task 3265: Cutting on node 991
Writing Pool: 1873 cuts
BBnode 991 (now 4762) done cutting: lowerbound 2066.78 (0.43 seconds)
LOWER BOUND: 2066.688581   ACTIVE NODES: 1150

Task 3266: Branching on node 3025
BBnode 3025 split into 4763 (2067.39X) 4764 (2067.12X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.688679   ACTIVE NODES: 1149

Task 3267: Branching on node 4242
BBnode 4242 split into 4765 (2067.35X) 4766 (2067.26X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.688725   ACTIVE NODES: 1148

Task 3268: Branching on node 4333
BBnode 4333 split into 4767 (2066.86) 4768 (2067.00) (0.33 seconds)
LOWER BOUND: 2066.688776   ACTIVE NODES: 1149

Task 3269: Branching on node 2650
BBnode 2650 split into 4769 (2067.20X) 4770 (2067.30X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.689119   ACTIVE NODES: 1148

Task 3270: Cutting on node 3377
recomputing rownorms ...
Writing Pool: 1874 cuts
BBnode 3377 (now 4771) done cutting: lowerbound 2066.85 (0.51 seconds)
LOWER BOUND: 2066.689655   ACTIVE NODES: 1148

Task 3271: Cutting on node 2978
recomputing rownorms ...
Writing Pool: 1874 cuts
BBnode 2978 (now 4772) done cutting: lowerbound 2067.00 (0.24 seconds)
LOWER BOUND: 2066.689655   ACTIVE NODES: 1148

Task 3272: Cutting on node 3233
Writing Pool: 1874 cuts
BBnode 3233 (now 4773) done cutting: lowerbound 2066.69 (0.21 seconds)
LOWER BOUND: 2066.689655   ACTIVE NODES: 1148

Task 3273: Branching on node 4773
BBnode 4773 split into 4774 (2066.95) 4775 (2066.94) (0.34 seconds)
LOWER BOUND: 2066.689655   ACTIVE NODES: 1149

Task 3274: Branching on node 3318
BBnode 3318 split into 4776 (2067.08) 4777 (2067.17X) (0.33 seconds)
Child 1 is pruned
LOWER BOUND: 2066.689655   ACTIVE NODES: 1149

Task 3275: Branching on node 4650
BBnode 4650 split into 4778 (2067.64X) 4779 (2066.97) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2066.689922   ACTIVE NODES: 1149

Task 3276: Cutting on node 2467
recomputing rownorms ...
Writing Pool: 1874 cuts
BBnode 2467 (now 4780) done cutting: lowerbound 2066.73 (0.22 seconds)
LOWER BOUND: 2066.690451   ACTIVE NODES: 1149

Task 3277: Cutting on node 2255
recomputing rownorms ...
Writing Pool: 1874 cuts
BBnode 2255 (now 4781) done cutting: lowerbound 2067.08 (0.54 seconds)
LOWER BOUND: 2066.690722   ACTIVE NODES: 1149

Task 3278: Branching on node 4244
BBnode 4244 split into 4782 (2066.70) 4783 (2067.15X) (0.42 seconds)
Child 1 is pruned
LOWER BOUND: 2066.690722   ACTIVE NODES: 1149

Task 3279: Branching on node 3183
BBnode 3183 split into 4784 (2066.86) 4785 (2067.00) (0.29 seconds)
LOWER BOUND: 2066.691111   ACTIVE NODES: 1150

Task 3280: Cutting on node 3202
Writing Pool: 1875 cuts
BBnode 3202 (now 4786) done cutting: lowerbound 2067.01 (0.29 seconds)
LOWER BOUND: 2066.691542   ACTIVE NODES: 1150

Task 3281: Cutting on node 2653
Writing Pool: 1879 cuts
BBnode 2653 (now 4787) done cutting: lowerbound 2066.81 (0.87 seconds)
LOWER BOUND: 2066.691542   ACTIVE NODES: 1150

Task 3282: Branching on node 4469
BBnode 4469 split into 4788 (2067.25X) 4789 (2066.91) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.692308   ACTIVE NODES: 1150

Task 3283: Cutting on node 2295
recomputing rownorms ...
Writing Pool: 1879 cuts
BBnode 2295 (now 4790) done cutting: lowerbound 2066.74 (0.28 seconds)
LOWER BOUND: 2066.692308   ACTIVE NODES: 1150

Task 3284: Cutting on node 2396
recomputing rownorms ...
Writing Pool: 1884 cuts
BBnode 2396 (now 4791) done cutting: lowerbound 2066.80 (0.68 seconds)
LOWER BOUND: 2066.692308   ACTIVE NODES: 1150

Task 3285: Branching on node 4281
BBnode 4281 split into 4792 (2067.13X) 4793 (2066.90) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.692308   ACTIVE NODES: 1150

Task 3286: Cutting on node 3561
Writing Pool: 1884 cuts
BBnode 3561 (now 4794) done cutting: lowerbound 2067.00 (0.27 seconds)
LOWER BOUND: 2066.692308   ACTIVE NODES: 1150

Task 3287: Cutting on node 1166
recomputing rownorms ...
Writing Pool: 1884 cuts
BBnode 1166 (now 4795) done cutting: lowerbound 2066.88 (0.25 seconds)
LOWER BOUND: 2066.692730   ACTIVE NODES: 1150

Task 3288: Cutting on node 3272
Writing Pool: 1885 cuts
BBnode 3272 (now 4796) done cutting: lowerbound 2066.87 (0.44 seconds)
LOWER BOUND: 2066.692771   ACTIVE NODES: 1150

Task 3289: Branching on node 4727
BBnode 4727 split into 4797 (2067.13X) 4798 (2067.33X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.692857   ACTIVE NODES: 1149

Task 3290: Branching on node 4162
BBnode 4162 split into 4799 (2066.89) 4800 (2066.83) (0.27 seconds)
LOWER BOUND: 2066.693195   ACTIVE NODES: 1150

Task 3291: Branching on node 3088
BBnode 3088 split into 4801 (2067.30X) 4802 (2067.25X) (0.54 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.693694   ACTIVE NODES: 1149

Task 3292: Cutting on node 2554
recomputing rownorms ...
Writing Pool: 1885 cuts
BBnode 2554 (now 4803) done cutting: lowerbound 2066.66 (0.46 seconds)
LOWER BOUND: 2066.664992   ACTIVE NODES: 1149

Task 3293: Branching on node 4803
BBnode 4803 split into 4804 (2067.31X) 4805 (2067.12X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.694118   ACTIVE NODES: 1148

Task 3294: Cutting on node 2266
Writing Pool: 1885 cuts
BBnode 2266 (now 4806) done cutting: lowerbound 2066.75 (0.28 seconds)
LOWER BOUND: 2066.694627   ACTIVE NODES: 1148

Task 3295: Cutting on node 3335
Writing Pool: 1885 cuts
BBnode 3335 (now 4807) done cutting: lowerbound 2066.86 (0.31 seconds)
LOWER BOUND: 2066.695652   ACTIVE NODES: 1148

Task 3296: Branching on node 3979
BBnode 3979 split into 4808 (2067.41X) 4809 (2066.98) (0.31 seconds)
Child 0 is pruned
LOWER BOUND: 2066.695652   ACTIVE NODES: 1148

Task 3297: Cutting on node 3014
Writing Pool: 1885 cuts
BBnode 3014 (now 4810) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2066.696049   ACTIVE NODES: 1147

Task 3298: Cutting on node 3577
Writing Pool: 1888 cuts
BBnode 3577 (now 4811) done cutting: lowerbound 2066.75 (0.43 seconds)
LOWER BOUND: 2066.696078   ACTIVE NODES: 1147

Task 3299: Branching on node 4640
BBnode 4640 split into 4812 (2067.09) 4813 (2066.83) (0.39 seconds)
LOWER BOUND: 2066.696517   ACTIVE NODES: 1148

Task 3300: Branching on node 4735
BBnode 4735 split into 4814 (2067.43X) 4815 (2067.01) (0.38 seconds)
Child 0 is pruned
LOWER BOUND: 2066.696970   ACTIVE NODES: 1148

Task 3301: Branching on node 4453
BBnode 4453 split into 4816 (2067.18X) 4817 (2067.28X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.697034   ACTIVE NODES: 1147

Task 3302: Branching on node 4348
BBnode 4348 split into 4818 (2067.43X) 4819 (2067.09) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2066.697068   ACTIVE NODES: 1147

Task 3303: Branching on node 3694
BBnode 3694 split into 4820 (2067.22X) 4821 (2067.23X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.698813   ACTIVE NODES: 1146

Task 3304: Branching on node 4444
BBnode 4444 split into 4822 (2067.32X) 4823 (2066.80) (0.47 seconds)
Child 0 is pruned
LOWER BOUND: 2066.699605   ACTIVE NODES: 1146

Task 3305: Cutting on node 2369
recomputing rownorms ...
Writing Pool: 1889 cuts
BBnode 2369 (now 4824) done cutting: lowerbound 2067.05 (0.25 seconds)
LOWER BOUND: 2066.700000   ACTIVE NODES: 1146

Task 3306: Cutting on node 4636
recomputing rownorms ...
Writing Pool: 1889 cuts
BBnode 4636 (now 4825) done cutting: lowerbound 2066.73 (0.53 seconds)
LOWER BOUND: 2066.700000   ACTIVE NODES: 1146

Task 3307: Cutting on node 4250
Writing Pool: 1889 cuts
BBnode 4250 (now 4826) done cutting: lowerbound 2066.73 (0.29 seconds)
LOWER BOUND: 2066.700000   ACTIVE NODES: 1146

Task 3308: Branching on node 4681
BBnode 4681 split into 4827 (2067.05) 4828 (2067.45X) (0.39 seconds)
Child 1 is pruned
LOWER BOUND: 2066.700000   ACTIVE NODES: 1146

Task 3309: Cutting on node 3007
recomputing rownorms ...
Writing Pool: 1889 cuts
BBnode 3007 (now 4829) done cutting: lowerbound 2066.84 (0.40 seconds)
LOWER BOUND: 2066.700000   ACTIVE NODES: 1146

Task 3310: Branching on node 4356
BBnode 4356 split into 4830 (2067.21X) 4831 (2066.79) (0.47 seconds)
Child 0 is pruned
LOWER BOUND: 2066.700000   ACTIVE NODES: 1146

Task 3311: Branching on node 4672
BBnode 4672 split into 4832 (2067.00) 4833 (2067.00) (0.25 seconds)
LOWER BOUND: 2066.700000   ACTIVE NODES: 1147

Task 3312: Cutting on node 3470
Writing Pool: 1889 cuts
BBnode 3470 (now 4834) done cutting: lowerbound 2066.82 (0.54 seconds)
LOWER BOUND: 2066.700047   ACTIVE NODES: 1147

Task 3313: Branching on node 4633
BBnode 4633 split into 4835 (2067.71X) 4836 (2066.95) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.700535   ACTIVE NODES: 1147

Task 3314: Cutting on node 3228
Writing Pool: 1892 cuts
BBnode 3228 (now 4837) done cutting: lowerbound 2066.75 (0.56 seconds)
LOWER BOUND: 2066.701149   ACTIVE NODES: 1147

Task 3315: Cutting on node 3066
recomputing rownorms ...
Writing Pool: 1892 cuts
BBnode 3066 (now 4838) done cutting: lowerbound 2066.84 (0.50 seconds)
LOWER BOUND: 2066.701299   ACTIVE NODES: 1147

Task 3316: Cutting on node 3308
Writing Pool: 1895 cuts
BBnode 3308 (now 4839) done cutting: lowerbound 2066.71 (0.71 seconds)
LOWER BOUND: 2066.701389   ACTIVE NODES: 1147

Task 3317: Cutting on node 3279
Writing Pool: 1896 cuts
BBnode 3279 (now 4840) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2066.702093   ACTIVE NODES: 1146

Task 3318: Cutting on node 2570
Writing Pool: 1900 cuts
BBnode 2570 (now 4841) done cutting: lowerbound 2067.03 (0.58 seconds)
LOWER BOUND: 2066.702317   ACTIVE NODES: 1146

Task 3319: Branching on node 4612
BBnode 4612 split into 4842 (2067.00) 4843 (2067.00) (0.38 seconds)
LOWER BOUND: 2066.702703   ACTIVE NODES: 1147

Task 3320: Branching on node 4664
BBnode 4664 split into 4844 (2067.00) 4845 (2067.00) (0.30 seconds)
LOWER BOUND: 2066.702941   ACTIVE NODES: 1148

Task 3321: Cutting on node 2798
recomputing rownorms ...
Writing Pool: 1900 cuts
BBnode 2798 (now 4846) done cutting: lowerbound 2066.82 (0.50 seconds)
LOWER BOUND: 2066.703125   ACTIVE NODES: 1148

Task 3322: Branching on node 3688
BBnode 3688 split into 4847 (2067.33X) 4848 (2067.19X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.703125   ACTIVE NODES: 1147

Task 3323: Cutting on node 3831
Writing Pool: 1900 cuts
BBnode 3831 (now 4849) done cutting: lowerbound 2066.77 (0.26 seconds)
LOWER BOUND: 2066.703448   ACTIVE NODES: 1147

Task 3324: Cutting on node 3458
recomputing rownorms ...
Writing Pool: 1900 cuts
BBnode 3458 (now 4850) done cutting: lowerbound 2066.78 (0.26 seconds)
LOWER BOUND: 2066.703704   ACTIVE NODES: 1147

Task 3325: Cutting on node 3172
Writing Pool: 1901 cuts
BBnode 3172 (now 4851) done cutting: lowerbound 2066.72 (0.21 seconds)
LOWER BOUND: 2066.703704   ACTIVE NODES: 1147

Task 3326: Cutting on node 3383
recomputing rownorms ...
Writing Pool: 1901 cuts
BBnode 3383 (now 4852) done cutting: lowerbound 2066.77 (0.29 seconds)
LOWER BOUND: 2066.703947   ACTIVE NODES: 1147

Task 3327: Cutting on node 4782
recomputing rownorms ...
Writing Pool: 1902 cuts
BBnode 4782 (now 4853) done cutting: lowerbound 2066.82 (0.30 seconds)
LOWER BOUND: 2066.704225   ACTIVE NODES: 1147

Task 3328: Cutting on node 3323
recomputing rownorms ...
Writing Pool: 1902 cuts
BBnode 3323 (now 4854) done cutting: lowerbound 2066.76 (0.37 seconds)
LOWER BOUND: 2066.704510   ACTIVE NODES: 1147

Task 3329: Branching on node 4025
BBnode 4025 split into 4855 (2067.53X) 4856 (2066.97) (0.41 seconds)
Child 0 is pruned
LOWER BOUND: 2066.705263   ACTIVE NODES: 1147

Task 3330: Branching on node 3659
BBnode 3659 split into 4857 (2067.00) 4858 (2067.06) (0.30 seconds)
LOWER BOUND: 2066.705761   ACTIVE NODES: 1148

Task 3331: Branching on node 3450
BBnode 3450 split into 4859 (2067.25X) 4860 (2067.08) (0.45 seconds)
Child 0 is pruned
LOWER BOUND: 2066.705882   ACTIVE NODES: 1148

Task 3332: Cutting on node 4251
recomputing rownorms ...
Writing Pool: 1902 cuts
BBnode 4251 (now 4861) done cutting: lowerbound 2066.71 (0.53 seconds)
LOWER BOUND: 2066.705882   ACTIVE NODES: 1148

Task 3333: Cutting on node 4211
Writing Pool: 1902 cuts
BBnode 4211 (now 4862) done cutting: lowerbound 2066.71 (0.22 seconds)
LOWER BOUND: 2066.705882   ACTIVE NODES: 1148

Task 3334: Cutting on node 1740
Writing Pool: 1902 cuts
BBnode 1740 (now 4863) done cutting: lowerbound 2066.92 (0.15 seconds)
LOWER BOUND: 2066.705882   ACTIVE NODES: 1148

Task 3335: Branching on node 4862
BBnode 4862 split into 4864 (2066.97) 4865 (2066.94) (0.35 seconds)
LOWER BOUND: 2066.706148   ACTIVE NODES: 1149

Task 3336: Branching on node 3977
BBnode 3977 split into 4866 (2067.02) 4867 (2067.27X) (0.40 seconds)
Child 1 is pruned
LOWER BOUND: 2066.707143   ACTIVE NODES: 1149

Task 3337: Branching on node 3373
BBnode 3373 split into 4868 (2067.06) 4869 (2067.35X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2066.707483   ACTIVE NODES: 1149

Task 3338: Branching on node 4465
BBnode 4465 split into 4870 (2067.13X) 4871 (2067.23X) (0.50 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.708333   ACTIVE NODES: 1148

Task 3339: Cutting on node 3219
recomputing rownorms ...
Writing Pool: 1902 cuts
BBnode 3219 (now 4872) done cutting: lowerbound 2066.83 (0.42 seconds)
LOWER BOUND: 2066.708333   ACTIVE NODES: 1148

Task 3340: Branching on node 3947
BBnode 3947 split into 4873 (2067.26X) 4874 (2067.13X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.709091   ACTIVE NODES: 1147

Task 3341: Cutting on node 3488
Writing Pool: 1902 cuts
BBnode 3488 (now 4875) done cutting: lowerbound 2066.71 (0.23 seconds)
LOWER BOUND: 2066.709091   ACTIVE NODES: 1147

Task 3342: Branching on node 4875
BBnode 4875 split into 4876 (2067.14X) 4877 (2067.30X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.709402   ACTIVE NODES: 1146

Task 3343: Cutting on node 4189
Writing Pool: 1902 cuts
BBnode 4189 (now 4878) done cutting: lowerbound 2066.87 (0.27 seconds)
LOWER BOUND: 2066.709677   ACTIVE NODES: 1146

Task 3344: Branching on node 4542
BBnode 4542 split into 4879 (2067.21X) 4880 (2066.85) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2066.710106   ACTIVE NODES: 1146

Task 3345: Cutting on node 3705
recomputing rownorms ...
Writing Pool: 1902 cuts
BBnode 3705 (now 4881) done cutting: lowerbound 2066.68 (0.52 seconds)
LOWER BOUND: 2066.679348   ACTIVE NODES: 1146

Task 3346: Branching on node 4881
BBnode 4881 split into 4882 (2067.24X) 4883 (2067.00) (0.47 seconds)
Child 0 is pruned
LOWER BOUND: 2066.710383   ACTIVE NODES: 1146

Task 3347: Cutting on node 3509
Writing Pool: 1906 cuts
BBnode 3509 (now 4884) done cutting: lowerbound 2067.01 (0.31 seconds)
LOWER BOUND: 2066.710526   ACTIVE NODES: 1146

Task 3348: Cutting on node 4604
recomputing rownorms ...
Writing Pool: 1906 cuts
BBnode 4604 (now 4885) done cutting: lowerbound 2066.71 (0.22 seconds)
LOWER BOUND: 2066.710526   ACTIVE NODES: 1146

Task 3349: Cutting on node 3006
Writing Pool: 1906 cuts
BBnode 3006 (now 4886) done cutting: lowerbound 2066.88 (0.24 seconds)
LOWER BOUND: 2066.710526   ACTIVE NODES: 1146

Task 3350: Branching on node 4885
BBnode 4885 split into 4887 (2067.35X) 4888 (2066.71) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.710526   ACTIVE NODES: 1146

Task 3351: Cutting on node 4888
Writing Pool: 1906 cuts
BBnode 4888 (now 4889) done cutting: lowerbound 2066.71 (0.21 seconds)
LOWER BOUND: 2066.710526   ACTIVE NODES: 1146

Task 3352: Branching on node 4889
BBnode 4889 split into 4890 (2067.05) 4891 (2066.97) (0.53 seconds)
LOWER BOUND: 2066.711656   ACTIVE NODES: 1147

Task 3353: Cutting on node 3032
recomputing rownorms ...
Writing Pool: 1906 cuts
BBnode 3032 (now 4892) done cutting: lowerbound 2066.77 (0.46 seconds)
LOWER BOUND: 2066.711726   ACTIVE NODES: 1147

Task 3354: Cutting on node 3783
Writing Pool: 1907 cuts
BBnode 3783 (now 4893) done cutting: lowerbound 2066.80 (0.36 seconds)
LOWER BOUND: 2066.712121   ACTIVE NODES: 1147

Task 3355: Cutting on node 3573
Writing Pool: 1909 cuts
BBnode 3573 (now 4894) done cutting: lowerbound 2067.08 (0.56 seconds)
LOWER BOUND: 2066.712707   ACTIVE NODES: 1147

Task 3356: Branching on node 4738
BBnode 4738 split into 4895 (2067.72X) 4896 (2067.11X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.714286   ACTIVE NODES: 1146

Task 3357: Cutting on node 1411
recomputing rownorms ...
Writing Pool: 1910 cuts
BBnode 1411 (now 4897) done cutting: lowerbound 2066.83 (0.59 seconds)
LOWER BOUND: 2066.714286   ACTIVE NODES: 1146

Task 3358: Cutting on node 3174
recomputing rownorms ...
Writing Pool: 1910 cuts
BBnode 3174 (now 4898) done cutting: lowerbound 2066.76 (0.28 seconds)
LOWER BOUND: 2066.714286   ACTIVE NODES: 1146

Task 3359: Branching on node 4641
BBnode 4641 split into 4899 (2066.92) 4900 (2067.03) (0.41 seconds)
LOWER BOUND: 2066.714286   ACTIVE NODES: 1147

Task 3360: Cutting on node 3151
recomputing rownorms ...
Writing Pool: 1911 cuts
BBnode 3151 (now 4901) done cutting: lowerbound 2066.93 (0.43 seconds)
LOWER BOUND: 2066.714286   ACTIVE NODES: 1147

Task 3361: Cutting on node 3050
Writing Pool: 1912 cuts
BBnode 3050 (now 4902) done cutting: lowerbound 2067.03 (0.25 seconds)
LOWER BOUND: 2066.714286   ACTIVE NODES: 1147

Task 3362: Branching on node 4861
BBnode 4861 split into 4903 (2067.00) 4904 (2067.22X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2066.714286   ACTIVE NODES: 1147

Task 3363: Cutting on node 4082
Writing Pool: 1912 cuts
BBnode 4082 (now 4905) done cutting: lowerbound 2066.75 (0.22 seconds)
LOWER BOUND: 2066.714286   ACTIVE NODES: 1147

Task 3364: Branching on node 4606
BBnode 4606 split into 4906 (2067.33X) 4907 (2067.12X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.714286   ACTIVE NODES: 1146

Task 3365: Branching on node 3225
BBnode 3225 split into 4908 (2067.08) 4909 (2067.28X) (0.30 seconds)
Child 1 is pruned
LOWER BOUND: 2066.714286   ACTIVE NODES: 1146

Task 3366: Branching on node 2812
BBnode 2812 split into 4910 (2066.91) 4911 (2067.00) (0.31 seconds)
LOWER BOUND: 2066.714286   ACTIVE NODES: 1147

Task 3367: Branching on node 3672
BBnode 3672 split into 4912 (2067.00) 4913 (2067.14X) (0.28 seconds)
Child 1 is pruned
LOWER BOUND: 2066.714286   ACTIVE NODES: 1147

Task 3368: Cutting on node 2816
Writing Pool: 1912 cuts
BBnode 2816 (now 4914) done cutting: lowerbound 2066.71 (0.26 seconds)
LOWER BOUND: 2066.714286   ACTIVE NODES: 1147

Task 3369: Branching on node 4914
BBnode 4914 split into 4915 (2067.04) 4916 (2067.33X) (0.34 seconds)
Child 1 is pruned
LOWER BOUND: 2066.714286   ACTIVE NODES: 1147

Task 3370: Cutting on node 3222
Writing Pool: 1912 cuts
BBnode 3222 (now 4917) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.714286   ACTIVE NODES: 1146

Task 3371: Cutting on node 3375
recomputing rownorms ...
Writing Pool: 1916 cuts
BBnode 3375 (now 4918) done cutting: lowerbound 2066.84 (0.79 seconds)
LOWER BOUND: 2066.714286   ACTIVE NODES: 1146

Task 3372: Cutting on node 2269
recomputing rownorms ...
Writing Pool: 1916 cuts
BBnode 2269 (now 4919) done cutting: lowerbound 2066.90 (0.33 seconds)
LOWER BOUND: 2066.714286   ACTIVE NODES: 1146

Task 3373: Branching on node 4839
BBnode 4839 split into 4920 (2067.07) 4921 (2067.37X) (0.46 seconds)
Child 1 is pruned
LOWER BOUND: 2066.714286   ACTIVE NODES: 1146

Task 3374: Branching on node 3797
BBnode 3797 split into 4922 (2067.00) 4923 (2066.94) (0.34 seconds)
LOWER BOUND: 2066.714617   ACTIVE NODES: 1147

Task 3375: Cutting on node 2328
Writing Pool: 1917 cuts
BBnode 2328 (now 4924) done cutting: lowerbound 2066.78 (0.22 seconds)
LOWER BOUND: 2066.715278   ACTIVE NODES: 1147

Task 3376: Branching on node 4416
BBnode 4416 split into 4925 (2067.34X) 4926 (2067.22X) (0.51 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.715596   ACTIVE NODES: 1146

Task 3377: Branching on node 4124
BBnode 4124 split into 4927 (2067.07) 4928 (2067.21X) (0.34 seconds)
Child 1 is pruned
LOWER BOUND: 2066.716216   ACTIVE NODES: 1146

Task 3378: Cutting on node 1787
recomputing rownorms ...
Writing Pool: 1917 cuts
BBnode 1787 (now 4929) done cutting: lowerbound 2066.91 (0.50 seconds)
LOWER BOUND: 2066.716418   ACTIVE NODES: 1146

Task 3379: Cutting on node 2346
Writing Pool: 1917 cuts
BBnode 2346 (now 4930) done cutting: lowerbound 2066.85 (0.24 seconds)
LOWER BOUND: 2066.716475   ACTIVE NODES: 1146

Task 3380: Branching on node 4689
BBnode 4689 split into 4931 (2067.27X) 4932 (2067.14X) (0.50 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.716667   ACTIVE NODES: 1145

Task 3381: Cutting on node 2773
recomputing rownorms ...
Writing Pool: 1920 cuts
BBnode 2773 (now 4933) done cutting: lowerbound 2067.00 (0.40 seconds)
LOWER BOUND: 2066.716667   ACTIVE NODES: 1145

Task 3382: Branching on node 4478
BBnode 4478 split into 4934 (2067.00) 4935 (2067.00) (0.26 seconds)
LOWER BOUND: 2066.717391   ACTIVE NODES: 1146

Task 3383: Cutting on node 2533
recomputing rownorms ...
Writing Pool: 1924 cuts
BBnode 2533 (now 4936) done cutting: lowerbound 2066.91 (0.71 seconds)
LOWER BOUND: 2066.718750   ACTIVE NODES: 1146

Task 3384: Cutting on node 2509
Writing Pool: 1933 cuts
BBnode 2509 (now 4937) done cutting: lowerbound 2066.78 (0.78 seconds)
LOWER BOUND: 2066.718750   ACTIVE NODES: 1146

Task 3385: Branching on node 4500
BBnode 4500 split into 4938 (2067.75X) 4939 (2066.88) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.719008   ACTIVE NODES: 1146

Task 3386: Branching on node 4851
BBnode 4851 split into 4940 (2067.06) 4941 (2067.09) (0.32 seconds)
LOWER BOUND: 2066.719512   ACTIVE NODES: 1147

Task 3387: Cutting on node 3291
Writing Pool: 1933 cuts
BBnode 3291 (now 4942) done cutting: lowerbound 2066.78 (0.26 seconds)
LOWER BOUND: 2066.719626   ACTIVE NODES: 1147

Task 3388: Cutting on node 2815
Writing Pool: 1933 cuts
BBnode 2815 (now 4943) done cutting: lowerbound 2066.99 (0.32 seconds)
LOWER BOUND: 2066.719697   ACTIVE NODES: 1147

Task 3389: Branching on node 3176
BBnode 3176 split into 4944 (2067.04) 4945 (2067.17X) (0.37 seconds)
Child 1 is pruned
LOWER BOUND: 2066.720000   ACTIVE NODES: 1147

Task 3390: Cutting on node 3463
Writing Pool: 1946 cuts
BBnode 3463 (now 4946) done cutting: lowerbound 2066.92 (0.72 seconds)
LOWER BOUND: 2066.720000   ACTIVE NODES: 1147

Task 3391: Cutting on node 3182
Writing Pool: 1946 cuts
BBnode 3182 (now 4947) done cutting: lowerbound 2066.72 (0.13 seconds)
LOWER BOUND: 2066.720000   ACTIVE NODES: 1147

Task 3392: Branching on node 4947
BBnode 4947 split into 4948 (2067.40X) 4949 (2067.40X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.720000   ACTIVE NODES: 1146

Task 3393: Cutting on node 4302
Writing Pool: 1946 cuts
BBnode 4302 (now 4950) done cutting: lowerbound 2066.72 (0.25 seconds)
LOWER BOUND: 2066.720000   ACTIVE NODES: 1146

Task 3394: Branching on node 4950
BBnode 4950 split into 4951 (2067.33X) 4952 (2066.85) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.720736   ACTIVE NODES: 1146

Task 3395: Cutting on node 2984
recomputing rownorms ...
Writing Pool: 1946 cuts
BBnode 2984 (now 4953) done cutting: lowerbound 2066.83 (0.46 seconds)
LOWER BOUND: 2066.720760   ACTIVE NODES: 1146

Task 3396: Cutting on node 3564
recomputing rownorms ...
Writing Pool: 1946 cuts
BBnode 3564 (now 4954) done cutting: lowerbound 2067.03 (0.50 seconds)
LOWER BOUND: 2066.720779   ACTIVE NODES: 1146

Task 3397: Cutting on node 2657
Writing Pool: 1949 cuts
BBnode 2657 (now 4955) done cutting: lowerbound 2066.88 (0.33 seconds)
LOWER BOUND: 2066.721519   ACTIVE NODES: 1146

Task 3398: Branching on node 3356
BBnode 3356 split into 4956 (2067.31X) 4957 (2067.12X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.721713   ACTIVE NODES: 1145

Task 3399: Cutting on node 3210
recomputing rownorms ...
Writing Pool: 1952 cuts
BBnode 3210 (now 4958) done cutting: lowerbound 2066.82 (0.65 seconds)
LOWER BOUND: 2066.722028   ACTIVE NODES: 1145

Task 3400: Branching on node 4278
BBnode 4278 split into 4959 (2067.16X) 4960 (2067.28X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.722222   ACTIVE NODES: 1144

Task 3401: Cutting on node 2456
recomputing rownorms ...
Writing Pool: 1952 cuts
BBnode 2456 (now 4961) done cutting: lowerbound 2066.87 (0.21 seconds)
LOWER BOUND: 2066.722222   ACTIVE NODES: 1144

Task 3402: Cutting on node 3334
recomputing rownorms ...
Writing Pool: 1953 cuts
BBnode 3334 (now 4962) done cutting: lowerbound 2066.82 (0.58 seconds)
LOWER BOUND: 2066.722689   ACTIVE NODES: 1144

Task 3403: Cutting on node 1879
recomputing rownorms ...
Writing Pool: 1954 cuts
BBnode 1879 (now 4963) done cutting: lowerbound 2067.00 (0.59 seconds)
LOWER BOUND: 2066.723077   ACTIVE NODES: 1144

Task 3404: Cutting on node 3471
recomputing rownorms ...
Writing Pool: 1954 cuts
BBnode 3471 (now 4964) done cutting: lowerbound 2066.81 (0.33 seconds)
LOWER BOUND: 2066.723810   ACTIVE NODES: 1144

Task 3405: Cutting on node 3171
Writing Pool: 1954 cuts
BBnode 3171 (now 4965) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.724138   ACTIVE NODES: 1143

Task 3406: Cutting on node 2217
Writing Pool: 1965 cuts
BBnode 2217 (now 4966) done cutting: lowerbound 2067.02 (1.06 seconds)
LOWER BOUND: 2066.725000   ACTIVE NODES: 1143

Task 3407: Cutting on node 4027
recomputing rownorms ...
Writing Pool: 1965 cuts
BBnode 4027 (now 4967) done cutting: lowerbound 2066.73 (0.44 seconds)
LOWER BOUND: 2066.725172   ACTIVE NODES: 1143

Task 3408: Branching on node 4166
BBnode 4166 split into 4968 (2067.23X) 4969 (2067.09) (0.45 seconds)
Child 0 is pruned
LOWER BOUND: 2066.725441   ACTIVE NODES: 1143

Task 3409: Cutting on node 3020
recomputing rownorms ...
Writing Pool: 1966 cuts
BBnode 3020 (now 4970) done cutting: lowerbound 2066.89 (0.31 seconds)
LOWER BOUND: 2066.726027   ACTIVE NODES: 1143

Task 3410: Cutting on node 3551
Writing Pool: 1966 cuts
BBnode 3551 (now 4971) done cutting: lowerbound 2066.77 (0.27 seconds)
LOWER BOUND: 2066.726250   ACTIVE NODES: 1143

Task 3411: Branching on node 4080
BBnode 4080 split into 4972 (2067.00) 4973 (2067.34X) (0.40 seconds)
Child 1 is pruned
LOWER BOUND: 2066.726415   ACTIVE NODES: 1143

Task 3412: Branching on node 4825
BBnode 4825 split into 4974 (2067.31X) 4975 (2066.97) (0.43 seconds)
Child 0 is pruned
LOWER BOUND: 2066.726415   ACTIVE NODES: 1143

Task 3413: Branching on node 4241
BBnode 4241 split into 4976 (2067.20X) 4977 (2067.20X) (0.57 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.727273   ACTIVE NODES: 1142

Task 3414: Cutting on node 1719
recomputing rownorms ...
Writing Pool: 1966 cuts
BBnode 1719 (now 4978) done cutting: lowerbound 2066.74 (0.43 seconds)
LOWER BOUND: 2066.727273   ACTIVE NODES: 1142

Task 3415: Branching on node 4293
BBnode 4293 split into 4979 (2067.16X) 4980 (2067.17X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.727273   ACTIVE NODES: 1141

Task 3416: Cutting on node 3286
Writing Pool: 1966 cuts
BBnode 3286 (now 4981) done cutting: lowerbound 2066.86 (0.29 seconds)
LOWER BOUND: 2066.727273   ACTIVE NODES: 1141

Task 3417: Cutting on node 4279
Writing Pool: 1966 cuts
BBnode 4279 (now 4982) done cutting: lowerbound 2066.86 (0.23 seconds)
LOWER BOUND: 2066.727273   ACTIVE NODES: 1141

Task 3418: Cutting on node 3568
Writing Pool: 1966 cuts
BBnode 3568 (now 4983) done cutting: lowerbound 2066.75 (0.23 seconds)
LOWER BOUND: 2066.727273   ACTIVE NODES: 1141

Task 3419: Cutting on node 3235
recomputing rownorms ...
Writing Pool: 1966 cuts
BBnode 3235 (now 4984) done cutting: lowerbound 2066.77 (0.24 seconds)
LOWER BOUND: 2066.727273   ACTIVE NODES: 1141

Task 3420: Cutting on node 1189
recomputing rownorms ...
Writing Pool: 1967 cuts
BBnode 1189 (now 4985) done cutting: lowerbound 2066.75 (0.59 seconds)
LOWER BOUND: 2066.727273   ACTIVE NODES: 1141

Task 3421: Cutting on node 3738
Writing Pool: 1970 cuts
BBnode 3738 (now 4986) done cutting: lowerbound 2066.74 (0.74 seconds)
LOWER BOUND: 2066.728632   ACTIVE NODES: 1141

Task 3422: Branching on node 4246
BBnode 4246 split into 4987 (2067.28X) 4988 (2067.15X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.728814   ACTIVE NODES: 1140

Task 3423: Cutting on node 4072
Writing Pool: 1971 cuts
BBnode 4072 (now 4989) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.729167   ACTIVE NODES: 1139

Task 3424: Cutting on node 3953
recomputing rownorms ...
Writing Pool: 1971 cuts
BBnode 3953 (now 4990) done cutting: lowerbound 2066.67 (0.41 seconds)
LOWER BOUND: 2066.666667   ACTIVE NODES: 1139

Task 3425: Branching on node 4990
BBnode 4990 split into 4991 (2066.90) 4992 (2068.48X) (0.38 seconds)
Child 1 is pruned
LOWER BOUND: 2066.729508   ACTIVE NODES: 1139

Task 3426: Cutting on node 1812
Writing Pool: 1975 cuts
BBnode 1812 (now 4993) done cutting: lowerbound 2066.91 (0.38 seconds)
LOWER BOUND: 2066.729607   ACTIVE NODES: 1139

Task 3427: Cutting on node 2809
recomputing rownorms ...
Writing Pool: 1977 cuts
BBnode 2809 (now 4994) done cutting: lowerbound 2066.84 (0.38 seconds)
LOWER BOUND: 2066.729730   ACTIVE NODES: 1139

Task 3428: Branching on node 3741
BBnode 3741 split into 4995 (2067.29X) 4996 (2067.29X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.729773   ACTIVE NODES: 1138

Task 3429: Cutting on node 3762
Writing Pool: 1978 cuts
BBnode 3762 (now 4997) done cutting: lowerbound 2066.83 (0.32 seconds)
LOWER BOUND: 2066.730392   ACTIVE NODES: 1138

Task 3430: Branching on node 4826
BBnode 4826 split into 4998 (2067.33X) 4999 (2067.41X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.730769   ACTIVE NODES: 1137

Task 3431: Cutting on node 4309
recomputing rownorms ...
Writing Pool: 1978 cuts
BBnode 4309 (now 5000) done cutting: lowerbound 2066.82 (0.24 seconds)
LOWER BOUND: 2066.730909   ACTIVE NODES: 1137

Task 3432: Cutting on node 1778
recomputing rownorms ...
Writing Pool: 1979 cuts
BBnode 1778 (now 5001) done cutting: lowerbound 2066.99 (0.25 seconds)
LOWER BOUND: 2066.731707   ACTIVE NODES: 1137

Task 3433: Branching on node 4780
BBnode 4780 split into 5002 (2067.30X) 5003 (2067.11X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.732394   ACTIVE NODES: 1136

Task 3434: Cutting on node 3539
recomputing rownorms ...
Writing Pool: 1984 cuts
BBnode 3539 (now 5004) done cutting: lowerbound 2066.86 (0.40 seconds)
LOWER BOUND: 2066.733333   ACTIVE NODES: 1136

Task 3435: Cutting on node 3314
recomputing rownorms ...
Writing Pool: 1984 cuts
BBnode 3314 (now 5005) done cutting: lowerbound 2066.73 (0.19 seconds)
LOWER BOUND: 2066.733333   ACTIVE NODES: 1136

Task 3436: Cutting on node 1460
recomputing rownorms ...
Writing Pool: 1985 cuts
BBnode 1460 (now 5006) done cutting: lowerbound 2066.95 (0.30 seconds)
LOWER BOUND: 2066.733333   ACTIVE NODES: 1136

Task 3437: Branching on node 4967
BBnode 4967 split into 5007 (2066.92) 5008 (2067.05) (0.31 seconds)
LOWER BOUND: 2066.733333   ACTIVE NODES: 1137

Task 3438: Cutting on node 3896
Writing Pool: 1985 cuts
BBnode 3896 (now 5009) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.733333   ACTIVE NODES: 1136

Task 3439: Branching on node 5005
BBnode 5005 split into 5010 (2066.92) 5011 (2067.43X) (0.37 seconds)
Child 1 is pruned
LOWER BOUND: 2066.733333   ACTIVE NODES: 1136

Task 3440: Branching on node 3465
BBnode 3465 split into 5012 (2067.17X) 5013 (2067.33X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.735628   ACTIVE NODES: 1135

Task 3441: Branching on node 4530
BBnode 4530 split into 5014 (2067.13X) 5015 (2067.32X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.735632   ACTIVE NODES: 1134

Task 3442: Cutting on node 755
Writing Pool: 1985 cuts
BBnode 755 (now 5016) done cutting: lowerbound 2067.00 (0.36 seconds)
LOWER BOUND: 2066.736041   ACTIVE NODES: 1134

Task 3443: Branching on node 4458
BBnode 4458 split into 5017 (2067.20X) 5018 (2067.22X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.736111   ACTIVE NODES: 1133

Task 3444: Cutting on node 3968
recomputing rownorms ...
Writing Pool: 1985 cuts
BBnode 3968 (now 5019) done cutting: lowerbound 2066.75 (0.46 seconds)
LOWER BOUND: 2066.736842   ACTIVE NODES: 1133

Task 3445: Branching on node 4245
BBnode 4245 split into 5020 (2067.09) 5021 (2067.00) (0.37 seconds)
LOWER BOUND: 2066.736842   ACTIVE NODES: 1134

Task 3446: Branching on node 4978
BBnode 4978 split into 5022 (2067.37X) 5023 (2067.10X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.736842   ACTIVE NODES: 1133

Task 3447: Branching on node 4325
BBnode 4325 split into 5024 (2067.34X) 5025 (2067.07) (0.49 seconds)
Child 0 is pruned
LOWER BOUND: 2066.737518   ACTIVE NODES: 1133

Task 3448: Branching on node 3434
BBnode 3434 split into 5026 (2067.27X) 5027 (2067.29X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.737624   ACTIVE NODES: 1132

Task 3449: Branching on node 4721
BBnode 4721 split into 5028 (2067.83X) 5029 (2067.00) (0.47 seconds)
Child 0 is pruned
LOWER BOUND: 2066.738462   ACTIVE NODES: 1132

Task 3450: Branching on node 3098
BBnode 3098 split into 5030 (2067.31X) 5031 (2066.78) (0.45 seconds)
Child 0 is pruned
LOWER BOUND: 2066.738659   ACTIVE NODES: 1132

Task 3451: Cutting on node 3586
Writing Pool: 1986 cuts
BBnode 3586 (now 5032) done cutting: lowerbound 2066.96 (0.39 seconds)
LOWER BOUND: 2066.738956   ACTIVE NODES: 1132

Task 3452: Cutting on node 3722
Writing Pool: 1989 cuts
BBnode 3722 (now 5033) done cutting: lowerbound 2067.06 (0.56 seconds)
LOWER BOUND: 2066.739068   ACTIVE NODES: 1132

Task 3453: Branching on node 4483
BBnode 4483 split into 5034 (2067.19X) 5035 (2067.40X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.739130   ACTIVE NODES: 1131

Task 3454: Cutting on node 1814
Writing Pool: 1989 cuts
BBnode 1814 (now 5036) done cutting: lowerbound 2066.79 (0.26 seconds)
LOWER BOUND: 2066.740113   ACTIVE NODES: 1131

Task 3455: Cutting on node 2920
Writing Pool: 1989 cuts
BBnode 2920 (now 5037) done cutting: lowerbound 2066.74 (0.23 seconds)
LOWER BOUND: 2066.740113   ACTIVE NODES: 1131

Task 3456: Branching on node 5037
BBnode 5037 split into 5038 (2067.00) 5039 (2066.90) (0.32 seconds)
LOWER BOUND: 2066.740278   ACTIVE NODES: 1132

Task 3457: Cutting on node 4006
recomputing rownorms ...
Writing Pool: 1990 cuts
BBnode 4006 (now 5040) done cutting: lowerbound 2067.07 (0.37 seconds)
LOWER BOUND: 2066.740385   ACTIVE NODES: 1132

Task 3458: Cutting on node 2618
Writing Pool: 1990 cuts
BBnode 2618 (now 5041) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.740741   ACTIVE NODES: 1131

Task 3459: Branching on node 4607
BBnode 4607 split into 5042 (2067.32X) 5043 (2067.10) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2066.740741   ACTIVE NODES: 1131

Task 3460: Branching on node 4790
BBnode 4790 split into 5044 (2067.37X) 5045 (2067.00) (0.30 seconds)
Child 0 is pruned
LOWER BOUND: 2066.741176   ACTIVE NODES: 1131

Task 3461: Cutting on node 2971
recomputing rownorms ...
Writing Pool: 1990 cuts
BBnode 2971 (now 5046) done cutting: lowerbound 2066.81 (0.21 seconds)
LOWER BOUND: 2066.741573   ACTIVE NODES: 1131

Task 3462: Cutting on node 4173
recomputing rownorms ...
Writing Pool: 1990 cuts
BBnode 4173 (now 5047) done cutting: lowerbound 2066.81 (0.26 seconds)
LOWER BOUND: 2066.741935   ACTIVE NODES: 1131

Task 3463: Branching on node 4986
BBnode 4986 split into 5048 (2067.50X) 5049 (2066.90) (0.38 seconds)
Child 0 is pruned
LOWER BOUND: 2066.742782   ACTIVE NODES: 1131

Task 3464: Cutting on node 2774
recomputing rownorms ...
Writing Pool: 1993 cuts
BBnode 2774 (now 5050) done cutting: lowerbound 2066.93 (0.64 seconds)
LOWER BOUND: 2066.743158   ACTIVE NODES: 1131

Task 3465: Cutting on node 3192
Writing Pool: 1994 cuts
BBnode 3192 (now 5051) done cutting: lowerbound 2066.82 (0.26 seconds)
LOWER BOUND: 2066.743169   ACTIVE NODES: 1131

Task 3466: Cutting on node 3758
recomputing rownorms ...
Writing Pool: 1997 cuts
BBnode 3758 (now 5052) done cutting: lowerbound 2066.78 (0.69 seconds)
LOWER BOUND: 2066.743590   ACTIVE NODES: 1131

Task 3467: Branching on node 3955
BBnode 3955 split into 5053 (2067.27X) 5054 (2067.30X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.743719   ACTIVE NODES: 1130

Task 3468: Branching on node 3553
BBnode 3553 split into 5055 (2067.50X) 5056 (2067.10) (0.47 seconds)
Child 0 is pruned
LOWER BOUND: 2066.743902   ACTIVE NODES: 1130

Task 3469: Branching on node 4594
BBnode 4594 split into 5057 (2067.34X) 5058 (2067.08) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.744548   ACTIVE NODES: 1130

Task 3470: Branching on node 2860
BBnode 2860 split into 5059 (2067.23X) 5060 (2067.01) (0.45 seconds)
Child 0 is pruned
LOWER BOUND: 2066.745578   ACTIVE NODES: 1130

Task 3471: Branching on node 4985
BBnode 4985 split into 5061 (2067.40X) 5062 (2067.08) (0.29 seconds)
Child 0 is pruned
LOWER BOUND: 2066.745833   ACTIVE NODES: 1130

Task 3472: Branching on node 3963
BBnode 3963 split into 5063 (2067.37X) 5064 (2067.18X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.745902   ACTIVE NODES: 1129

Task 3473: Branching on node 5019
BBnode 5019 split into 5065 (2067.45X) 5066 (2066.99) (0.33 seconds)
Child 0 is pruned
LOWER BOUND: 2066.746044   ACTIVE NODES: 1129

Task 3474: Branching on node 4837
BBnode 4837 split into 5067 (2067.16X) 5068 (2067.40X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.746248   ACTIVE NODES: 1128

Task 3475: Branching on node 3393
BBnode 3393 split into 5069 (2067.36X) 5070 (2067.00) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.746269   ACTIVE NODES: 1128

Task 3476: Cutting on node 3772
recomputing rownorms ...
Writing Pool: 1997 cuts
BBnode 3772 (now 5071) done cutting: lowerbound 2066.70 (0.47 seconds)
LOWER BOUND: 2066.702006   ACTIVE NODES: 1128

Task 3477: Branching on node 5071
BBnode 5071 split into 5072 (2067.00) 5073 (2067.31X) (0.39 seconds)
Child 1 is pruned
LOWER BOUND: 2066.746356   ACTIVE NODES: 1128

Task 3478: Branching on node 3678
BBnode 3678 split into 5074 (2067.00) 5075 (2066.93) (0.39 seconds)
LOWER BOUND: 2066.746377   ACTIVE NODES: 1129

Task 3479: Cutting on node 4036
Writing Pool: 1997 cuts
BBnode 4036 (now 5076) done cutting: lowerbound 2066.94 (0.27 seconds)
LOWER BOUND: 2066.746429   ACTIVE NODES: 1129

Task 3480: Cutting on node 3106
Writing Pool: 1999 cuts
BBnode 3106 (now 5077) done cutting: lowerbound 2066.89 (0.31 seconds)
LOWER BOUND: 2066.746667   ACTIVE NODES: 1129

Task 3481: Cutting on node 2739
recomputing rownorms ...
Writing Pool: 1999 cuts
BBnode 2739 (now 5078) done cutting: lowerbound 2067.07 (0.67 seconds)
LOWER BOUND: 2066.747126   ACTIVE NODES: 1129

Task 3482: Branching on node 4175
BBnode 4175 split into 5079 (2067.23X) 5080 (2067.00) (0.31 seconds)
Child 0 is pruned
LOWER BOUND: 2066.747826   ACTIVE NODES: 1129

Task 3483: Branching on node 3324
BBnode 3324 split into 5081 (2067.45X) 5082 (2067.38X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.750000   ACTIVE NODES: 1128

Task 3484: Cutting on node 3714
Writing Pool: 1999 cuts
BBnode 3714 (now 5083) done cutting: lowerbound 2066.84 (0.48 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1128

Task 3485: Cutting on node 2271
recomputing rownorms ...
Writing Pool: 1999 cuts
BBnode 2271 (now 5084) done cutting: lowerbound 2066.77 (0.71 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1128

Task 3486: Cutting on node 3844
Writing Pool: 1999 cuts
BBnode 3844 (now 5085) done cutting: lowerbound 2066.92 (0.30 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1128

Task 3487: Cutting on node 3795
Writing Pool: 2002 cuts
BBnode 3795 (now 5086) done cutting: lowerbound 2066.91 (0.49 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1128

Task 3488: Cutting on node 3482
recomputing rownorms ...
Writing Pool: 2002 cuts
BBnode 3482 (now 5087) done cutting: lowerbound 2066.79 (0.20 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1128

Task 3489: Cutting on node 2955
Writing Pool: 2002 cuts
BBnode 2955 (now 5088) done cutting: lowerbound 2066.79 (0.25 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1128

Task 3490: Cutting on node 3292
recomputing rownorms ...
Writing Pool: 2003 cuts
BBnode 3292 (now 5089) done cutting: lowerbound 2066.78 (0.38 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1128

Task 3491: Cutting on node 4199
Writing Pool: 2003 cuts
BBnode 4199 (now 5090) done cutting: lowerbound 2066.75 (0.19 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1128

Task 3492: Cutting on node 3548
Writing Pool: 2005 cuts
BBnode 3548 (now 5091) done cutting: lowerbound 2066.87 (0.32 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1128

Task 3493: Branching on node 4370
BBnode 4370 split into 5092 (2067.42X) 5093 (2066.94) (0.40 seconds)
Child 0 is pruned
LOWER BOUND: 2066.750000   ACTIVE NODES: 1128

Task 3494: Cutting on node 3437
recomputing rownorms ...
Writing Pool: 2005 cuts
BBnode 3437 (now 5094) done cutting: lowerbound 2066.76 (0.44 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1128

Task 3495: Branching on node 4704
BBnode 4704 split into 5095 (2067.24X) 5096 (2067.33X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.750000   ACTIVE NODES: 1127

Task 3496: Branching on node 5090
BBnode 5090 split into 5097 (2066.99) 5098 (2066.99) (0.30 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1128

Task 3497: Branching on node 4383
BBnode 4383 split into 5099 (2067.12X) 5100 (2067.00) (0.30 seconds)
Child 0 is pruned
LOWER BOUND: 2066.750000   ACTIVE NODES: 1128

Task 3498: Branching on node 4761
BBnode 4761 split into 5101 (2067.29X) 5102 (2067.30X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.750000   ACTIVE NODES: 1127

Task 3499: Cutting on node 3408
Writing Pool: 2005 cuts
BBnode 3408 (now 5103) done cutting: lowerbound 2067.00 (0.35 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1127

Task 3500: Cutting on node 3330
recomputing rownorms ...
Writing Pool: 2007 cuts
BBnode 3330 (now 5104) done cutting: lowerbound 2066.71 (0.38 seconds)
LOWER BOUND: 2066.714286   ACTIVE NODES: 1127

Task 3501: Branching on node 5104
BBnode 5104 split into 5105 (2067.00) 5106 (2067.94X) (0.31 seconds)
Child 1 is pruned
LOWER BOUND: 2066.750000   ACTIVE NODES: 1127

Task 3502: Cutting on node 3057
Writing Pool: 2007 cuts
BBnode 3057 (now 5107) done cutting: lowerbound 2066.83 (0.17 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1127

Task 3503: Branching on node 4487
BBnode 4487 split into 5108 (2067.40X) 5109 (2067.40X) (0.28 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.750000   ACTIVE NODES: 1126

Task 3504: Branching on node 4081
BBnode 4081 split into 5110 (2067.38X) 5111 (2067.19X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.750000   ACTIVE NODES: 1125

Task 3505: Cutting on node 2956
recomputing rownorms ...
Writing Pool: 2007 cuts
BBnode 2956 (now 5112) done cutting: lowerbound 2066.79 (0.51 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1125

Task 3506: Cutting on node 2622
recomputing rownorms ...
Writing Pool: 2012 cuts
BBnode 2622 (now 5113) done cutting: lowerbound 2067.02 (0.70 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1125

Task 3507: Branching on node 4421
BBnode 4421 split into 5114 (2067.00) 5115 (2067.22X) (0.28 seconds)
Child 1 is pruned
LOWER BOUND: 2066.750000   ACTIVE NODES: 1125

Task 3508: Branching on node 4806
BBnode 4806 split into 5116 (2067.42X) 5117 (2067.45X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.750000   ACTIVE NODES: 1124

Task 3509: Cutting on node 2225
recomputing rownorms ...
Writing Pool: 2012 cuts
BBnode 2225 (now 5118) done cutting: lowerbound 2066.96 (0.33 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1124

Task 3510: Cutting on node 1552
Writing Pool: 2013 cuts
BBnode 1552 (now 5119) done cutting: lowerbound 2066.75 (0.58 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1124

Task 3511: Branching on node 5119
BBnode 5119 split into 5120 (2067.63X) 5121 (2067.00) (0.51 seconds)
Child 0 is pruned
LOWER BOUND: 2066.750000   ACTIVE NODES: 1124

Task 3512: Branching on node 4905
BBnode 4905 split into 5122 (2068.29X) 5123 (2066.80) (0.43 seconds)
Child 0 is pruned
LOWER BOUND: 2066.750000   ACTIVE NODES: 1124

Task 3513: Cutting on node 3698
Writing Pool: 2013 cuts
BBnode 3698 (now 5124) done cutting: lowerbound 2066.75 (0.18 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1124

Task 3514: Branching on node 4414
BBnode 4414 split into 5125 (2067.20X) 5126 (2067.10) (0.31 seconds)
Child 0 is pruned
LOWER BOUND: 2066.750000   ACTIVE NODES: 1124

Task 3515: Cutting on node 3803
Writing Pool: 2013 cuts
BBnode 3803 (now 5127) done cutting: lowerbound 2066.85 (0.47 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1124

Task 3516: Cutting on node 3250
recomputing rownorms ...
Writing Pool: 2013 cuts
BBnode 3250 (now 5128) done cutting: lowerbound 2066.71 (0.21 seconds)
LOWER BOUND: 2066.708333   ACTIVE NODES: 1124

Task 3517: Branching on node 5128
BBnode 5128 split into 5129 (2067.46X) 5130 (2067.00) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.750000   ACTIVE NODES: 1124

Task 3518: Branching on node 5124
BBnode 5124 split into 5131 (2067.47X) 5132 (2067.26X) (0.31 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.750000   ACTIVE NODES: 1123

Task 3519: Cutting on node 3415
recomputing rownorms ...
Writing Pool: 2013 cuts
BBnode 3415 (now 5133) done cutting: lowerbound 2066.75 (0.11 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1123

Task 3520: Branching on node 5133
BBnode 5133 split into 5134 (2067.78X) 5135 (2067.00) (0.24 seconds)
Child 0 is pruned
LOWER BOUND: 2066.750000   ACTIVE NODES: 1123

Task 3521: Cutting on node 1104
recomputing rownorms ...
Writing Pool: 2014 cuts
BBnode 1104 (now 5136) done cutting: lowerbound 2066.95 (0.75 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1123

Task 3522: Cutting on node 2648
Writing Pool: 2014 cuts
BBnode 2648 (now 5137) done cutting: lowerbound 2067.00 (0.52 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1123

Task 3523: Cutting on node 4432
recomputing rownorms ...
Writing Pool: 2014 cuts
BBnode 4432 (now 5138) done cutting: lowerbound 2066.87 (0.22 seconds)
LOWER BOUND: 2066.750504   ACTIVE NODES: 1123

Task 3524: Branching on node 4740
BBnode 4740 split into 5139 (2066.97) 5140 (2067.36X) (0.35 seconds)
Child 1 is pruned
LOWER BOUND: 2066.750623   ACTIVE NODES: 1123

Task 3525: Cutting on node 3817
recomputing rownorms ...
Writing Pool: 2014 cuts
BBnode 3817 (now 5141) done cutting: lowerbound 2066.78 (0.25 seconds)
LOWER BOUND: 2066.751479   ACTIVE NODES: 1123

Task 3526: Branching on node 4154
BBnode 4154 split into 5142 (2067.18X) 5143 (2067.16X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.752595   ACTIVE NODES: 1122

Task 3527: Cutting on node 1869
Writing Pool: 2014 cuts
BBnode 1869 (now 5144) done cutting: lowerbound 2067.10 (0.27 seconds)
LOWER BOUND: 2066.753425   ACTIVE NODES: 1122

Task 3528: Branching on node 4811
BBnode 4811 split into 5145 (2066.97) 5146 (2067.00) (0.35 seconds)
LOWER BOUND: 2066.754362   ACTIVE NODES: 1123

Task 3529: Branching on node 4680
BBnode 4680 split into 5147 (2067.47X) 5148 (2067.20X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.754386   ACTIVE NODES: 1122

Task 3530: Cutting on node 4139
recomputing rownorms ...
Writing Pool: 2014 cuts
BBnode 4139 (now 5149) done cutting: lowerbound 2066.93 (0.23 seconds)
LOWER BOUND: 2066.754545   ACTIVE NODES: 1122

Task 3531: Branching on node 3418
BBnode 3418 split into 5150 (2067.53X) 5151 (2067.09) (0.41 seconds)
Child 0 is pruned
LOWER BOUND: 2066.754717   ACTIVE NODES: 1122

Task 3532: Branching on node 4511
BBnode 4511 split into 5152 (2067.00) 5153 (2067.10) (0.39 seconds)
LOWER BOUND: 2066.754717   ACTIVE NODES: 1123

Task 3533: Branching on node 4983
BBnode 4983 split into 5154 (2067.23X) 5155 (2067.07) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.755435   ACTIVE NODES: 1123

Task 3534: Cutting on node 3490
Writing Pool: 2016 cuts
BBnode 3490 (now 5156) done cutting: lowerbound 2067.10 (0.29 seconds)
LOWER BOUND: 2066.755556   ACTIVE NODES: 1123

Task 3535: Cutting on node 2909
Writing Pool: 2016 cuts
BBnode 2909 (now 5157) done cutting: lowerbound 2067.07 (0.23 seconds)
LOWER BOUND: 2066.755556   ACTIVE NODES: 1123

Task 3536: Cutting on node 2641
Writing Pool: 2016 cuts
BBnode 2641 (now 5158) done cutting: lowerbound 2067.00 (0.27 seconds)
LOWER BOUND: 2066.755581   ACTIVE NODES: 1123

Task 3537: Branching on node 4466
BBnode 4466 split into 5159 (2067.36X) 5160 (2067.33X) (0.54 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.755906   ACTIVE NODES: 1122

Task 3538: Branching on node 4459
BBnode 4459 split into 5161 (2067.37X) 5162 (2067.12X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.755932   ACTIVE NODES: 1121

Task 3539: Cutting on node 2870
Writing Pool: 2016 cuts
BBnode 2870 (now 5163) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.756098   ACTIVE NODES: 1120

Task 3540: Branching on node 5094
BBnode 5094 split into 5164 (2067.60X) 5165 (2067.02) (0.45 seconds)
Child 0 is pruned
LOWER BOUND: 2066.756098   ACTIVE NODES: 1120

Task 3541: Cutting on node 3531
Writing Pool: 2022 cuts
BBnode 3531 (now 5166) done cutting: lowerbound 2066.87 (1.13 seconds)
LOWER BOUND: 2066.757576   ACTIVE NODES: 1120

Task 3542: Branching on node 4898
BBnode 4898 split into 5167 (2067.25X) 5168 (2067.26X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.757812   ACTIVE NODES: 1119

Task 3543: Branching on node 3695
BBnode 3695 split into 5169 (2067.50X) 5170 (2067.40X) (0.51 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.757895   ACTIVE NODES: 1118

Task 3544: Branching on node 4854
BBnode 4854 split into 5171 (2067.11X) 5172 (2067.37X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.758621   ACTIVE NODES: 1117

Task 3545: Branching on node 3985
BBnode 3985 split into 5173 (2067.47X) 5174 (2067.40X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.759259   ACTIVE NODES: 1116

Task 3546: Branching on node 3719
BBnode 3719 split into 5175 (2067.39X) 5176 (2067.20X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.759434   ACTIVE NODES: 1115

Task 3547: Cutting on node 3378
recomputing rownorms ...
Writing Pool: 2022 cuts
BBnode 3378 (now 5177) done cutting: lowerbound 2067.02 (0.27 seconds)
LOWER BOUND: 2066.759494   ACTIVE NODES: 1115

Task 3548: Cutting on node 4505
recomputing rownorms ...
Writing Pool: 2022 cuts
BBnode 4505 (now 5178) done cutting: lowerbound 2066.76 (0.21 seconds)
LOWER BOUND: 2066.759494   ACTIVE NODES: 1115

Task 3549: Branching on node 5178
BBnode 5178 split into 5179 (2067.00) 5180 (2066.98) (0.36 seconds)
LOWER BOUND: 2066.760000   ACTIVE NODES: 1116

Task 3550: Cutting on node 3635
recomputing rownorms ...
Writing Pool: 2022 cuts
BBnode 3635 (now 5181) done cutting: lowerbound 2066.89 (0.25 seconds)
LOWER BOUND: 2066.760000   ACTIVE NODES: 1116

Task 3551: Cutting on node 3971
recomputing rownorms ...
Writing Pool: 2022 cuts
BBnode 3971 (now 5182) done cutting: lowerbound 2066.80 (0.27 seconds)
LOWER BOUND: 2066.760000   ACTIVE NODES: 1116

Task 3552: Branching on node 4422
BBnode 4422 split into 5183 (2067.00) 5184 (2067.25X) (0.32 seconds)
Child 1 is pruned
LOWER BOUND: 2066.761364   ACTIVE NODES: 1116

Task 3553: Cutting on node 3343
recomputing rownorms ...
Writing Pool: 2022 cuts
BBnode 3343 (now 5185) done cutting: lowerbound 2066.77 (0.43 seconds)
LOWER BOUND: 2066.761364   ACTIVE NODES: 1116

Task 3554: Cutting on node 3579
recomputing rownorms ...
Writing Pool: 2022 cuts
BBnode 3579 (now 5186) done cutting: lowerbound 2066.80 (0.27 seconds)
LOWER BOUND: 2066.761468   ACTIVE NODES: 1116

Task 3555: Cutting on node 2934
Writing Pool: 2022 cuts
BBnode 2934 (now 5187) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2066.761765   ACTIVE NODES: 1115

Task 3556: Branching on node 4137
BBnode 4137 split into 5188 (2067.19X) 5189 (2067.08) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.761905   ACTIVE NODES: 1115

Task 3557: Cutting on node 2498
Writing Pool: 2025 cuts
BBnode 2498 (now 5190) done cutting: lowerbound 2066.76 (0.63 seconds)
LOWER BOUND: 2066.761905   ACTIVE NODES: 1115

Task 3558: Cutting on node 2706
recomputing rownorms ...
Writing Pool: 2027 cuts
BBnode 2706 (now 5191) done cutting: lowerbound 2067.05 (0.26 seconds)
LOWER BOUND: 2066.761905   ACTIVE NODES: 1115

Task 3559: Branching on node 4374
BBnode 4374 split into 5192 (2067.11X) 5193 (2067.15X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.762854   ACTIVE NODES: 1114

Task 3560: Cutting on node 1841
Writing Pool: 2027 cuts
BBnode 1841 (now 5194) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.763021   ACTIVE NODES: 1113

Task 3561: Cutting on node 2698
Writing Pool: 2027 cuts
BBnode 2698 (now 5195) done cutting: lowerbound 2066.76 (0.28 seconds)
LOWER BOUND: 2066.760045   ACTIVE NODES: 1113

Task 3562: Branching on node 5195
BBnode 5195 split into 5196 (2067.00) 5197 (2067.06) (0.40 seconds)
LOWER BOUND: 2066.763158   ACTIVE NODES: 1114

Task 3563: Cutting on node 3519
Writing Pool: 2027 cuts
BBnode 3519 (now 5198) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.763158   ACTIVE NODES: 1113

Task 3564: Cutting on node 3352
recomputing rownorms ...
Writing Pool: 2027 cuts
BBnode 3352 (now 5199) done cutting: lowerbound 2066.83 (0.27 seconds)
LOWER BOUND: 2066.763636   ACTIVE NODES: 1113

Task 3565: Cutting on node 2041
Writing Pool: 2030 cuts
BBnode 2041 (now 5200) done cutting: lowerbound 2066.82 (0.47 seconds)
LOWER BOUND: 2066.763780   ACTIVE NODES: 1113

Task 3566: Cutting on node 3125
Writing Pool: 2030 cuts
BBnode 3125 (now 5201) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.763975   ACTIVE NODES: 1112

Task 3567: Cutting on node 3791
recomputing rownorms ...
Writing Pool: 2030 cuts
BBnode 3791 (now 5202) done cutting: lowerbound 2066.94 (0.32 seconds)
LOWER BOUND: 2066.764045   ACTIVE NODES: 1112

Task 3568: Cutting on node 1504
Writing Pool: 2030 cuts
BBnode 1504 (now 5203) done cutting: lowerbound 2066.93 (0.24 seconds)
LOWER BOUND: 2066.764368   ACTIVE NODES: 1112

Task 3569: Branching on node 5190
BBnode 5190 split into 5204 (2067.30X) 5205 (2066.96) (0.38 seconds)
Child 0 is pruned
LOWER BOUND: 2066.764706   ACTIVE NODES: 1112

Task 3570: Cutting on node 2658
Writing Pool: 2033 cuts
BBnode 2658 (now 5206) done cutting: lowerbound 2066.94 (0.69 seconds)
LOWER BOUND: 2066.765625   ACTIVE NODES: 1112

Task 3571: Branching on node 4597
BBnode 4597 split into 5207 (2067.15X) 5208 (2066.90) (0.33 seconds)
Child 0 is pruned
LOWER BOUND: 2066.765690   ACTIVE NODES: 1112

Task 3572: Branching on node 4849
BBnode 4849 split into 5209 (2067.43X) 5210 (2066.96) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.766129   ACTIVE NODES: 1112

Task 3573: Branching on node 4852
BBnode 4852 split into 5211 (2067.41X) 5212 (2067.19X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.766296   ACTIVE NODES: 1111

Task 3574: Cutting on node 2799
recomputing rownorms ...
Writing Pool: 2033 cuts
BBnode 2799 (now 5213) done cutting: lowerbound 2066.89 (0.52 seconds)
LOWER BOUND: 2066.766667   ACTIVE NODES: 1111

Task 3575: Cutting on node 3690
Writing Pool: 2033 cuts
BBnode 3690 (now 5214) done cutting: lowerbound 2066.78 (0.30 seconds)
LOWER BOUND: 2066.766963   ACTIVE NODES: 1111

Task 3576: Branching on node 4034
BBnode 4034 split into 5215 (2067.25X) 5216 (2067.36X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.766990   ACTIVE NODES: 1110

Task 3577: Cutting on node 2790
recomputing rownorms ...
Writing Pool: 2034 cuts
BBnode 2790 (now 5217) done cutting: lowerbound 2067.05 (0.43 seconds)
LOWER BOUND: 2066.767068   ACTIVE NODES: 1110

Task 3578: Cutting on node 2532
Writing Pool: 2034 cuts
BBnode 2532 (now 5218) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.767263   ACTIVE NODES: 1109

Task 3579: Cutting on node 3212
recomputing rownorms ...
Writing Pool: 2034 cuts
BBnode 3212 (now 5219) done cutting: lowerbound 2066.80 (0.27 seconds)
LOWER BOUND: 2066.767857   ACTIVE NODES: 1109

Task 3580: Branching on node 3948
BBnode 3948 split into 5220 (2067.18X) 5221 (2067.11X) (0.49 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.768182   ACTIVE NODES: 1108

Task 3581: Branching on node 4686
BBnode 4686 split into 5222 (2067.51X) 5223 (2067.10) (0.43 seconds)
Child 0 is pruned
LOWER BOUND: 2066.768421   ACTIVE NODES: 1108

Task 3582: Cutting on node 1850
Writing Pool: 2034 cuts
BBnode 1850 (now 5224) done cutting: lowerbound 2066.95 (0.53 seconds)
LOWER BOUND: 2066.768786   ACTIVE NODES: 1108

Task 3583: Cutting on node 2067
Writing Pool: 2037 cuts
BBnode 2067 (now 5225) done cutting: lowerbound 2066.87 (0.48 seconds)
LOWER BOUND: 2066.769088   ACTIVE NODES: 1108

Task 3584: Cutting on node 2785
Writing Pool: 2037 cuts
BBnode 2785 (now 5226) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.769231   ACTIVE NODES: 1107

Task 3585: Cutting on node 4038
Writing Pool: 2037 cuts
BBnode 4038 (now 5227) done cutting: lowerbound 2066.71 (0.25 seconds)
LOWER BOUND: 2066.710063   ACTIVE NODES: 1107

Task 3586: Branching on node 5227
BBnode 5227 split into 5228 (2067.20X) 5229 (2066.91) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.769231   ACTIVE NODES: 1107

Task 3587: Cutting on node 3100
Writing Pool: 2037 cuts
BBnode 3100 (now 5230) done cutting: lowerbound 2067.00 (0.29 seconds)
LOWER BOUND: 2066.769231   ACTIVE NODES: 1107

Task 3588: Branching on node 5084
BBnode 5084 split into 5231 (2067.54X) 5232 (2067.06) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.769231   ACTIVE NODES: 1107

Task 3589: Cutting on node 2679
recomputing rownorms ...
Writing Pool: 2037 cuts
BBnode 2679 (now 5233) done cutting: lowerbound 2066.79 (0.24 seconds)
LOWER BOUND: 2066.770202   ACTIVE NODES: 1107

Task 3590: Cutting on node 3563
recomputing rownorms ...
Writing Pool: 2037 cuts
BBnode 3563 (now 5234) done cutting: lowerbound 2067.03 (0.48 seconds)
LOWER BOUND: 2066.770270   ACTIVE NODES: 1107

Task 3591: Branching on node 4142
BBnode 4142 split into 5235 (2068.00X) 5236 (2067.00) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2066.770428   ACTIVE NODES: 1107

Task 3592: Cutting on node 3440
recomputing rownorms ...
Writing Pool: 2037 cuts
BBnode 3440 (now 5237) done cutting: lowerbound 2066.98 (0.24 seconds)
LOWER BOUND: 2066.770492   ACTIVE NODES: 1107

Task 3593: Cutting on node 3624
Writing Pool: 2037 cuts
BBnode 3624 (now 5238) done cutting: lowerbound 2067.03 (0.27 seconds)
LOWER BOUND: 2066.770629   ACTIVE NODES: 1107

Task 3594: Cutting on node 3543
Writing Pool: 2037 cuts
BBnode 3543 (now 5239) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.770833   ACTIVE NODES: 1106

Task 3595: Branching on node 4984
BBnode 4984 split into 5240 (2067.06) 5241 (2067.13X) (0.35 seconds)
Child 1 is pruned
LOWER BOUND: 2066.770889   ACTIVE NODES: 1106

Task 3596: Cutting on node 3723
Writing Pool: 2037 cuts
BBnode 3723 (now 5242) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2066.771375   ACTIVE NODES: 1105

Task 3597: Branching on node 5185
BBnode 5185 split into 5243 (2067.00) 5244 (2067.16X) (0.35 seconds)
Child 1 is pruned
LOWER BOUND: 2066.771429   ACTIVE NODES: 1105

Task 3598: Cutting on node 1136
recomputing rownorms ...
Writing Pool: 2037 cuts
BBnode 1136 (now 5245) done cutting: lowerbound 2066.84 (0.49 seconds)
LOWER BOUND: 2066.771429   ACTIVE NODES: 1105

Task 3599: Cutting on node 3697
Writing Pool: 2037 cuts
BBnode 3697 (now 5246) done cutting: lowerbound 2066.88 (0.28 seconds)
LOWER BOUND: 2066.771784   ACTIVE NODES: 1105

Task 3600: Branching on node 4488
BBnode 4488 split into 5247 (2067.54X) 5248 (2067.31X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.772222   ACTIVE NODES: 1104

Task 3601: Cutting on node 3682
recomputing rownorms ...
Writing Pool: 2037 cuts
BBnode 3682 (now 5249) done cutting: lowerbound 2066.81 (0.49 seconds)
LOWER BOUND: 2066.772414   ACTIVE NODES: 1104

Task 3602: Cutting on node 2434
recomputing rownorms ...
Writing Pool: 2038 cuts
BBnode 2434 (now 5250) done cutting: lowerbound 2066.92 (0.24 seconds)
LOWER BOUND: 2066.772452   ACTIVE NODES: 1104

Task 3603: Branching on node 4892
BBnode 4892 split into 5251 (2067.46X) 5252 (2067.36X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.772727   ACTIVE NODES: 1103

Task 3604: Branching on node 3925
BBnode 3925 split into 5253 (2067.41X) 5254 (2067.49X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.772881   ACTIVE NODES: 1102

Task 3605: Cutting on node 2989
Writing Pool: 2038 cuts
BBnode 2989 (now 5255) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.773016   ACTIVE NODES: 1101

Task 3606: Cutting on node 3532
Writing Pool: 2038 cuts
BBnode 3532 (now 5256) done cutting: lowerbound 2067.01 (0.27 seconds)
LOWER BOUND: 2066.773852   ACTIVE NODES: 1101

Task 3607: Branching on node 4971
BBnode 4971 split into 5257 (2067.49X) 5258 (2067.19X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.774123   ACTIVE NODES: 1100

Task 3608: Cutting on node 2855
Writing Pool: 2038 cuts
BBnode 2855 (now 5259) done cutting: lowerbound 2066.92 (0.27 seconds)
LOWER BOUND: 2066.774194   ACTIVE NODES: 1100

Task 3609: Cutting on node 3290
Writing Pool: 2040 cuts
BBnode 3290 (now 5260) done cutting: lowerbound 2066.83 (0.26 seconds)
LOWER BOUND: 2066.774603   ACTIVE NODES: 1100

Task 3610: Cutting on node 3777
recomputing rownorms ...
Writing Pool: 2041 cuts
BBnode 3777 (now 5261) done cutting: lowerbound 2066.83 (0.49 seconds)
LOWER BOUND: 2066.775862   ACTIVE NODES: 1100

Task 3611: Branching on node 4762
BBnode 4762 split into 5262 (2066.81) 5263 (2067.09) (0.33 seconds)
LOWER BOUND: 2066.776042   ACTIVE NODES: 1101

Task 3612: Branching on node 3663
BBnode 3663 split into 5264 (2067.02) 5265 (2067.28X) (0.34 seconds)
Child 1 is pruned
LOWER BOUND: 2066.776699   ACTIVE NODES: 1101

Task 3613: Branching on node 4549
BBnode 4549 split into 5266 (2067.05) 5267 (2067.00) (0.45 seconds)
LOWER BOUND: 2066.776812   ACTIVE NODES: 1102

Task 3614: Branching on node 3701
BBnode 3701 split into 5268 (2067.31X) 5269 (2067.25X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.777778   ACTIVE NODES: 1101

Task 3615: Cutting on node 3142
recomputing rownorms ...
Writing Pool: 2041 cuts
BBnode 3142 (now 5270) done cutting: lowerbound 2066.79 (0.28 seconds)
LOWER BOUND: 2066.777778   ACTIVE NODES: 1101

Task 3616: Cutting on node 3787
recomputing rownorms ...
Writing Pool: 2044 cuts
BBnode 3787 (now 5271) done cutting: lowerbound 2066.83 (0.47 seconds)
LOWER BOUND: 2066.777778   ACTIVE NODES: 1101

Task 3617: Cutting on node 2169
Writing Pool: 2045 cuts
BBnode 2169 (now 5272) done cutting: lowerbound 2067.02 (0.24 seconds)
LOWER BOUND: 2066.777778   ACTIVE NODES: 1101

Task 3618: Cutting on node 2708
recomputing rownorms ...
Writing Pool: 2047 cuts
BBnode 2708 (now 5273) done cutting: lowerbound 2066.83 (0.35 seconds)
LOWER BOUND: 2066.777778   ACTIVE NODES: 1101

Task 3619: Cutting on node 3747
recomputing rownorms ...
Writing Pool: 2051 cuts
BBnode 3747 (now 5274) done cutting: lowerbound 2066.80 (0.39 seconds)
LOWER BOUND: 2066.777778   ACTIVE NODES: 1101

Task 3620: Cutting on node 3643
Writing Pool: 2051 cuts
BBnode 3643 (now 5275) done cutting: lowerbound 2066.78 (0.23 seconds)
LOWER BOUND: 2066.777778   ACTIVE NODES: 1101

Task 3621: Branching on node 5089
BBnode 5089 split into 5276 (2067.61X) 5277 (2067.00) (0.28 seconds)
Child 0 is pruned
LOWER BOUND: 2066.777778   ACTIVE NODES: 1101

Task 3622: Branching on node 5275
BBnode 5275 split into 5278 (2067.13X) 5279 (2067.13X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.777778   ACTIVE NODES: 1100

Task 3623: Cutting on node 3872
Writing Pool: 2051 cuts
BBnode 3872 (now 5280) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.777778   ACTIVE NODES: 1099

Task 3624: Cutting on node 2822
Writing Pool: 2055 cuts
BBnode 2822 (now 5281) can be pruned: upperbound 2068.00 (0.12 seconds)
LOWER BOUND: 2066.777778   ACTIVE NODES: 1098

Task 3625: Cutting on node 2846
Writing Pool: 2056 cuts
BBnode 2846 (now 5282) done cutting: lowerbound 2067.01 (0.52 seconds)
LOWER BOUND: 2066.777778   ACTIVE NODES: 1098

Task 3626: Cutting on node 2730
recomputing rownorms ...
Writing Pool: 2056 cuts
BBnode 2730 (now 5283) done cutting: lowerbound 2066.86 (0.66 seconds)
LOWER BOUND: 2066.777778   ACTIVE NODES: 1098

Task 3627: Cutting on node 4307
Writing Pool: 2059 cuts
BBnode 4307 (now 5284) done cutting: lowerbound 2066.90 (0.89 seconds)
LOWER BOUND: 2066.777778   ACTIVE NODES: 1098

Task 3628: Cutting on node 540
Writing Pool: 2059 cuts
BBnode 540 (now 5285) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.777778   ACTIVE NODES: 1097

Task 3629: Cutting on node 3232
recomputing rownorms ...
Writing Pool: 2059 cuts
BBnode 3232 (now 5286) done cutting: lowerbound 2066.79 (0.23 seconds)
LOWER BOUND: 2066.777963   ACTIVE NODES: 1097

Task 3630: Cutting on node 2187
Writing Pool: 2060 cuts
BBnode 2187 (now 5287) done cutting: lowerbound 2066.99 (0.30 seconds)
LOWER BOUND: 2066.778443   ACTIVE NODES: 1097

Task 3631: Branching on node 3300
BBnode 3300 split into 5288 (2067.02) 5289 (2067.55X) (0.33 seconds)
Child 1 is pruned
LOWER BOUND: 2066.778515   ACTIVE NODES: 1097

Task 3632: Cutting on node 3773
recomputing rownorms ...
Writing Pool: 2060 cuts
BBnode 3773 (now 5290) done cutting: lowerbound 2066.92 (0.27 seconds)
LOWER BOUND: 2066.778515   ACTIVE NODES: 1097

Task 3633: Cutting on node 3506
Writing Pool: 2062 cuts
BBnode 3506 (now 5291) can be pruned: upperbound 2068.00 (0.34 seconds)
LOWER BOUND: 2066.778561   ACTIVE NODES: 1096

Task 3634: Cutting on node 2808
Writing Pool: 2063 cuts
BBnode 2808 (now 5292) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.778947   ACTIVE NODES: 1095

Task 3635: Cutting on node 3638
Writing Pool: 2063 cuts
BBnode 3638 (now 5293) done cutting: lowerbound 2066.86 (0.24 seconds)
LOWER BOUND: 2066.779037   ACTIVE NODES: 1095

Task 3636: Branching on node 3801
BBnode 3801 split into 5294 (2067.22X) 5295 (2067.25X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.779412   ACTIVE NODES: 1094

Task 3637: Branching on node 4850
BBnode 4850 split into 5296 (2067.21X) 5297 (2067.30X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.780000   ACTIVE NODES: 1093

Task 3638: Branching on node 3785
BBnode 3785 split into 5298 (2067.43X) 5299 (2067.37X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.780083   ACTIVE NODES: 1092

Task 3639: Cutting on node 4079
Writing Pool: 2065 cuts
BBnode 4079 (now 5300) done cutting: lowerbound 2066.85 (0.30 seconds)
LOWER BOUND: 2066.780172   ACTIVE NODES: 1092

Task 3640: Branching on node 5214
BBnode 5214 split into 5301 (2067.29X) 5302 (2067.25X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.780488   ACTIVE NODES: 1091

Task 3641: Branching on node 4937
BBnode 4937 split into 5303 (2067.19X) 5304 (2067.18X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.780645   ACTIVE NODES: 1090

Task 3642: Cutting on node 3340
recomputing rownorms ...
Writing Pool: 2065 cuts
BBnode 3340 (now 5305) done cutting: lowerbound 2066.79 (0.43 seconds)
LOWER BOUND: 2066.781250   ACTIVE NODES: 1090

Task 3643: Cutting on node 3230
Writing Pool: 2065 cuts
BBnode 3230 (now 5306) done cutting: lowerbound 2067.04 (0.25 seconds)
LOWER BOUND: 2066.781818   ACTIVE NODES: 1090

Task 3644: Branching on node 5141
BBnode 5141 split into 5307 (2067.07) 5308 (2067.13X) (0.41 seconds)
Child 1 is pruned
LOWER BOUND: 2066.781915   ACTIVE NODES: 1090

Task 3645: Branching on node 5052
BBnode 5052 split into 5309 (2067.18X) 5310 (2067.32X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.781946   ACTIVE NODES: 1089

Task 3646: Branching on node 4654
BBnode 4654 split into 5311 (2067.21X) 5312 (2067.31X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.783333   ACTIVE NODES: 1088

Task 3647: Cutting on node 5031
recomputing rownorms ...
Writing Pool: 2065 cuts
BBnode 5031 (now 5313) done cutting: lowerbound 2066.95 (0.44 seconds)
LOWER BOUND: 2066.783835   ACTIVE NODES: 1088

Task 3648: Cutting on node 2628
Writing Pool: 2065 cuts
BBnode 2628 (now 5314) done cutting: lowerbound 2066.80 (0.24 seconds)
LOWER BOUND: 2066.784091   ACTIVE NODES: 1088

Task 3649: Branching on node 4942
BBnode 4942 split into 5315 (2066.82) 5316 (2067.11X) (0.33 seconds)
Child 1 is pruned
LOWER BOUND: 2066.784314   ACTIVE NODES: 1088

Task 3650: Branching on node 4637
BBnode 4637 split into 5317 (2067.24X) 5318 (2067.58X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.784387   ACTIVE NODES: 1087

Task 3651: Cutting on node 2589
recomputing rownorms ...
Writing Pool: 2065 cuts
BBnode 2589 (now 5319) done cutting: lowerbound 2067.00 (0.19 seconds)
LOWER BOUND: 2066.784404   ACTIVE NODES: 1087

Task 3652: Branching on node 4924
BBnode 4924 split into 5320 (2067.12X) 5321 (2067.12X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.785600   ACTIVE NODES: 1086

Task 3653: Branching on node 4527
BBnode 4527 split into 5322 (2067.03) 5323 (2067.08) (0.43 seconds)
LOWER BOUND: 2066.785714   ACTIVE NODES: 1087

Task 3654: Cutting on node 4346
recomputing rownorms ...
Writing Pool: 2065 cuts
BBnode 4346 (now 5324) done cutting: lowerbound 2066.80 (0.66 seconds)
LOWER BOUND: 2066.785714   ACTIVE NODES: 1087

Task 3655: Cutting on node 2488
recomputing rownorms ...
Writing Pool: 2066 cuts
BBnode 2488 (now 5325) done cutting: lowerbound 2066.90 (0.44 seconds)
LOWER BOUND: 2066.785714   ACTIVE NODES: 1087

Task 3656: Cutting on node 2306
recomputing rownorms ...
Writing Pool: 2066 cuts
BBnode 2306 (now 5326) done cutting: lowerbound 2066.83 (0.22 seconds)
LOWER BOUND: 2066.785714   ACTIVE NODES: 1087

Task 3657: Branching on node 3848
BBnode 3848 split into 5327 (2067.14X) 5328 (2067.03) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.785714   ACTIVE NODES: 1087

Task 3658: Branching on node 5087
BBnode 5087 split into 5329 (2068.00X) 5330 (2067.00) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.785714   ACTIVE NODES: 1087

Task 3659: Branching on node 4243
BBnode 4243 split into 5331 (2067.44X) 5332 (2067.33X) (0.29 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.785714   ACTIVE NODES: 1086

Task 3660: Branching on node 3524
BBnode 3524 split into 5333 (2067.29X) 5334 (2067.20X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.785714   ACTIVE NODES: 1085

Task 3661: Cutting on node 2830
Writing Pool: 2069 cuts
BBnode 2830 (now 5335) done cutting: lowerbound 2066.95 (0.63 seconds)
LOWER BOUND: 2066.785714   ACTIVE NODES: 1085

Task 3662: Cutting on node 3067
Writing Pool: 2069 cuts
BBnode 3067 (now 5336) done cutting: lowerbound 2066.80 (0.42 seconds)
LOWER BOUND: 2066.785714   ACTIVE NODES: 1085

Task 3663: Branching on node 4475
BBnode 4475 split into 5337 (2067.24X) 5338 (2067.02) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.785714   ACTIVE NODES: 1085

Task 3664: Cutting on node 3055
recomputing rownorms ...
Writing Pool: 2072 cuts
BBnode 3055 (now 5339) done cutting: lowerbound 2067.06 (0.42 seconds)
LOWER BOUND: 2066.786325   ACTIVE NODES: 1085

Task 3665: Branching on node 3655
BBnode 3655 split into 5340 (2067.29X) 5341 (2067.42X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.786517   ACTIVE NODES: 1084

Task 3666: Branching on node 5088
BBnode 5088 split into 5342 (2067.12X) 5343 (2067.02) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.787749   ACTIVE NODES: 1084

Task 3667: Cutting on node 2267
recomputing rownorms ...
Writing Pool: 2074 cuts
BBnode 2267 (now 5344) done cutting: lowerbound 2067.00 (0.48 seconds)
LOWER BOUND: 2066.787847   ACTIVE NODES: 1084

Task 3668: Cutting on node 4204
Writing Pool: 2074 cuts
BBnode 4204 (now 5345) done cutting: lowerbound 2066.81 (0.31 seconds)
LOWER BOUND: 2066.788599   ACTIVE NODES: 1084

Task 3669: Branching on node 4415
BBnode 4415 split into 5346 (2067.43X) 5347 (2066.85) (0.40 seconds)
Child 0 is pruned
LOWER BOUND: 2066.788855   ACTIVE NODES: 1084

Task 3670: Cutting on node 3347
recomputing rownorms ...
Writing Pool: 2074 cuts
BBnode 3347 (now 5348) done cutting: lowerbound 2066.81 (0.24 seconds)
LOWER BOUND: 2066.788927   ACTIVE NODES: 1084

Task 3671: Branching on node 4197
BBnode 4197 split into 5349 (2067.39X) 5350 (2067.29X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.788991   ACTIVE NODES: 1083

Task 3672: Cutting on node 3126
recomputing rownorms ...
Writing Pool: 2074 cuts
BBnode 3126 (now 5351) done cutting: lowerbound 2066.79 (0.39 seconds)
LOWER BOUND: 2066.788991   ACTIVE NODES: 1083

Task 3673: Cutting on node 1593
Writing Pool: 2074 cuts
BBnode 1593 (now 5352) done cutting: lowerbound 2066.88 (0.26 seconds)
LOWER BOUND: 2066.789474   ACTIVE NODES: 1083

Task 3674: Branching on node 5036
BBnode 5036 split into 5353 (2068.20X) 5354 (2066.97) (0.25 seconds)
Child 0 is pruned
LOWER BOUND: 2066.789474   ACTIVE NODES: 1083

Task 3675: Cutting on node 3160
recomputing rownorms ...
Writing Pool: 2074 cuts
BBnode 3160 (now 5355) done cutting: lowerbound 2067.00 (0.25 seconds)
LOWER BOUND: 2066.789474   ACTIVE NODES: 1083

Task 3676: Cutting on node 3671
Writing Pool: 2074 cuts
BBnode 3671 (now 5356) done cutting: lowerbound 2066.79 (0.21 seconds)
LOWER BOUND: 2066.789474   ACTIVE NODES: 1083

Task 3677: Branching on node 5356
BBnode 5356 split into 5357 (2067.47X) 5358 (2067.06) (0.44 seconds)
Child 0 is pruned
LOWER BOUND: 2066.789916   ACTIVE NODES: 1083

Task 3678: Cutting on node 2887
Writing Pool: 2074 cuts
BBnode 2887 (now 5359) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.789997   ACTIVE NODES: 1082

Task 3679: Cutting on node 4441
recomputing rownorms ...
Writing Pool: 2074 cuts
BBnode 4441 (now 5360) done cutting: lowerbound 2066.83 (0.24 seconds)
LOWER BOUND: 2066.790476   ACTIVE NODES: 1082

Task 3680: Branching on node 5112
BBnode 5112 split into 5361 (2067.37X) 5362 (2067.23X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.790698   ACTIVE NODES: 1081

Task 3681: Cutting on node 2784
Writing Pool: 2074 cuts
BBnode 2784 (now 5363) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2066.790728   ACTIVE NODES: 1080

Task 3682: Branching on node 4198
BBnode 4198 split into 5364 (2067.08) 5365 (2067.02) (0.34 seconds)
LOWER BOUND: 2066.790730   ACTIVE NODES: 1081

Task 3683: Cutting on node 3987
recomputing rownorms ...
Writing Pool: 2074 cuts
BBnode 3987 (now 5366) done cutting: lowerbound 2066.89 (0.26 seconds)
LOWER BOUND: 2066.791522   ACTIVE NODES: 1081

Task 3684: Cutting on node 4448
Writing Pool: 2074 cuts
BBnode 4448 (now 5367) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.791667   ACTIVE NODES: 1080

Task 3685: Branching on node 5270
BBnode 5270 split into 5368 (2067.00) 5369 (2067.22X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2066.792350   ACTIVE NODES: 1080

Task 3686: Branching on node 5305
BBnode 5305 split into 5370 (2067.24X) 5371 (2067.18X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.792453   ACTIVE NODES: 1079

Task 3687: Branching on node 5351
BBnode 5351 split into 5372 (2067.50X) 5373 (2067.29X) (0.31 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.792576   ACTIVE NODES: 1078

Task 3688: Cutting on node 2952
Writing Pool: 2074 cuts
BBnode 2952 (now 5374) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.792793   ACTIVE NODES: 1077

Task 3689: Cutting on node 2072
Writing Pool: 2074 cuts
BBnode 2072 (now 5375) done cutting: lowerbound 2067.04 (0.26 seconds)
LOWER BOUND: 2066.792929   ACTIVE NODES: 1077

Task 3690: Branching on node 5233
BBnode 5233 split into 5376 (2067.43X) 5377 (2067.25X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.793103   ACTIVE NODES: 1076

Task 3691: Branching on node 4358
BBnode 4358 split into 5378 (2067.34X) 5379 (2067.09) (0.43 seconds)
Child 0 is pruned
LOWER BOUND: 2066.793651   ACTIVE NODES: 1076

Task 3692: Cutting on node 4831
Writing Pool: 2074 cuts
BBnode 4831 (now 5380) done cutting: lowerbound 2066.79 (0.25 seconds)
LOWER BOUND: 2066.793651   ACTIVE NODES: 1076

Task 3693: Branching on node 5380
BBnode 5380 split into 5381 (2067.38X) 5382 (2067.48X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.794118   ACTIVE NODES: 1075

Task 3694: Branching on node 4722
BBnode 4722 split into 5383 (2067.05) 5384 (2067.55X) (0.38 seconds)
Child 1 is pruned
LOWER BOUND: 2066.794461   ACTIVE NODES: 1075

Task 3695: Branching on node 5286
BBnode 5286 split into 5385 (2067.26X) 5386 (2067.03) (0.45 seconds)
Child 0 is pruned
LOWER BOUND: 2066.794872   ACTIVE NODES: 1075

Task 3696: Cutting on node 3946
recomputing rownorms ...
Writing Pool: 2077 cuts
BBnode 3946 (now 5387) done cutting: lowerbound 2066.81 (0.77 seconds)
LOWER BOUND: 2066.795082   ACTIVE NODES: 1075

Task 3697: Cutting on node 3472
Writing Pool: 2079 cuts
BBnode 3472 (now 5388) done cutting: lowerbound 2066.92 (0.53 seconds)
LOWER BOUND: 2066.795455   ACTIVE NODES: 1075

Task 3698: Cutting on node 4115
Writing Pool: 2081 cuts
BBnode 4115 (now 5389) done cutting: lowerbound 2066.85 (0.23 seconds)
LOWER BOUND: 2066.795455   ACTIVE NODES: 1075

Task 3699: Cutting on node 3771
recomputing rownorms ...
Writing Pool: 2089 cuts
BBnode 3771 (now 5390) done cutting: lowerbound 2066.87 (0.92 seconds)
LOWER BOUND: 2066.795455   ACTIVE NODES: 1075

Task 3700: Cutting on node 3526
Writing Pool: 2091 cuts
BBnode 3526 (now 5391) done cutting: lowerbound 2066.87 (0.28 seconds)
LOWER BOUND: 2066.795455   ACTIVE NODES: 1075

Task 3701: Cutting on node 3271
Writing Pool: 2091 cuts
BBnode 3271 (now 5392) done cutting: lowerbound 2066.80 (0.45 seconds)
LOWER BOUND: 2066.795652   ACTIVE NODES: 1075

Task 3702: Cutting on node 4298
recomputing rownorms ...
Writing Pool: 2091 cuts
BBnode 4298 (now 5393) done cutting: lowerbound 2066.73 (0.24 seconds)
LOWER BOUND: 2066.727273   ACTIVE NODES: 1075

Task 3703: Branching on node 5393
BBnode 5393 split into 5394 (2067.25X) 5395 (2067.00) (0.28 seconds)
Child 0 is pruned
LOWER BOUND: 2066.796053   ACTIVE NODES: 1075

Task 3704: Branching on node 4350
BBnode 4350 split into 5396 (2067.67X) 5397 (2067.05) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.796117   ACTIVE NODES: 1075

Task 3705: Branching on node 5336
BBnode 5336 split into 5398 (2067.53X) 5399 (2067.00) (0.25 seconds)
Child 0 is pruned
LOWER BOUND: 2066.797333   ACTIVE NODES: 1075

Task 3706: Branching on node 4791
BBnode 4791 split into 5400 (2067.92X) 5401 (2067.00) (0.33 seconds)
Child 0 is pruned
LOWER BOUND: 2066.797872   ACTIVE NODES: 1075

Task 3707: Branching on node 5324
BBnode 5324 split into 5402 (2067.07) 5403 (2067.38X) (0.37 seconds)
Child 1 is pruned
LOWER BOUND: 2066.797927   ACTIVE NODES: 1075

Task 3708: Branching on node 3996
BBnode 3996 split into 5404 (2067.61X) 5405 (2067.12X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.797980   ACTIVE NODES: 1074

Task 3709: Branching on node 5392
BBnode 5392 split into 5406 (2067.46X) 5407 (2066.96) (0.33 seconds)
Child 0 is pruned
LOWER BOUND: 2066.797980   ACTIVE NODES: 1074

Task 3710: Cutting on node 4823
recomputing rownorms ...
Writing Pool: 2091 cuts
BBnode 4823 (now 5408) done cutting: lowerbound 2066.82 (0.29 seconds)
LOWER BOUND: 2066.799020   ACTIVE NODES: 1074

Task 3711: Branching on node 3920
BBnode 3920 split into 5409 (2067.11X) 5410 (2067.22X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.799127   ACTIVE NODES: 1073

Task 3712: Branching on node 4582
BBnode 4582 split into 5411 (2067.42X) 5412 (2067.28X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.800000   ACTIVE NODES: 1072

Task 3713: Cutting on node 4423
Writing Pool: 2091 cuts
BBnode 4423 (now 5413) done cutting: lowerbound 2066.80 (0.25 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1072

Task 3714: Cutting on node 3939
recomputing rownorms ...
Writing Pool: 2092 cuts
BBnode 3939 (now 5414) done cutting: lowerbound 2066.87 (0.37 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1072

Task 3715: Branching on node 3828
BBnode 3828 split into 5415 (2068.00X) 5416 (2066.83) (0.44 seconds)
Child 0 is pruned
LOWER BOUND: 2066.800000   ACTIVE NODES: 1072

Task 3716: Cutting on node 1194
recomputing rownorms ...
Writing Pool: 2092 cuts
BBnode 1194 (now 5417) done cutting: lowerbound 2066.77 (0.45 seconds)
LOWER BOUND: 2066.771429   ACTIVE NODES: 1072

Task 3717: Branching on node 5417
BBnode 5417 split into 5418 (2067.55X) 5419 (2067.00) (0.31 seconds)
Child 0 is pruned
LOWER BOUND: 2066.800000   ACTIVE NODES: 1072

Task 3718: Cutting on node 3048
recomputing rownorms ...
Writing Pool: 2092 cuts
BBnode 3048 (now 5420) done cutting: lowerbound 2066.80 (0.19 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1072

Task 3719: Cutting on node 2391
Writing Pool: 2092 cuts
BBnode 2391 (now 5421) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1071

Task 3720: Cutting on node 2235
recomputing rownorms ...
Writing Pool: 2102 cuts
BBnode 2235 (now 5422) done cutting: lowerbound 2066.90 (0.71 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1071

Task 3721: Cutting on node 3191
Writing Pool: 2102 cuts
BBnode 3191 (now 5423) done cutting: lowerbound 2066.80 (0.19 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1071

Task 3722: Cutting on node 1229
Writing Pool: 2102 cuts
BBnode 1229 (now 5424) done cutting: lowerbound 2067.00 (0.32 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1071

Task 3723: Branching on node 5413
BBnode 5413 split into 5425 (2067.00) 5426 (2067.79X) (0.47 seconds)
Child 1 is pruned
LOWER BOUND: 2066.800000   ACTIVE NODES: 1071

Task 3724: Branching on node 5314
BBnode 5314 split into 5427 (2067.22X) 5428 (2067.32X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.800000   ACTIVE NODES: 1070

Task 3725: Branching on node 4589
BBnode 4589 split into 5429 (2067.05) 5430 (2067.13X) (0.44 seconds)
Child 1 is pruned
LOWER BOUND: 2066.800000   ACTIVE NODES: 1070

Task 3726: Cutting on node 3328
Writing Pool: 2102 cuts
BBnode 3328 (now 5431) done cutting: lowerbound 2066.80 (0.23 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1070

Task 3727: Cutting on node 2661
recomputing rownorms ...
Writing Pool: 2102 cuts
BBnode 2661 (now 5432) done cutting: lowerbound 2066.92 (0.28 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1070

Task 3728: Cutting on node 5123
recomputing rownorms ...
Writing Pool: 2102 cuts
BBnode 5123 (now 5433) done cutting: lowerbound 2066.80 (0.45 seconds)
LOWER BOUND: 2066.796909   ACTIVE NODES: 1070

Task 3729: Branching on node 5433
BBnode 5433 split into 5434 (2067.50X) 5435 (2066.84) (0.48 seconds)
Child 0 is pruned
LOWER BOUND: 2066.800000   ACTIVE NODES: 1070

Task 3730: Branching on node 4516
BBnode 4516 split into 5436 (2067.24X) 5437 (2067.74X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.800000   ACTIVE NODES: 1069

Task 3731: Branching on node 5420
BBnode 5420 split into 5438 (2067.25X) 5439 (2066.99) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.800000   ACTIVE NODES: 1069

Task 3732: Cutting on node 2226
Writing Pool: 2103 cuts
BBnode 2226 (now 5440) done cutting: lowerbound 2067.06 (0.36 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1069

Task 3733: Branching on node 3469
BBnode 3469 split into 5441 (2067.00) 5442 (2067.17X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2066.800000   ACTIVE NODES: 1069

Task 3734: Branching on node 5182
BBnode 5182 split into 5443 (2067.26X) 5444 (2067.06) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.800000   ACTIVE NODES: 1069

Task 3735: Cutting on node 4136
Writing Pool: 2103 cuts
BBnode 4136 (now 5445) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1068

Task 3736: Cutting on node 4291
Writing Pool: 2108 cuts
BBnode 4291 (now 5446) done cutting: lowerbound 2066.82 (0.67 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1068

Task 3737: Branching on node 5423
BBnode 5423 split into 5447 (2067.00) 5448 (2066.87) (0.33 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1069

Task 3738: Cutting on node 2543
recomputing rownorms ...
Writing Pool: 2109 cuts
BBnode 2543 (now 5449) done cutting: lowerbound 2066.85 (0.43 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1069

Task 3739: Cutting on node 1723
Writing Pool: 2110 cuts
BBnode 1723 (now 5450) done cutting: lowerbound 2066.81 (0.44 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1069

Task 3740: Cutting on node 3535
recomputing rownorms ...
Writing Pool: 2110 cuts
BBnode 3535 (now 5451) done cutting: lowerbound 2066.97 (0.32 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1069

Task 3741: Cutting on node 2601
recomputing rownorms ...
Writing Pool: 2114 cuts
BBnode 2601 (now 5452) done cutting: lowerbound 2066.93 (0.30 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1069

Task 3742: Cutting on node 4165
Writing Pool: 2114 cuts
BBnode 4165 (now 5453) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2066.800000   ACTIVE NODES: 1068

Task 3743: Branching on node 4653
BBnode 4653 split into 5454 (2067.50X) 5455 (2066.97) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.800000   ACTIVE NODES: 1068

Task 3744: Cutting on node 3460
recomputing rownorms ...
Writing Pool: 2122 cuts
BBnode 3460 (now 5456) done cutting: lowerbound 2066.82 (1.07 seconds)
LOWER BOUND: 2066.800333   ACTIVE NODES: 1068

Task 3745: Branching on node 4893
BBnode 4893 split into 5457 (2067.12X) 5458 (2067.28X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.800850   ACTIVE NODES: 1067

Task 3746: Cutting on node 4119
recomputing rownorms ...
Writing Pool: 2123 cuts
BBnode 4119 (now 5459) done cutting: lowerbound 2066.71 (0.52 seconds)
LOWER BOUND: 2066.711482   ACTIVE NODES: 1067

Task 3747: Branching on node 5459
BBnode 5459 split into 5460 (2067.20X) 5461 (2067.25X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.800943   ACTIVE NODES: 1066

Task 3748: Cutting on node 4192
recomputing rownorms ...
Writing Pool: 2129 cuts
BBnode 4192 (now 5462) done cutting: lowerbound 2066.91 (0.68 seconds)
LOWER BOUND: 2066.801129   ACTIVE NODES: 1066

Task 3749: Branching on node 3691
BBnode 3691 split into 5463 (2067.20X) 5464 (2067.20X) (0.50 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.801282   ACTIVE NODES: 1065

Task 3750: Branching on node 5431
BBnode 5431 split into 5465 (2067.47X) 5466 (2067.52X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.801724   ACTIVE NODES: 1064

Task 3751: Branching on node 5186
BBnode 5186 split into 5467 (2067.03) 5468 (2067.23X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2066.802326   ACTIVE NODES: 1064

Task 3752: Cutting on node 3675
Writing Pool: 2130 cuts
BBnode 3675 (now 5469) done cutting: lowerbound 2066.96 (0.22 seconds)
LOWER BOUND: 2066.802817   ACTIVE NODES: 1064

Task 3753: Cutting on node 3666
recomputing rownorms ...
Writing Pool: 2130 cuts
BBnode 3666 (now 5470) done cutting: lowerbound 2066.87 (0.22 seconds)
LOWER BOUND: 2066.802817   ACTIVE NODES: 1064

Task 3754: Branching on node 3079
BBnode 3079 split into 5471 (2067.56X) 5472 (2066.91) (0.45 seconds)
Child 0 is pruned
LOWER BOUND: 2066.803279   ACTIVE NODES: 1064

Task 3755: Branching on node 5274
BBnode 5274 split into 5473 (2067.90X) 5474 (2066.91) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.803922   ACTIVE NODES: 1064

Task 3756: Branching on node 4674
BBnode 4674 split into 5475 (2067.33X) 5476 (2067.31X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.804147   ACTIVE NODES: 1063

Task 3757: Branching on node 5219
BBnode 5219 split into 5477 (2067.00) 5478 (2067.16X) (0.30 seconds)
Child 1 is pruned
LOWER BOUND: 2066.804511   ACTIVE NODES: 1063

Task 3758: Cutting on node 2314
recomputing rownorms ...
Writing Pool: 2131 cuts
BBnode 2314 (now 5479) done cutting: lowerbound 2066.97 (0.40 seconds)
LOWER BOUND: 2066.804598   ACTIVE NODES: 1063

Task 3759: Cutting on node 3141
Writing Pool: 2131 cuts
BBnode 3141 (now 5480) done cutting: lowerbound 2066.82 (0.25 seconds)
LOWER BOUND: 2066.805181   ACTIVE NODES: 1063

Task 3760: Branching on node 5348
BBnode 5348 split into 5481 (2067.29X) 5482 (2067.20X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.805195   ACTIVE NODES: 1062

Task 3761: Branching on node 5047
BBnode 5047 split into 5483 (2067.29X) 5484 (2067.05) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.805556   ACTIVE NODES: 1062

Task 3762: Cutting on node 2745
Writing Pool: 2131 cuts
BBnode 2745 (now 5485) done cutting: lowerbound 2066.89 (0.29 seconds)
LOWER BOUND: 2066.805892   ACTIVE NODES: 1062

Task 3763: Branching on node 5345
BBnode 5345 split into 5486 (2067.24X) 5487 (2067.03) (0.43 seconds)
Child 0 is pruned
LOWER BOUND: 2066.806306   ACTIVE NODES: 1062

Task 3764: Branching on node 5387
BBnode 5387 split into 5488 (2067.29X) 5489 (2067.26X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.806452   ACTIVE NODES: 1061

Task 3765: Branching on node 5046
BBnode 5046 split into 5490 (2067.21X) 5491 (2067.20X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.807018   ACTIVE NODES: 1060

Task 3766: Cutting on node 2240
recomputing rownorms ...
Writing Pool: 2131 cuts
BBnode 2240 (now 5492) done cutting: lowerbound 2067.03 (0.27 seconds)
LOWER BOUND: 2066.807381   ACTIVE NODES: 1060

Task 3767: Branching on node 4303
BBnode 4303 split into 5493 (2067.63X) 5494 (2067.00) (0.23 seconds)
Child 0 is pruned
LOWER BOUND: 2066.807726   ACTIVE NODES: 1060

Task 3768: Cutting on node 2222
Writing Pool: 2132 cuts
BBnode 2222 (now 5495) done cutting: lowerbound 2067.08 (0.29 seconds)
LOWER BOUND: 2066.808176   ACTIVE NODES: 1060

Task 3769: Cutting on node 2558
recomputing rownorms ...
Writing Pool: 2136 cuts
BBnode 2558 (now 5496) done cutting: lowerbound 2066.95 (1.31 seconds)
LOWER BOUND: 2066.808824   ACTIVE NODES: 1060

Task 3770: Branching on node 4541
BBnode 4541 split into 5497 (2067.27X) 5498 (2067.07) (0.38 seconds)
Child 0 is pruned
LOWER BOUND: 2066.809199   ACTIVE NODES: 1060

Task 3771: Cutting on node 4138
Writing Pool: 2136 cuts
BBnode 4138 (now 5499) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.809211   ACTIVE NODES: 1059

Task 3772: Cutting on node 2496
Writing Pool: 2137 cuts
BBnode 2496 (now 5500) can be pruned: upperbound 2068.00 (0.22 seconds)
LOWER BOUND: 2066.809524   ACTIVE NODES: 1058

Task 3773: Branching on node 5450
BBnode 5450 split into 5501 (2067.53X) 5502 (2066.94) (0.33 seconds)
Child 0 is pruned
LOWER BOUND: 2066.809524   ACTIVE NODES: 1058

Task 3774: Cutting on node 1861
recomputing rownorms ...
Writing Pool: 2137 cuts
BBnode 1861 (now 5503) done cutting: lowerbound 2066.83 (0.22 seconds)
LOWER BOUND: 2066.809524   ACTIVE NODES: 1058

Task 3775: Cutting on node 3711
Writing Pool: 2137 cuts
BBnode 3711 (now 5504) done cutting: lowerbound 2066.83 (0.23 seconds)
LOWER BOUND: 2066.809612   ACTIVE NODES: 1058

Task 3776: Cutting on node 2254
Writing Pool: 2139 cuts
BBnode 2254 (now 5505) done cutting: lowerbound 2066.99 (0.58 seconds)
LOWER BOUND: 2066.809855   ACTIVE NODES: 1058

Task 3777: Branching on node 4056
BBnode 4056 split into 5506 (2067.47X) 5507 (2067.06) (0.38 seconds)
Child 0 is pruned
LOWER BOUND: 2066.810345   ACTIVE NODES: 1058

Task 3778: Cutting on node 3397
recomputing rownorms ...
Writing Pool: 2139 cuts
BBnode 3397 (now 5508) done cutting: lowerbound 2066.89 (0.27 seconds)
LOWER BOUND: 2066.810811   ACTIVE NODES: 1058

Task 3779: Branching on node 4618
BBnode 4618 split into 5509 (2067.06) 5510 (2067.05) (0.37 seconds)
LOWER BOUND: 2066.810811   ACTIVE NODES: 1059

Task 3780: Cutting on node 4129
Writing Pool: 2140 cuts
BBnode 4129 (now 5511) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2066.811966   ACTIVE NODES: 1058

Task 3781: Branching on node 4964
BBnode 4964 split into 5512 (2067.37X) 5513 (2067.12X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.812030   ACTIVE NODES: 1057

Task 3782: Cutting on node 2752
recomputing rownorms ...
Writing Pool: 2140 cuts
BBnode 2752 (now 5514) done cutting: lowerbound 2066.94 (0.24 seconds)
LOWER BOUND: 2066.812500   ACTIVE NODES: 1057

Task 3783: Cutting on node 4741
Writing Pool: 2140 cuts
BBnode 4741 (now 5515) can be pruned: upperbound 2068.00 (0.11 seconds)
LOWER BOUND: 2066.812500   ACTIVE NODES: 1056

Task 3784: Cutting on node 5262
Writing Pool: 2140 cuts
BBnode 5262 (now 5516) done cutting: lowerbound 2066.81 (0.20 seconds)
LOWER BOUND: 2066.812500   ACTIVE NODES: 1056

Task 3785: Cutting on node 3681
Writing Pool: 2140 cuts
BBnode 3681 (now 5517) done cutting: lowerbound 2066.90 (0.27 seconds)
LOWER BOUND: 2066.812500   ACTIVE NODES: 1056

Task 3786: Cutting on node 3033
recomputing rownorms ...
Writing Pool: 2141 cuts
BBnode 3033 (now 5518) done cutting: lowerbound 2066.87 (0.54 seconds)
LOWER BOUND: 2066.812500   ACTIVE NODES: 1056

Task 3787: Branching on node 5516
BBnode 5516 split into 5519 (2067.00) 5520 (2067.00) (0.24 seconds)
LOWER BOUND: 2066.812500   ACTIVE NODES: 1057

Task 3788: Branching on node 4787
BBnode 4787 split into 5521 (2067.27X) 5522 (2067.00) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.812500   ACTIVE NODES: 1057

Task 3789: Branching on node 3748
BBnode 3748 split into 5523 (2067.00) 5524 (2067.22X) (0.45 seconds)
Child 1 is pruned
LOWER BOUND: 2066.812500   ACTIVE NODES: 1057

Task 3790: Cutting on node 3389
recomputing rownorms ...
Writing Pool: 2143 cuts
BBnode 3389 (now 5525) done cutting: lowerbound 2066.89 (0.38 seconds)
LOWER BOUND: 2066.812620   ACTIVE NODES: 1057

Task 3791: Branching on node 3557
BBnode 3557 split into 5526 (2067.18X) 5527 (2067.20X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.813333   ACTIVE NODES: 1056

Task 3792: Branching on node 4252
BBnode 4252 split into 5528 (2067.00) 5529 (2068.35X) (0.42 seconds)
Child 1 is pruned
LOWER BOUND: 2066.813559   ACTIVE NODES: 1056

Task 3793: Cutting on node 3683
Writing Pool: 2143 cuts
BBnode 3683 (now 5530) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.813714   ACTIVE NODES: 1055

Task 3794: Cutting on node 1756
Writing Pool: 2143 cuts
BBnode 1756 (now 5531) done cutting: lowerbound 2066.84 (0.30 seconds)
LOWER BOUND: 2066.814249   ACTIVE NODES: 1055

Task 3795: Branching on node 5249
BBnode 5249 split into 5532 (2068.50X) 5533 (2067.00) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.814433   ACTIVE NODES: 1055

Task 3796: Cutting on node 4715
Writing Pool: 2144 cuts
BBnode 4715 (now 5534) done cutting: lowerbound 2067.04 (0.50 seconds)
LOWER BOUND: 2066.815682   ACTIVE NODES: 1055

Task 3797: Branching on node 4962
BBnode 4962 split into 5535 (2067.22X) 5536 (2066.91) (0.33 seconds)
Child 0 is pruned
LOWER BOUND: 2066.815789   ACTIVE NODES: 1055

Task 3798: Branching on node 4070
BBnode 4070 split into 5537 (2067.26X) 5538 (2067.00) (0.41 seconds)
Child 0 is pruned
LOWER BOUND: 2066.816265   ACTIVE NODES: 1055

Task 3799: Branching on node 5000
BBnode 5000 split into 5539 (2067.03) 5540 (2067.32X) (0.33 seconds)
Child 1 is pruned
LOWER BOUND: 2066.816265   ACTIVE NODES: 1055

Task 3800: Branching on node 4351
BBnode 4351 split into 5541 (2067.35X) 5542 (2067.30X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.817121   ACTIVE NODES: 1054

Task 3801: Branching on node 4277
BBnode 4277 split into 5543 (2067.64X) 5544 (2067.35X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.817308   ACTIVE NODES: 1053

Task 3802: Cutting on node 3580
recomputing rownorms ...
Writing Pool: 2144 cuts
BBnode 3580 (now 5545) done cutting: lowerbound 2066.86 (0.25 seconds)
LOWER BOUND: 2066.817308   ACTIVE NODES: 1053

Task 3803: Cutting on node 4326
recomputing rownorms ...
Writing Pool: 2145 cuts
BBnode 4326 (now 5546) done cutting: lowerbound 2066.85 (0.53 seconds)
LOWER BOUND: 2066.817797   ACTIVE NODES: 1053

Task 3804: Cutting on node 3093
Writing Pool: 2145 cuts
BBnode 3093 (now 5547) done cutting: lowerbound 2066.94 (0.33 seconds)
LOWER BOUND: 2066.818182   ACTIVE NODES: 1053

Task 3805: Branching on node 3724
BBnode 3724 split into 5548 (2067.78X) 5549 (2067.16X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.818182   ACTIVE NODES: 1052

Task 3806: Cutting on node 3737
Writing Pool: 2145 cuts
BBnode 3737 (now 5550) done cutting: lowerbound 2066.86 (0.30 seconds)
LOWER BOUND: 2066.818182   ACTIVE NODES: 1052

Task 3807: Branching on node 3541
BBnode 3541 split into 5551 (2067.54X) 5552 (2067.00) (0.31 seconds)
Child 0 is pruned
LOWER BOUND: 2066.818182   ACTIVE NODES: 1052

Task 3808: Branching on node 1965
BBnode 1965 split into 5553 (2067.24X) 5554 (2067.40X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.818767   ACTIVE NODES: 1051

Task 3809: Branching on node 5408
BBnode 5408 split into 5555 (2067.50X) 5556 (2066.97) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.818966   ACTIVE NODES: 1051

Task 3810: Branching on node 4834
BBnode 4834 split into 5557 (2067.47X) 5558 (2067.31X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.819307   ACTIVE NODES: 1050

Task 3811: Branching on node 4317
BBnode 4317 split into 5559 (2067.63X) 5560 (2067.21X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.819549   ACTIVE NODES: 1049

Task 3812: Cutting on node 4200
Writing Pool: 2148 cuts
BBnode 4200 (now 5561) done cutting: lowerbound 2066.85 (0.30 seconds)
LOWER BOUND: 2066.820000   ACTIVE NODES: 1049

Task 3813: Cutting on node 4190
Writing Pool: 2148 cuts
BBnode 4190 (now 5562) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2066.820000   ACTIVE NODES: 1048

Task 3814: Branching on node 4958
BBnode 4958 split into 5563 (2067.28X) 5564 (2067.03) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.820051   ACTIVE NODES: 1048

Task 3815: Branching on node 4313
BBnode 4313 split into 5565 (2067.28X) 5566 (2067.32X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.820144   ACTIVE NODES: 1047

Task 3816: Branching on node 3735
BBnode 3735 split into 5567 (2067.21X) 5568 (2067.30X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.820225   ACTIVE NODES: 1046

Task 3817: Cutting on node 2325
Writing Pool: 2148 cuts
BBnode 2325 (now 5569) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.820312   ACTIVE NODES: 1045

Task 3818: Branching on node 5456
BBnode 5456 split into 5570 (2067.20X) 5571 (2067.29X) (0.51 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.820352   ACTIVE NODES: 1044

Task 3819: Cutting on node 1994
Writing Pool: 2151 cuts
BBnode 1994 (now 5572) done cutting: lowerbound 2066.93 (0.36 seconds)
LOWER BOUND: 2066.820513   ACTIVE NODES: 1044

Task 3820: Cutting on node 3574
recomputing rownorms ...
Writing Pool: 2153 cuts
BBnode 3574 (now 5573) done cutting: lowerbound 2066.84 (0.94 seconds)
LOWER BOUND: 2066.820690   ACTIVE NODES: 1044

Task 3821: Cutting on node 4052
recomputing rownorms ...
Writing Pool: 2153 cuts
BBnode 4052 (now 5574) done cutting: lowerbound 2067.02 (0.28 seconds)
LOWER BOUND: 2066.821053   ACTIVE NODES: 1044

Task 3822: Cutting on node 3124
recomputing rownorms ...
Writing Pool: 2153 cuts
BBnode 3124 (now 5575) done cutting: lowerbound 2066.87 (0.27 seconds)
LOWER BOUND: 2066.821429   ACTIVE NODES: 1044

Task 3823: Branching on node 5480
BBnode 5480 split into 5576 (2067.42X) 5577 (2067.38X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.821429   ACTIVE NODES: 1043

Task 3824: Cutting on node 5315
recomputing rownorms ...
Writing Pool: 2153 cuts
BBnode 5315 (now 5578) done cutting: lowerbound 2066.83 (0.30 seconds)
LOWER BOUND: 2066.821429   ACTIVE NODES: 1043

Task 3825: Cutting on node 4004
Writing Pool: 2153 cuts
BBnode 4004 (now 5579) done cutting: lowerbound 2067.00 (0.41 seconds)
LOWER BOUND: 2066.821545   ACTIVE NODES: 1043

Task 3826: Cutting on node 2930
recomputing rownorms ...
Writing Pool: 2154 cuts
BBnode 2930 (now 5580) done cutting: lowerbound 2067.02 (0.38 seconds)
LOWER BOUND: 2066.822222   ACTIVE NODES: 1043

Task 3827: Branching on node 5051
BBnode 5051 split into 5581 (2067.24X) 5582 (2067.21X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.822674   ACTIVE NODES: 1042

Task 3828: Branching on node 3813
BBnode 3813 split into 5583 (2067.45X) 5584 (2067.40X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.823322   ACTIVE NODES: 1041

Task 3829: Branching on node 4605
BBnode 4605 split into 5585 (2067.30X) 5586 (2067.17X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.823529   ACTIVE NODES: 1040

Task 3830: Cutting on node 4294
recomputing rownorms ...
Writing Pool: 2154 cuts
BBnode 4294 (now 5587) done cutting: lowerbound 2066.82 (0.17 seconds)
LOWER BOUND: 2066.823529   ACTIVE NODES: 1040

Task 3831: Cutting on node 3623
recomputing rownorms ...
Writing Pool: 2154 cuts
BBnode 3623 (now 5588) done cutting: lowerbound 2066.75 (0.45 seconds)
LOWER BOUND: 2066.754098   ACTIVE NODES: 1040

Task 3832: Branching on node 5588
BBnode 5588 split into 5589 (2067.22X) 5590 (2067.24X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.823529   ACTIVE NODES: 1039

Task 3833: Branching on node 5587
BBnode 5587 split into 5591 (2067.67X) 5592 (2067.00) (0.26 seconds)
Child 0 is pruned
LOWER BOUND: 2066.823529   ACTIVE NODES: 1039

Task 3834: Cutting on node 2131
Writing Pool: 2154 cuts
BBnode 2131 (now 5593) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2066.823529   ACTIVE NODES: 1038

Task 3835: Cutting on node 4405
Writing Pool: 2154 cuts
BBnode 4405 (now 5594) done cutting: lowerbound 2066.82 (0.28 seconds)
LOWER BOUND: 2066.823529   ACTIVE NODES: 1038

Task 3836: Cutting on node 2729
recomputing rownorms ...
Writing Pool: 2154 cuts
BBnode 2729 (now 5595) done cutting: lowerbound 2066.75 (0.37 seconds)
LOWER BOUND: 2066.750000   ACTIVE NODES: 1038

Task 3837: Branching on node 5595
BBnode 5595 split into 5596 (2067.75X) 5597 (2067.00) (0.33 seconds)
Child 0 is pruned
LOWER BOUND: 2066.823529   ACTIVE NODES: 1038

Task 3838: Branching on node 5594
BBnode 5594 split into 5598 (2066.88) 5599 (2067.25X) (0.30 seconds)
Child 1 is pruned
LOWER BOUND: 2066.823647   ACTIVE NODES: 1038

Task 3839: Cutting on node 4398
Writing Pool: 2157 cuts
BBnode 4398 (now 5600) done cutting: lowerbound 2066.96 (0.31 seconds)
LOWER BOUND: 2066.823899   ACTIVE NODES: 1038

Task 3840: Branching on node 5446
BBnode 5446 split into 5601 (2067.51X) 5602 (2067.03) (0.41 seconds)
Child 0 is pruned
LOWER BOUND: 2066.824356   ACTIVE NODES: 1038

Task 3841: Branching on node 5200
BBnode 5200 split into 5603 (2067.29X) 5604 (2067.05) (0.45 seconds)
Child 0 is pruned
LOWER BOUND: 2066.824482   ACTIVE NODES: 1038

Task 3842: Branching on node 4846
BBnode 4846 split into 5605 (2067.02) 5606 (2067.17X) (0.42 seconds)
Child 1 is pruned
LOWER BOUND: 2066.824537   ACTIVE NODES: 1038

Task 3843: Branching on node 4570
BBnode 4570 split into 5607 (2067.08) 5608 (2067.15X) (0.37 seconds)
Child 1 is pruned
LOWER BOUND: 2066.824635   ACTIVE NODES: 1038

Task 3844: Branching on node 4853
BBnode 4853 split into 5609 (2067.81X) 5610 (2067.16X) (0.49 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.824742   ACTIVE NODES: 1037

Task 3845: Cutting on node 3709
recomputing rownorms ...
Writing Pool: 2157 cuts
BBnode 3709 (now 5611) done cutting: lowerbound 2067.07 (0.39 seconds)
LOWER BOUND: 2066.825000   ACTIVE NODES: 1037

Task 3846: Cutting on node 1480
recomputing rownorms ...
Writing Pool: 2157 cuts
BBnode 1480 (now 5612) done cutting: lowerbound 2066.85 (0.29 seconds)
LOWER BOUND: 2066.825000   ACTIVE NODES: 1037

Task 3847: Cutting on node 3571
Writing Pool: 2157 cuts
BBnode 3571 (now 5613) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2066.825175   ACTIVE NODES: 1036

Task 3848: Cutting on node 3013
Writing Pool: 2160 cuts
BBnode 3013 (now 5614) done cutting: lowerbound 2067.03 (0.27 seconds)
LOWER BOUND: 2066.826087   ACTIVE NODES: 1036

Task 3849: Cutting on node 2979
recomputing rownorms ...
Writing Pool: 2161 cuts
BBnode 2979 (now 5615) done cutting: lowerbound 2066.94 (0.27 seconds)
LOWER BOUND: 2066.826087   ACTIVE NODES: 1036

Task 3850: Cutting on node 3888
Writing Pool: 2161 cuts
BBnode 3888 (now 5616) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.826531   ACTIVE NODES: 1035

Task 3851: Branching on node 5271
BBnode 5271 split into 5617 (2067.45X) 5618 (2067.41X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.826696   ACTIVE NODES: 1034

Task 3852: Branching on node 4262
BBnode 4262 split into 5619 (2067.17X) 5620 (2066.96) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.826765   ACTIVE NODES: 1034

Task 3853: Cutting on node 4315
Writing Pool: 2161 cuts
BBnode 4315 (now 5621) done cutting: lowerbound 2066.86 (0.24 seconds)
LOWER BOUND: 2066.827160   ACTIVE NODES: 1034

Task 3854: Cutting on node 3058
Writing Pool: 2162 cuts
BBnode 3058 (now 5622) done cutting: lowerbound 2066.95 (0.47 seconds)
LOWER BOUND: 2066.827160   ACTIVE NODES: 1034

Task 3855: Cutting on node 2893
recomputing rownorms ...
Writing Pool: 2162 cuts
BBnode 2893 (now 5623) done cutting: lowerbound 2067.03 (0.25 seconds)
LOWER BOUND: 2066.827565   ACTIVE NODES: 1034

Task 3856: Cutting on node 2043
Writing Pool: 2162 cuts
BBnode 2043 (now 5624) done cutting: lowerbound 2066.84 (0.24 seconds)
LOWER BOUND: 2066.827586   ACTIVE NODES: 1034

Task 3857: Branching on node 4543
BBnode 4543 split into 5625 (2067.43X) 5626 (2067.33X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.827751   ACTIVE NODES: 1033

Task 3858: Branching on node 5199
BBnode 5199 split into 5627 (2066.94) 5628 (2067.00) (0.34 seconds)
LOWER BOUND: 2066.828571   ACTIVE NODES: 1034

Task 3859: Branching on node 3468
BBnode 3468 split into 5629 (2067.34X) 5630 (2067.54X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.828571   ACTIVE NODES: 1033

Task 3860: Cutting on node 3092
recomputing rownorms ...
Writing Pool: 2162 cuts
BBnode 3092 (now 5631) done cutting: lowerbound 2066.89 (0.36 seconds)
LOWER BOUND: 2066.828947   ACTIVE NODES: 1033

Task 3861: Branching on node 4872
BBnode 4872 split into 5632 (2067.02) 5633 (2067.80X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2066.829268   ACTIVE NODES: 1033

Task 3862: Cutting on node 5416
Writing Pool: 2162 cuts
BBnode 5416 (now 5634) done cutting: lowerbound 2067.04 (0.30 seconds)
LOWER BOUND: 2066.830189   ACTIVE NODES: 1033

Task 3863: Branching on node 4953
BBnode 4953 split into 5635 (2067.22X) 5636 (2067.19X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.830508   ACTIVE NODES: 1032

Task 3864: Cutting on node 4800
recomputing rownorms ...
Writing Pool: 2164 cuts
BBnode 4800 (now 5637) done cutting: lowerbound 2066.83 (0.33 seconds)
LOWER BOUND: 2066.830508   ACTIVE NODES: 1032

Task 3865: Branching on node 5637
BBnode 5637 split into 5638 (2067.00) 5639 (2067.58X) (0.34 seconds)
Child 1 is pruned
LOWER BOUND: 2066.831066   ACTIVE NODES: 1032

Task 3866: Cutting on node 2303
Writing Pool: 2164 cuts
BBnode 2303 (now 5640) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.831633   ACTIVE NODES: 1031

Task 3867: Branching on node 5360
BBnode 5360 split into 5641 (2067.26X) 5642 (2067.50X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.831707   ACTIVE NODES: 1030

Task 3868: Cutting on node 2835
Writing Pool: 2164 cuts
BBnode 2835 (now 5643) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.831776   ACTIVE NODES: 1029

Task 3869: Branching on node 4897
BBnode 4897 split into 5644 (2067.25X) 5645 (2067.30X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.832192   ACTIVE NODES: 1028

Task 3870: Cutting on node 3296
Writing Pool: 2164 cuts
BBnode 3296 (now 5646) done cutting: lowerbound 2066.94 (0.24 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1028

Task 3871: Cutting on node 4629
Writing Pool: 2164 cuts
BBnode 4629 (now 5647) done cutting: lowerbound 2066.87 (0.24 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1028

Task 3872: Cutting on node 4071
recomputing rownorms ...
Writing Pool: 2164 cuts
BBnode 4071 (now 5648) done cutting: lowerbound 2067.08 (0.31 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1028

Task 3873: Cutting on node 3590
recomputing rownorms ...
Writing Pool: 2166 cuts
BBnode 3590 (now 5649) done cutting: lowerbound 2066.94 (0.31 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1028

Task 3874: Cutting on node 4713
Writing Pool: 2166 cuts
BBnode 4713 (now 5650) done cutting: lowerbound 2066.83 (0.30 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1028

Task 3875: Cutting on node 1032
recomputing rownorms ...
Writing Pool: 2172 cuts
BBnode 1032 (now 5651) done cutting: lowerbound 2066.92 (0.72 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1028

Task 3876: Branching on node 5504
BBnode 5504 split into 5652 (2067.67X) 5653 (2067.26X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.833333   ACTIVE NODES: 1027

Task 3877: Cutting on node 4049
Writing Pool: 2172 cuts
BBnode 4049 (now 5654) done cutting: lowerbound 2066.88 (0.33 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1027

Task 3878: Cutting on node 3351
Writing Pool: 2173 cuts
BBnode 3351 (now 5655) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1026

Task 3879: Cutting on node 4446
Writing Pool: 2173 cuts
BBnode 4446 (now 5656) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1025

Task 3880: Branching on node 5578
BBnode 5578 split into 5657 (2067.53X) 5658 (2067.00) (0.43 seconds)
Child 0 is pruned
LOWER BOUND: 2066.833333   ACTIVE NODES: 1025

Task 3881: Cutting on node 4813
recomputing rownorms ...
Writing Pool: 2173 cuts
BBnode 4813 (now 5659) done cutting: lowerbound 2066.84 (0.41 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1025

Task 3882: Cutting on node 3746
recomputing rownorms ...
Writing Pool: 2173 cuts
BBnode 3746 (now 5660) done cutting: lowerbound 2066.99 (0.24 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1025

Task 3883: Cutting on node 3370
recomputing rownorms ...
Writing Pool: 2178 cuts
BBnode 3370 (now 5661) done cutting: lowerbound 2066.89 (0.39 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1025

Task 3884: Branching on node 3668
BBnode 3668 split into 5662 (2067.24X) 5663 (2067.29X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.833333   ACTIVE NODES: 1024

Task 3885: Branching on node 3866
BBnode 3866 split into 5664 (2067.14X) 5665 (2066.98) (0.27 seconds)
Child 0 is pruned
LOWER BOUND: 2066.833333   ACTIVE NODES: 1024

Task 3886: Branching on node 5107
BBnode 5107 split into 5666 (2066.83) 5667 (2068.39X) (0.26 seconds)
Child 1 is pruned
LOWER BOUND: 2066.833333   ACTIVE NODES: 1024

Task 3887: Cutting on node 5666
Writing Pool: 2178 cuts
BBnode 5666 (now 5668) done cutting: lowerbound 2067.00 (0.31 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1024

Task 3888: Branching on node 5503
BBnode 5503 split into 5669 (2067.25X) 5670 (2066.97) (0.27 seconds)
Child 0 is pruned
LOWER BOUND: 2066.833333   ACTIVE NODES: 1024

Task 3889: Branching on node 5261
BBnode 5261 split into 5671 (2067.04) 5672 (2067.34X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2066.833333   ACTIVE NODES: 1024

Task 3890: Branching on node 5273
BBnode 5273 split into 5673 (2067.50X) 5674 (2067.23X) (0.27 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.833333   ACTIVE NODES: 1023

Task 3891: Branching on node 5326
BBnode 5326 split into 5675 (2068.16X) 5676 (2067.00) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.833333   ACTIVE NODES: 1023

Task 3892: Branching on node 5650
BBnode 5650 split into 5677 (2067.33X) 5678 (2066.96) (0.48 seconds)
Child 0 is pruned
LOWER BOUND: 2066.833333   ACTIVE NODES: 1023

Task 3893: Cutting on node 3832
Writing Pool: 2187 cuts
BBnode 3832 (now 5679) can be pruned: upperbound 2068.00 (0.40 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1022

Task 3894: Branching on node 5260
BBnode 5260 split into 5680 (2067.06) 5681 (2067.17X) (0.42 seconds)
Child 1 is pruned
LOWER BOUND: 2066.833333   ACTIVE NODES: 1022

Task 3895: Cutting on node 2318
recomputing rownorms ...
Writing Pool: 2187 cuts
BBnode 2318 (now 5682) done cutting: lowerbound 2066.94 (0.22 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1022

Task 3896: Cutting on node 4695
Writing Pool: 2187 cuts
BBnode 4695 (now 5683) done cutting: lowerbound 2066.90 (0.31 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1022

Task 3897: Cutting on node 4182
recomputing rownorms ...
Writing Pool: 2191 cuts
BBnode 4182 (now 5684) done cutting: lowerbound 2066.91 (0.49 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1022

Task 3898: Cutting on node 2814
recomputing rownorms ...
Writing Pool: 2191 cuts
BBnode 2814 (now 5685) done cutting: lowerbound 2066.86 (0.48 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1022

Task 3899: Cutting on node 3843
recomputing rownorms ...
Writing Pool: 2191 cuts
BBnode 3843 (now 5686) done cutting: lowerbound 2066.89 (0.49 seconds)
LOWER BOUND: 2066.833333   ACTIVE NODES: 1022

Task 3900: Cutting on node 3594
Writing Pool: 2197 cuts
BBnode 3594 (now 5687) done cutting: lowerbound 2066.88 (0.68 seconds)
LOWER BOUND: 2066.833615   ACTIVE NODES: 1022

Task 3901: Branching on node 4997
BBnode 4997 split into 5688 (2067.32X) 5689 (2067.41X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.834171   ACTIVE NODES: 1021

Task 3902: Cutting on node 2582
recomputing rownorms ...
Writing Pool: 2198 cuts
BBnode 2582 (now 5690) done cutting: lowerbound 2066.86 (0.31 seconds)
LOWER BOUND: 2066.835389   ACTIVE NODES: 1021

Task 3903: Branching on node 3846
BBnode 3846 split into 5691 (2066.84) 5692 (2067.34X) (0.39 seconds)
Child 1 is pruned
LOWER BOUND: 2066.835389   ACTIVE NODES: 1021

Task 3904: Cutting on node 5691
Writing Pool: 2198 cuts
BBnode 5691 (now 5693) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.837719   ACTIVE NODES: 1020

Task 3905: Branching on node 4918
BBnode 4918 split into 5694 (2067.25X) 5695 (2067.46X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.838174   ACTIVE NODES: 1019

Task 3906: Cutting on node 3652
recomputing rownorms ...
Writing Pool: 2199 cuts
BBnode 3652 (now 5696) done cutting: lowerbound 2066.89 (0.25 seconds)
LOWER BOUND: 2066.838710   ACTIVE NODES: 1019

Task 3907: Branching on node 5659
BBnode 5659 split into 5697 (2067.26X) 5698 (2067.14X) (0.31 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.838710   ACTIVE NODES: 1018

Task 3908: Cutting on node 5435
recomputing rownorms ...
Writing Pool: 2199 cuts
BBnode 5435 (now 5699) done cutting: lowerbound 2066.84 (0.23 seconds)
LOWER BOUND: 2066.838710   ACTIVE NODES: 1018

Task 3909: Branching on node 5699
BBnode 5699 split into 5700 (2067.25X) 5701 (2067.50X) (0.49 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.839080   ACTIVE NODES: 1017

Task 3910: Branching on node 5531
BBnode 5531 split into 5702 (2067.71X) 5703 (2067.08) (0.47 seconds)
Child 0 is pruned
LOWER BOUND: 2066.839286   ACTIVE NODES: 1017

Task 3911: Branching on node 5245
BBnode 5245 split into 5704 (2066.89) 5705 (2067.25X) (0.38 seconds)
Child 1 is pruned
LOWER BOUND: 2066.839572   ACTIVE NODES: 1017

Task 3912: Cutting on node 1947
recomputing rownorms ...
Writing Pool: 2199 cuts
BBnode 1947 (now 5706) done cutting: lowerbound 2067.00 (0.14 seconds)
LOWER BOUND: 2066.840000   ACTIVE NODES: 1017

Task 3913: Cutting on node 3426
recomputing rownorms ...
Writing Pool: 2199 cuts
BBnode 3426 (now 5707) done cutting: lowerbound 2066.86 (0.20 seconds)
LOWER BOUND: 2066.840000   ACTIVE NODES: 1017

Task 3914: Cutting on node 2700
Writing Pool: 2199 cuts
BBnode 2700 (now 5708) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2066.840062   ACTIVE NODES: 1016

Task 3915: Cutting on node 3283
recomputing rownorms ...
Writing Pool: 2200 cuts
BBnode 3283 (now 5709) done cutting: lowerbound 2066.98 (0.51 seconds)
LOWER BOUND: 2066.840580   ACTIVE NODES: 1016

Task 3916: Branching on node 5573
BBnode 5573 split into 5710 (2067.13X) 5711 (2067.08) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.840756   ACTIVE NODES: 1016

Task 3917: Cutting on node 2426
Writing Pool: 2202 cuts
BBnode 2426 (now 5712) done cutting: lowerbound 2066.97 (0.29 seconds)
LOWER BOUND: 2066.840909   ACTIVE NODES: 1016

Task 3918: Branching on node 4994
BBnode 4994 split into 5713 (2067.11X) 5714 (2067.25X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.840909   ACTIVE NODES: 1015

Task 3919: Branching on node 3601
BBnode 3601 split into 5715 (2067.50X) 5716 (2067.38X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.841270   ACTIVE NODES: 1014

Task 3920: Cutting on node 4161
recomputing rownorms ...
Writing Pool: 2202 cuts
BBnode 4161 (now 5717) done cutting: lowerbound 2067.08 (0.48 seconds)
LOWER BOUND: 2066.841463   ACTIVE NODES: 1014

Task 3921: Cutting on node 3743
recomputing rownorms ...
Writing Pool: 2206 cuts
BBnode 3743 (now 5718) done cutting: lowerbound 2067.06 (0.67 seconds)
LOWER BOUND: 2066.841629   ACTIVE NODES: 1014

Task 3922: Cutting on node 3366
recomputing rownorms ...
Writing Pool: 2206 cuts
BBnode 3366 (now 5719) done cutting: lowerbound 2066.91 (0.22 seconds)
LOWER BOUND: 2066.842105   ACTIVE NODES: 1014

Task 3923: Branching on node 4829
BBnode 4829 split into 5720 (2067.00) 5721 (2067.17X) (0.34 seconds)
Child 1 is pruned
LOWER BOUND: 2066.842105   ACTIVE NODES: 1014

Task 3924: Cutting on node 3154
recomputing rownorms ...
Writing Pool: 2208 cuts
BBnode 3154 (now 5722) done cutting: lowerbound 2066.86 (0.39 seconds)
LOWER BOUND: 2066.842105   ACTIVE NODES: 1014

Task 3925: Cutting on node 2362
Writing Pool: 2208 cuts
BBnode 2362 (now 5723) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.842308   ACTIVE NODES: 1013

Task 3926: Branching on node 4838
BBnode 4838 split into 5724 (2067.37X) 5725 (2067.06) (0.30 seconds)
Child 0 is pruned
LOWER BOUND: 2066.842546   ACTIVE NODES: 1013

Task 3927: Branching on node 5083
BBnode 5083 split into 5726 (2067.60X) 5727 (2067.25X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.842960   ACTIVE NODES: 1012

Task 3928: Branching on node 4545
BBnode 4545 split into 5728 (2067.14X) 5729 (2067.15X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.842975   ACTIVE NODES: 1011

Task 3929: Cutting on node 3849
Writing Pool: 2209 cuts
BBnode 3849 (now 5730) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.843629   ACTIVE NODES: 1010

Task 3930: Cutting on node 3371
recomputing rownorms ...
Writing Pool: 2211 cuts
BBnode 3371 (now 5731) done cutting: lowerbound 2066.76 (0.28 seconds)
LOWER BOUND: 2066.761905   ACTIVE NODES: 1010

Task 3931: Branching on node 5731
BBnode 5731 split into 5732 (2067.21X) 5733 (2066.95) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2066.843750   ACTIVE NODES: 1010

Task 3932: Cutting on node 2866
Writing Pool: 2211 cuts
BBnode 2866 (now 5734) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.843750   ACTIVE NODES: 1009

Task 3933: Cutting on node 3583
Writing Pool: 2211 cuts
BBnode 3583 (now 5735) done cutting: lowerbound 2066.88 (0.26 seconds)
LOWER BOUND: 2066.844156   ACTIVE NODES: 1009

Task 3934: Cutting on node 4061
Writing Pool: 2211 cuts
BBnode 4061 (now 5736) done cutting: lowerbound 2067.04 (0.26 seconds)
LOWER BOUND: 2066.844444   ACTIVE NODES: 1009

Task 3935: Cutting on node 4731
recomputing rownorms ...
Writing Pool: 2211 cuts
BBnode 4731 (now 5737) done cutting: lowerbound 2066.84 (0.20 seconds)
LOWER BOUND: 2066.844444   ACTIVE NODES: 1009

Task 3936: Branching on node 5737
BBnode 5737 split into 5738 (2067.23X) 5739 (2067.18X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.844517   ACTIVE NODES: 1008

Task 3937: Branching on node 5624
BBnode 5624 split into 5740 (2067.48X) 5741 (2067.30X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.845089   ACTIVE NODES: 1007

Task 3938: Cutting on node 3576
Writing Pool: 2211 cuts
BBnode 3576 (now 5742) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.845304   ACTIVE NODES: 1006

Task 3939: Cutting on node 4296
recomputing rownorms ...
Writing Pool: 2211 cuts
BBnode 4296 (now 5743) done cutting: lowerbound 2066.99 (0.30 seconds)
LOWER BOUND: 2066.846154   ACTIVE NODES: 1006

Task 3940: Branching on node 4608
BBnode 4608 split into 5744 (2067.00) 5745 (2067.25X) (0.27 seconds)
Child 1 is pruned
LOWER BOUND: 2066.846154   ACTIVE NODES: 1006

Task 3941: Cutting on node 2805
recomputing rownorms ...
Writing Pool: 2214 cuts
BBnode 2805 (now 5746) done cutting: lowerbound 2066.91 (0.81 seconds)
LOWER BOUND: 2066.846154   ACTIVE NODES: 1006

Task 3942: Cutting on node 3155
Writing Pool: 2223 cuts
BBnode 3155 (now 5747) done cutting: lowerbound 2066.90 (0.59 seconds)
LOWER BOUND: 2066.846154   ACTIVE NODES: 1006

Task 3943: Branching on node 5389
BBnode 5389 split into 5748 (2067.36X) 5749 (2067.16X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.846530   ACTIVE NODES: 1005

Task 3944: Branching on node 3099
BBnode 3099 split into 5750 (2067.51X) 5751 (2067.04) (0.40 seconds)
Child 0 is pruned
LOWER BOUND: 2066.847673   ACTIVE NODES: 1005

Task 3945: Cutting on node 3521
recomputing rownorms ...
Writing Pool: 2223 cuts
BBnode 3521 (now 5752) done cutting: lowerbound 2066.98 (0.23 seconds)
LOWER BOUND: 2066.848101   ACTIVE NODES: 1005

Task 3946: Cutting on node 4106
Writing Pool: 2226 cuts
BBnode 4106 (now 5753) done cutting: lowerbound 2066.90 (1.08 seconds)
LOWER BOUND: 2066.848485   ACTIVE NODES: 1005

Task 3947: Cutting on node 3209
Writing Pool: 2226 cuts
BBnode 3209 (now 5754) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2066.849462   ACTIVE NODES: 1004

Task 3948: Branching on node 5546
BBnode 5546 split into 5755 (2067.24X) 5756 (2067.17X) (0.48 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.850000   ACTIVE NODES: 1003

Task 3949: Cutting on node 1149
Writing Pool: 2226 cuts
BBnode 1149 (now 5757) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.850000   ACTIVE NODES: 1002

Task 3950: Cutting on node 4880
recomputing rownorms ...
Writing Pool: 2226 cuts
BBnode 4880 (now 5758) done cutting: lowerbound 2066.85 (0.18 seconds)
LOWER BOUND: 2066.850000   ACTIVE NODES: 1002

Task 3951: Cutting on node 3589
Writing Pool: 2231 cuts
BBnode 3589 (now 5759) done cutting: lowerbound 2067.04 (0.47 seconds)
LOWER BOUND: 2066.850000   ACTIVE NODES: 1002

Task 3952: Branching on node 5758
BBnode 5758 split into 5760 (2067.18X) 5761 (2067.53X) (0.31 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.850000   ACTIVE NODES: 1001

Task 3953: Branching on node 4930
BBnode 4930 split into 5762 (2067.33X) 5763 (2067.40X) (0.29 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.850000   ACTIVE NODES: 1000

Task 3954: Cutting on node 4694
recomputing rownorms ...
Writing Pool: 2231 cuts
BBnode 4694 (now 5764) done cutting: lowerbound 2066.82 (0.25 seconds)
LOWER BOUND: 2066.818182   ACTIVE NODES: 1000

Task 3955: Branching on node 5764
BBnode 5764 split into 5765 (2068.23X) 5766 (2067.00) (0.25 seconds)
Child 0 is pruned
LOWER BOUND: 2066.850000   ACTIVE NODES: 1000

Task 3956: Cutting on node 4519
Writing Pool: 2231 cuts
BBnode 4519 (now 5767) done cutting: lowerbound 2066.86 (0.30 seconds)
LOWER BOUND: 2066.851064   ACTIVE NODES: 1000

Task 3957: Cutting on node 3301
recomputing rownorms ...
Writing Pool: 2231 cuts
BBnode 3301 (now 5768) done cutting: lowerbound 2066.86 (0.51 seconds)
LOWER BOUND: 2066.851064   ACTIVE NODES: 1000

Task 3958: Branching on node 4045
BBnode 4045 split into 5769 (2067.58X) 5770 (2067.15X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.851406   ACTIVE NODES: 999

Task 3959: Branching on node 5561
BBnode 5561 split into 5771 (2067.25X) 5772 (2067.17X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.852055   ACTIVE NODES: 998

Task 3960: Branching on node 4771
BBnode 4771 split into 5773 (2067.11X) 5774 (2067.13X) (0.48 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.852273   ACTIVE NODES: 997

Task 3961: Branching on node 5127
BBnode 5127 split into 5775 (2067.10) 5776 (2067.33X) (0.34 seconds)
Child 1 is pruned
LOWER BOUND: 2066.852300   ACTIVE NODES: 997

Task 3962: Branching on node 4535
BBnode 4535 split into 5777 (2067.00) 5778 (2067.40X) (0.34 seconds)
Child 1 is pruned
LOWER BOUND: 2066.852632   ACTIVE NODES: 997

Task 3963: Branching on node 5449
BBnode 5449 split into 5779 (2067.80X) 5780 (2067.00) (0.38 seconds)
Child 0 is pruned
LOWER BOUND: 2066.852865   ACTIVE NODES: 997

Task 3964: Cutting on node 5347
recomputing rownorms ...
Writing Pool: 2231 cuts
BBnode 5347 (now 5781) done cutting: lowerbound 2066.88 (0.25 seconds)
LOWER BOUND: 2066.852941   ACTIVE NODES: 997

Task 3965: Branching on node 4739
BBnode 4739 split into 5782 (2067.57X) 5783 (2067.35X) (0.29 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.852941   ACTIVE NODES: 996

Task 3966: Cutting on node 3044
recomputing rownorms ...
Writing Pool: 2233 cuts
BBnode 3044 (now 5784) done cutting: lowerbound 2066.98 (0.27 seconds)
LOWER BOUND: 2066.853535   ACTIVE NODES: 996

Task 3967: Cutting on node 4952
Writing Pool: 2233 cuts
BBnode 4952 (now 5785) done cutting: lowerbound 2066.85 (0.25 seconds)
LOWER BOUND: 2066.853535   ACTIVE NODES: 996

Task 3968: Branching on node 5785
BBnode 5785 split into 5786 (2067.00) 5787 (2067.70X) (0.42 seconds)
Child 1 is pruned
LOWER BOUND: 2066.853774   ACTIVE NODES: 996

Task 3969: Branching on node 5300
BBnode 5300 split into 5788 (2067.02) 5789 (2067.11X) (0.35 seconds)
Child 1 is pruned
LOWER BOUND: 2066.854300   ACTIVE NODES: 996

Task 3970: Cutting on node 3273
Writing Pool: 2233 cuts
BBnode 3273 (now 5790) done cutting: lowerbound 2067.04 (0.57 seconds)
LOWER BOUND: 2066.854369   ACTIVE NODES: 996

Task 3971: Cutting on node 4420
Writing Pool: 2233 cuts
BBnode 4420 (now 5791) done cutting: lowerbound 2067.00 (0.51 seconds)
LOWER BOUND: 2066.854545   ACTIVE NODES: 996

Task 3972: Cutting on node 2304
Writing Pool: 2233 cuts
BBnode 2304 (now 5792) done cutting: lowerbound 2067.00 (0.24 seconds)
LOWER BOUND: 2066.854575   ACTIVE NODES: 996

Task 3973: Branching on node 5612
BBnode 5612 split into 5793 (2067.13X) 5794 (2067.20X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.855263   ACTIVE NODES: 995

Task 3974: Branching on node 5550
BBnode 5550 split into 5795 (2067.57X) 5796 (2067.22X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.855567   ACTIVE NODES: 994

Task 3975: Branching on node 4357
BBnode 4357 split into 5797 (2067.40X) 5798 (2067.04) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.856000   ACTIVE NODES: 994

Task 3976: Cutting on node 2327
Writing Pool: 2235 cuts
BBnode 2327 (now 5799) done cutting: lowerbound 2067.06 (0.51 seconds)
LOWER BOUND: 2066.856287   ACTIVE NODES: 994

Task 3977: Branching on node 5768
BBnode 5768 split into 5800 (2067.20X) 5801 (2067.29X) (0.29 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.856410   ACTIVE NODES: 993

Task 3978: Cutting on node 3369
recomputing rownorms ...
Writing Pool: 2235 cuts
BBnode 3369 (now 5802) done cutting: lowerbound 2067.03 (0.52 seconds)
LOWER BOUND: 2066.856678   ACTIVE NODES: 993

Task 3979: Branching on node 5621
BBnode 5621 split into 5803 (2067.23X) 5804 (2067.71X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.857143   ACTIVE NODES: 992

Task 3980: Cutting on node 3353
Writing Pool: 2235 cuts
BBnode 3353 (now 5805) done cutting: lowerbound 2066.86 (0.16 seconds)
LOWER BOUND: 2066.857143   ACTIVE NODES: 992

Task 3981: Cutting on node 4135
recomputing rownorms ...
Writing Pool: 2235 cuts
BBnode 4135 (now 5806) done cutting: lowerbound 2066.88 (0.26 seconds)
LOWER BOUND: 2066.857143   ACTIVE NODES: 992

Task 3982: Cutting on node 2555
Writing Pool: 2239 cuts
BBnode 2555 (now 5807) can be pruned: upperbound 2068.00 (0.12 seconds)
LOWER BOUND: 2066.857143   ACTIVE NODES: 991

Task 3983: Cutting on node 2397
Writing Pool: 2240 cuts
BBnode 2397 (now 5808) done cutting: lowerbound 2067.00 (0.14 seconds)
LOWER BOUND: 2066.857143   ACTIVE NODES: 991

Task 3984: Cutting on node 4524
Writing Pool: 2247 cuts
BBnode 4524 (now 5809) done cutting: lowerbound 2067.00 (0.72 seconds)
LOWER BOUND: 2066.857143   ACTIVE NODES: 991

Task 3985: Branching on node 5805
BBnode 5805 split into 5810 (2067.36X) 5811 (2067.25X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.857143   ACTIVE NODES: 990

Task 3986: Branching on node 5707
BBnode 5707 split into 5812 (2067.89X) 5813 (2067.29X) (0.48 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.857143   ACTIVE NODES: 989

Task 3987: Branching on node 4075
BBnode 4075 split into 5814 (2067.60X) 5815 (2067.48X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.857143   ACTIVE NODES: 988

Task 3988: Cutting on node 4784
Writing Pool: 2249 cuts
BBnode 4784 (now 5816) done cutting: lowerbound 2066.94 (0.30 seconds)
LOWER BOUND: 2066.857143   ACTIVE NODES: 988

Task 3989: Branching on node 5004
BBnode 5004 split into 5817 (2067.45X) 5818 (2067.48X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.857143   ACTIVE NODES: 987

Task 3990: Branching on node 5690
BBnode 5690 split into 5819 (2067.33X) 5820 (2067.26X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.857143   ACTIVE NODES: 986

Task 3991: Cutting on node 4208
Writing Pool: 2249 cuts
BBnode 4208 (now 5821) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.857143   ACTIVE NODES: 985

Task 3992: Cutting on node 3600
recomputing rownorms ...
Writing Pool: 2249 cuts
BBnode 3600 (now 5822) done cutting: lowerbound 2066.86 (0.44 seconds)
LOWER BOUND: 2066.857143   ACTIVE NODES: 985

Task 3993: Cutting on node 3216
recomputing rownorms ...
Writing Pool: 2249 cuts
BBnode 3216 (now 5823) done cutting: lowerbound 2066.88 (0.71 seconds)
LOWER BOUND: 2066.857143   ACTIVE NODES: 985

Task 3994: Cutting on node 1800
Writing Pool: 2249 cuts
BBnode 1800 (now 5824) done cutting: lowerbound 2067.00 (0.24 seconds)
LOWER BOUND: 2066.857843   ACTIVE NODES: 985

Task 3995: Branching on node 5293
BBnode 5293 split into 5825 (2067.04) 5826 (2067.19X) (0.37 seconds)
Child 1 is pruned
LOWER BOUND: 2066.858974   ACTIVE NODES: 985

Task 3996: Cutting on node 4767
recomputing rownorms ...
Writing Pool: 2249 cuts
BBnode 4767 (now 5827) done cutting: lowerbound 2066.88 (0.25 seconds)
LOWER BOUND: 2066.858974   ACTIVE NODES: 985

Task 3997: Cutting on node 2455
recomputing rownorms ...
Writing Pool: 2249 cuts
BBnode 2455 (now 5828) done cutting: lowerbound 2067.01 (0.26 seconds)
LOWER BOUND: 2066.859614   ACTIVE NODES: 985

Task 3998: Cutting on node 3229
Writing Pool: 2249 cuts
BBnode 3229 (now 5829) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.859740   ACTIVE NODES: 984

Task 3999: Branching on node 4644
BBnode 4644 split into 5830 (2067.03) 5831 (2067.33X) (0.33 seconds)
Child 1 is pruned
LOWER BOUND: 2066.860465   ACTIVE NODES: 984

Task 4000: Cutting on node 3405
Writing Pool: 2249 cuts
BBnode 3405 (now 5832) done cutting: lowerbound 2067.06 (0.31 seconds)
LOWER BOUND: 2066.861111   ACTIVE NODES: 984

Task 4001: Branching on node 5283
BBnode 5283 split into 5833 (2067.20X) 5834 (2067.23X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.861386   ACTIVE NODES: 983

Task 4002: Branching on node 4981
BBnode 4981 split into 5835 (2067.12X) 5836 (2067.12X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.861386   ACTIVE NODES: 982

Task 4003: Branching on node 5722
BBnode 5722 split into 5837 (2067.45X) 5838 (2067.25X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.861538   ACTIVE NODES: 981

Task 4004: Cutting on node 3367
recomputing rownorms ...
Writing Pool: 2249 cuts
BBnode 3367 (now 5839) done cutting: lowerbound 2067.09 (0.21 seconds)
LOWER BOUND: 2066.861538   ACTIVE NODES: 981

Task 4005: Cutting on node 2649
Writing Pool: 2250 cuts
BBnode 2649 (now 5840) can be pruned: upperbound 2068.00 (0.18 seconds)
LOWER BOUND: 2066.861827   ACTIVE NODES: 980

Task 4006: Branching on node 5685
BBnode 5685 split into 5841 (2067.28X) 5842 (2067.33X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.862069   ACTIVE NODES: 979

Task 4007: Branching on node 4982
BBnode 4982 split into 5843 (2067.57X) 5844 (2067.35X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.862245   ACTIVE NODES: 978

Task 4008: Branching on node 5767
BBnode 5767 split into 5845 (2067.18X) 5846 (2067.34X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.862745   ACTIVE NODES: 977

Task 4009: Cutting on node 2948
Writing Pool: 2250 cuts
BBnode 2948 (now 5847) done cutting: lowerbound 2067.06 (0.42 seconds)
LOWER BOUND: 2066.863128   ACTIVE NODES: 977

Task 4010: Cutting on node 3200
Writing Pool: 2250 cuts
BBnode 3200 (now 5848) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.863636   ACTIVE NODES: 976

Task 4011: Branching on node 5822
BBnode 5822 split into 5849 (2067.22X) 5850 (2067.50X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.863636   ACTIVE NODES: 975

Task 4012: Branching on node 4807
BBnode 4807 split into 5851 (2067.14X) 5852 (2067.24X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.863636   ACTIVE NODES: 974

Task 4013: Cutting on node 1897
Writing Pool: 2251 cuts
BBnode 1897 (now 5853) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2066.863636   ACTIVE NODES: 973

Task 4014: Cutting on node 2755
Writing Pool: 2251 cuts
BBnode 2755 (now 5854) can be pruned: upperbound 2068.00 (0.13 seconds)
LOWER BOUND: 2066.863636   ACTIVE NODES: 972

Task 4015: Branching on node 4300
BBnode 4300 split into 5855 (2067.24X) 5856 (2067.18X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.864286   ACTIVE NODES: 971

Task 4016: Cutting on node 4517
recomputing rownorms ...
Writing Pool: 2251 cuts
BBnode 4517 (now 5857) done cutting: lowerbound 2066.86 (0.21 seconds)
LOWER BOUND: 2066.864286   ACTIVE NODES: 971

Task 4017: Branching on node 5857
BBnode 5857 split into 5858 (2067.23X) 5859 (2067.39X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.864407   ACTIVE NODES: 970

Task 4018: Cutting on node 4112
recomputing rownorms ...
Writing Pool: 2251 cuts
BBnode 4112 (now 5860) done cutting: lowerbound 2066.90 (0.28 seconds)
LOWER BOUND: 2066.864407   ACTIVE NODES: 970

Task 4019: Cutting on node 4308
Writing Pool: 2251 cuts
BBnode 4308 (now 5861) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.864865   ACTIVE NODES: 969

Task 4020: Cutting on node 1492
Writing Pool: 2251 cuts
BBnode 1492 (now 5862) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2066.864865   ACTIVE NODES: 968

Task 4021: Branching on node 5545
BBnode 5545 split into 5863 (2067.24X) 5864 (2067.33X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.865385   ACTIVE NODES: 967

Task 4022: Cutting on node 3486
Writing Pool: 2251 cuts
BBnode 3486 (now 5865) done cutting: lowerbound 2067.00 (0.23 seconds)
LOWER BOUND: 2066.865854   ACTIVE NODES: 967

Task 4023: Cutting on node 3322
recomputing rownorms ...
Writing Pool: 2251 cuts
BBnode 3322 (now 5866) done cutting: lowerbound 2067.00 (0.26 seconds)
LOWER BOUND: 2066.866093   ACTIVE NODES: 967

Task 4024: Cutting on node 4323
Writing Pool: 2253 cuts
BBnode 4323 (now 5867) done cutting: lowerbound 2067.05 (0.49 seconds)
LOWER BOUND: 2066.866197   ACTIVE NODES: 967

Task 4025: Branching on node 4207
BBnode 4207 split into 5868 (2067.04) 5869 (2067.16X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2066.866469   ACTIVE NODES: 967

Task 4026: Cutting on node 2034
Writing Pool: 2253 cuts
BBnode 2034 (now 5870) done cutting: lowerbound 2066.97 (0.26 seconds)
LOWER BOUND: 2066.866667   ACTIVE NODES: 967

Task 4027: Cutting on node 2886
recomputing rownorms ...
Writing Pool: 2254 cuts
BBnode 2886 (now 5871) done cutting: lowerbound 2067.02 (0.35 seconds)
LOWER BOUND: 2066.866667   ACTIVE NODES: 967

Task 4028: Branching on node 4878
BBnode 4878 split into 5872 (2067.19X) 5873 (2067.02) (0.31 seconds)
Child 0 is pruned
LOWER BOUND: 2066.866667   ACTIVE NODES: 967

Task 4029: Branching on node 5575
BBnode 5575 split into 5874 (2067.17X) 5875 (2067.12X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.866667   ACTIVE NODES: 966

Task 4030: Branching on node 5414
BBnode 5414 split into 5876 (2067.81X) 5877 (2067.48X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.866667   ACTIVE NODES: 965

Task 4031: Branching on node 4961
BBnode 4961 split into 5878 (2067.21X) 5879 (2067.42X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.866667   ACTIVE NODES: 964

Task 4032: Cutting on node 4269
Writing Pool: 2254 cuts
BBnode 4269 (now 5880) done cutting: lowerbound 2066.93 (0.27 seconds)
LOWER BOUND: 2066.866667   ACTIVE NODES: 964

Task 4033: Cutting on node 4087
recomputing rownorms ...
Writing Pool: 2256 cuts
BBnode 4087 (now 5881) done cutting: lowerbound 2067.01 (0.37 seconds)
LOWER BOUND: 2066.866667   ACTIVE NODES: 964

Task 4034: Cutting on node 4110
Writing Pool: 2256 cuts
BBnode 4110 (now 5882) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2066.866667   ACTIVE NODES: 963

Task 4035: Cutting on node 4086
recomputing rownorms ...
Writing Pool: 2256 cuts
BBnode 4086 (now 5883) done cutting: lowerbound 2066.87 (0.21 seconds)
LOWER BOUND: 2066.866667   ACTIVE NODES: 963

Task 4036: Branching on node 5883
BBnode 5883 split into 5884 (2067.22X) 5885 (2067.17X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.867424   ACTIVE NODES: 962

Task 4037: Cutting on node 2680
recomputing rownorms ...
Writing Pool: 2256 cuts
BBnode 2680 (now 5886) done cutting: lowerbound 2067.07 (0.40 seconds)
LOWER BOUND: 2066.867568   ACTIVE NODES: 962

Task 4038: Branching on node 5470
BBnode 5470 split into 5887 (2067.23X) 5888 (2067.10X) (0.29 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.867647   ACTIVE NODES: 961

Task 4039: Branching on node 5647
BBnode 5647 split into 5889 (2067.27X) 5890 (2067.14X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.867810   ACTIVE NODES: 960

Task 4040: Cutting on node 1154
recomputing rownorms ...
Writing Pool: 2261 cuts
BBnode 1154 (now 5891) done cutting: lowerbound 2067.07 (0.54 seconds)
LOWER BOUND: 2066.867845   ACTIVE NODES: 960

Task 4041: Branching on node 5518
BBnode 5518 split into 5892 (2067.13X) 5893 (2067.09) (0.33 seconds)
Child 0 is pruned
LOWER BOUND: 2066.868421   ACTIVE NODES: 960

Task 4042: Cutting on node 2371
recomputing rownorms ...
Writing Pool: 2261 cuts
BBnode 2371 (now 5894) done cutting: lowerbound 2067.05 (0.23 seconds)
LOWER BOUND: 2066.868421   ACTIVE NODES: 960

Task 4043: Branching on node 5225
BBnode 5225 split into 5895 (2067.41X) 5896 (2067.00) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.868613   ACTIVE NODES: 960

Task 4044: Branching on node 5390
BBnode 5390 split into 5897 (2066.87) 5898 (2067.10X) (0.30 seconds)
Child 1 is pruned
LOWER BOUND: 2066.868613   ACTIVE NODES: 960

Task 4045: Cutting on node 5897
Writing Pool: 2261 cuts
BBnode 5897 (now 5899) done cutting: lowerbound 2067.08 (0.26 seconds)
LOWER BOUND: 2066.869565   ACTIVE NODES: 960

Task 4046: Cutting on node 3606
recomputing rownorms ...
Writing Pool: 2261 cuts
BBnode 3606 (now 5900) done cutting: lowerbound 2067.01 (0.27 seconds)
LOWER BOUND: 2066.869863   ACTIVE NODES: 960

Task 4047: Branching on node 5138
BBnode 5138 split into 5901 (2067.34X) 5902 (2067.19X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.870130   ACTIVE NODES: 959

Task 4048: Cutting on node 2435
recomputing rownorms ...
Writing Pool: 2261 cuts
BBnode 2435 (now 5903) done cutting: lowerbound 2066.86 (0.51 seconds)
LOWER BOUND: 2066.855508   ACTIVE NODES: 959

Task 4049: Branching on node 5903
BBnode 5903 split into 5904 (2067.60X) 5905 (2067.27X) (0.49 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.870588   ACTIVE NODES: 958

Task 4050: Cutting on node 4343
Writing Pool: 2261 cuts
BBnode 4343 (now 5906) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.870968   ACTIVE NODES: 957

Task 4051: Cutting on node 2871
Writing Pool: 2261 cuts
BBnode 2871 (now 5907) done cutting: lowerbound 2066.90 (0.20 seconds)
LOWER BOUND: 2066.871387   ACTIVE NODES: 957

Task 4052: Cutting on node 4724
Writing Pool: 2261 cuts
BBnode 4724 (now 5908) done cutting: lowerbound 2067.08 (0.31 seconds)
LOWER BOUND: 2066.871622   ACTIVE NODES: 957

Task 4053: Cutting on node 3936
recomputing rownorms ...
Writing Pool: 2270 cuts
BBnode 3936 (now 5909) done cutting: lowerbound 2066.88 (0.98 seconds)
LOWER BOUND: 2066.871841   ACTIVE NODES: 957

Task 4054: Branching on node 4796
BBnode 4796 split into 5910 (2067.68X) 5911 (2067.25X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.871951   ACTIVE NODES: 956

Task 4055: Cutting on node 3739
recomputing rownorms ...
Writing Pool: 2270 cuts
BBnode 3739 (now 5912) done cutting: lowerbound 2066.99 (0.21 seconds)
LOWER BOUND: 2066.872281   ACTIVE NODES: 956

Task 4056: Cutting on node 4437
recomputing rownorms ...
Writing Pool: 2270 cuts
BBnode 4437 (now 5913) done cutting: lowerbound 2066.89 (0.27 seconds)
LOWER BOUND: 2066.872340   ACTIVE NODES: 956

Task 4057: Cutting on node 3767
recomputing rownorms ...
Writing Pool: 2270 cuts
BBnode 3767 (now 5914) done cutting: lowerbound 2066.92 (0.24 seconds)
LOWER BOUND: 2066.872340   ACTIVE NODES: 956

Task 4058: Branching on node 4670
BBnode 4670 split into 5915 (2067.24X) 5916 (2067.58X) (0.30 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.872340   ACTIVE NODES: 955

Task 4059: Cutting on node 4003
recomputing rownorms ...
Writing Pool: 2271 cuts
BBnode 4003 (now 5917) done cutting: lowerbound 2067.02 (0.30 seconds)
LOWER BOUND: 2066.872642   ACTIVE NODES: 955

Task 4060: Cutting on node 3837
Writing Pool: 2271 cuts
BBnode 3837 (now 5918) done cutting: lowerbound 2067.03 (0.28 seconds)
LOWER BOUND: 2066.872727   ACTIVE NODES: 955

Task 4061: Cutting on node 5448
recomputing rownorms ...
Writing Pool: 2271 cuts
BBnode 5448 (now 5919) done cutting: lowerbound 2066.96 (0.51 seconds)
LOWER BOUND: 2066.872727   ACTIVE NODES: 955

Task 4062: Branching on node 4602
BBnode 4602 split into 5920 (2067.11X) 5921 (2067.22X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.873016   ACTIVE NODES: 954

Task 4063: Branching on node 5391
BBnode 5391 split into 5922 (2067.33X) 5923 (2067.60X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.873239   ACTIVE NODES: 953

Task 4064: Branching on node 5091
BBnode 5091 split into 5924 (2067.18X) 5925 (2067.50X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.875000   ACTIVE NODES: 952

Task 4065: Cutting on node 4305
Writing Pool: 2274 cuts
BBnode 4305 (now 5926) can be pruned: upperbound 2068.00 (0.24 seconds)
LOWER BOUND: 2066.875000   ACTIVE NODES: 951

Task 4066: Cutting on node 4451
recomputing rownorms ...
Writing Pool: 2276 cuts
BBnode 4451 (now 5927) done cutting: lowerbound 2066.88 (0.64 seconds)
LOWER BOUND: 2066.875000   ACTIVE NODES: 951

Task 4067: Cutting on node 4280
Writing Pool: 2276 cuts
BBnode 4280 (now 5928) done cutting: lowerbound 2066.88 (0.45 seconds)
LOWER BOUND: 2066.875000   ACTIVE NODES: 951

Task 4068: Cutting on node 3010
recomputing rownorms ...
Writing Pool: 2276 cuts
BBnode 3010 (now 5929) done cutting: lowerbound 2067.07 (0.26 seconds)
LOWER BOUND: 2066.875000   ACTIVE NODES: 951

Task 4069: Cutting on node 3802
recomputing rownorms ...
Writing Pool: 2277 cuts
BBnode 3802 (now 5930) done cutting: lowerbound 2066.98 (0.40 seconds)
LOWER BOUND: 2066.875000   ACTIVE NODES: 951

Task 4070: Branching on node 5166
BBnode 5166 split into 5931 (2067.75X) 5932 (2067.00) (0.38 seconds)
Child 0 is pruned
LOWER BOUND: 2066.875000   ACTIVE NODES: 951

Task 4071: Cutting on node 4033
Writing Pool: 2280 cuts
BBnode 4033 (now 5933) done cutting: lowerbound 2066.90 (0.93 seconds)
LOWER BOUND: 2066.875000   ACTIVE NODES: 951

Task 4072: Branching on node 5246
BBnode 5246 split into 5934 (2067.19X) 5935 (2067.56X) (0.30 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.875000   ACTIVE NODES: 950

Task 4073: Cutting on node 2821
Writing Pool: 2280 cuts
BBnode 2821 (now 5936) done cutting: lowerbound 2067.06 (0.35 seconds)
LOWER BOUND: 2066.875000   ACTIVE NODES: 950

Task 4074: Branching on node 4955
BBnode 4955 split into 5937 (2067.20X) 5938 (2067.68X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.875000   ACTIVE NODES: 949

Task 4075: Cutting on node 1280
recomputing rownorms ...
Writing Pool: 2281 cuts
BBnode 1280 (now 5939) done cutting: lowerbound 2066.95 (0.28 seconds)
LOWER BOUND: 2066.875000   ACTIVE NODES: 949

Task 4076: Branching on node 4795
BBnode 4795 split into 5940 (2067.33X) 5941 (2068.00X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.875000   ACTIVE NODES: 948

Task 4077: Branching on node 5827
BBnode 5827 split into 5942 (2067.06) 5943 (2067.92X) (0.42 seconds)
Child 1 is pruned
LOWER BOUND: 2066.875000   ACTIVE NODES: 948

Task 4078: Cutting on node 3637
recomputing rownorms ...
Writing Pool: 2281 cuts
BBnode 3637 (now 5944) done cutting: lowerbound 2067.04 (0.28 seconds)
LOWER BOUND: 2066.875000   ACTIVE NODES: 948

Task 4079: Branching on node 5654
BBnode 5654 split into 5945 (2067.33X) 5946 (2067.62X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.875000   ACTIVE NODES: 947

Task 4080: Cutting on node 2747
recomputing rownorms ...
Writing Pool: 2281 cuts
BBnode 2747 (now 5947) done cutting: lowerbound 2066.97 (0.49 seconds)
LOWER BOUND: 2066.875912   ACTIVE NODES: 947

Task 4081: Cutting on node 4355
Writing Pool: 2281 cuts
BBnode 4355 (now 5948) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.876344   ACTIVE NODES: 946

Task 4082: Cutting on node 3692
Writing Pool: 2281 cuts
BBnode 3692 (now 5949) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.876596   ACTIVE NODES: 945

Task 4083: Cutting on node 4525
Writing Pool: 2281 cuts
BBnode 4525 (now 5950) done cutting: lowerbound 2067.01 (0.27 seconds)
LOWER BOUND: 2066.876812   ACTIVE NODES: 945

Task 4084: Cutting on node 2856
Writing Pool: 2282 cuts
BBnode 2856 (now 5951) done cutting: lowerbound 2067.03 (0.26 seconds)
LOWER BOUND: 2066.877836   ACTIVE NODES: 945

Task 4085: Cutting on node 4521
Writing Pool: 2282 cuts
BBnode 4521 (now 5952) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.877907   ACTIVE NODES: 944

Task 4086: Branching on node 5823
BBnode 5823 split into 5953 (2067.73X) 5954 (2067.33X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.878261   ACTIVE NODES: 943

Task 4087: Branching on node 5781
BBnode 5781 split into 5955 (2067.49X) 5956 (2067.29X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.878378   ACTIVE NODES: 942

Task 4088: Cutting on node 3387
Writing Pool: 2282 cuts
BBnode 3387 (now 5957) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.878571   ACTIVE NODES: 941

Task 4089: Cutting on node 3074
recomputing rownorms ...
Writing Pool: 2282 cuts
BBnode 3074 (now 5958) done cutting: lowerbound 2066.92 (0.17 seconds)
LOWER BOUND: 2066.878698   ACTIVE NODES: 941

Task 4090: Cutting on node 4273
Writing Pool: 2282 cuts
BBnode 4273 (now 5959) done cutting: lowerbound 2066.90 (0.25 seconds)
LOWER BOUND: 2066.879138   ACTIVE NODES: 941

Task 4091: Cutting on node 2789
Writing Pool: 2282 cuts
BBnode 2789 (now 5960) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.879310   ACTIVE NODES: 940

Task 4092: Cutting on node 5598
Writing Pool: 2282 cuts
BBnode 5598 (now 5961) done cutting: lowerbound 2066.88 (0.28 seconds)
LOWER BOUND: 2066.879310   ACTIVE NODES: 940

Task 4093: Branching on node 5961
BBnode 5961 split into 5962 (2067.56X) 5963 (2067.33X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.879518   ACTIVE NODES: 939

Task 4094: Cutting on node 3752
recomputing rownorms ...
Writing Pool: 2282 cuts
BBnode 3752 (now 5964) done cutting: lowerbound 2066.91 (0.49 seconds)
LOWER BOUND: 2066.880000   ACTIVE NODES: 939

Task 4095: Cutting on node 3363
Writing Pool: 2283 cuts
BBnode 3363 (now 5965) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.880000   ACTIVE NODES: 938

Task 4096: Branching on node 1933
BBnode 1933 split into 5966 (2067.00) 5967 (2067.59X) (0.34 seconds)
Child 1 is pruned
LOWER BOUND: 2066.880952   ACTIVE NODES: 938

Task 4097: Cutting on node 4939
Writing Pool: 2283 cuts
BBnode 4939 (now 5968) done cutting: lowerbound 2067.09 (0.31 seconds)
LOWER BOUND: 2066.880952   ACTIVE NODES: 938

Task 4098: Branching on node 5927
BBnode 5927 split into 5969 (2067.16X) 5970 (2067.17X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.881250   ACTIVE NODES: 937

Task 4099: Cutting on node 4699
Writing Pool: 2285 cuts
BBnode 4699 (now 5971) done cutting: lowerbound 2066.99 (0.29 seconds)
LOWER BOUND: 2066.881356   ACTIVE NODES: 937

Task 4100: Branching on node 2797
BBnode 2797 split into 5972 (2067.17X) 5973 (2067.50X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.881356   ACTIVE NODES: 936

Task 4101: Branching on node 5687
BBnode 5687 split into 5974 (2067.22X) 5975 (2067.53X) (0.75 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.882075   ACTIVE NODES: 935

Task 4102: Cutting on node 3658
Writing Pool: 2285 cuts
BBnode 3658 (now 5976) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.882353   ACTIVE NODES: 934

Task 4103: Cutting on node 4387
Writing Pool: 2285 cuts
BBnode 4387 (now 5977) done cutting: lowerbound 2066.94 (0.24 seconds)
LOWER BOUND: 2066.882353   ACTIVE NODES: 934

Task 4104: Branching on node 5928
BBnode 5928 split into 5978 (2067.25X) 5979 (2067.10) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.882353   ACTIVE NODES: 934

Task 4105: Branching on node 5735
BBnode 5735 split into 5980 (2068.33X) 5981 (2067.00) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.882353   ACTIVE NODES: 934

Task 4106: Cutting on node 3988
Writing Pool: 2286 cuts
BBnode 3988 (now 5982) done cutting: lowerbound 2067.04 (0.47 seconds)
LOWER BOUND: 2066.883117   ACTIVE NODES: 934

Task 4107: Branching on node 4886
BBnode 4886 split into 5983 (2067.13X) 5984 (2067.14X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.884005   ACTIVE NODES: 933

Task 4108: Branching on node 4707
BBnode 4707 split into 5985 (2067.25X) 5986 (2067.61X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.884058   ACTIVE NODES: 932

Task 4109: Cutting on node 3030
Writing Pool: 2286 cuts
BBnode 3030 (now 5987) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.884422   ACTIVE NODES: 931

Task 4110: Branching on node 5909
BBnode 5909 split into 5988 (2067.00) 5989 (2067.18X) (0.65 seconds)
Child 1 is pruned
LOWER BOUND: 2066.884615   ACTIVE NODES: 931

Task 4111: Branching on node 5352
BBnode 5352 split into 5990 (2067.50X) 5991 (2067.22X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.884615   ACTIVE NODES: 930

Task 4112: Branching on node 5806
BBnode 5806 split into 5992 (2067.30X) 5993 (2067.33X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.884892   ACTIVE NODES: 929

Task 4113: Cutting on node 3417
recomputing rownorms ...
Writing Pool: 2286 cuts
BBnode 3417 (now 5994) done cutting: lowerbound 2067.04 (0.39 seconds)
LOWER BOUND: 2066.885011   ACTIVE NODES: 929

Task 4114: Branching on node 5366
BBnode 5366 split into 5995 (2067.09) 5996 (2067.12X) (0.31 seconds)
Child 1 is pruned
LOWER BOUND: 2066.885064   ACTIVE NODES: 929

Task 4115: Cutting on node 2609
Writing Pool: 2287 cuts
BBnode 2609 (now 5997) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2066.885106   ACTIVE NODES: 928

Task 4116: Branching on node 4617
BBnode 4617 split into 5998 (2067.72X) 5999 (2067.67X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.885496   ACTIVE NODES: 927

Task 4117: Cutting on node 3410
recomputing rownorms ...
Writing Pool: 2288 cuts
BBnode 3410 (now 6000) done cutting: lowerbound 2067.04 (0.58 seconds)
LOWER BOUND: 2066.885714   ACTIVE NODES: 927

Task 4118: Cutting on node 2726
recomputing rownorms ...
Writing Pool: 2288 cuts
BBnode 2726 (now 6001) done cutting: lowerbound 2066.98 (0.30 seconds)
LOWER BOUND: 2066.885802   ACTIVE NODES: 927

Task 4119: Branching on node 5631
BBnode 5631 split into 6002 (2067.22X) 6003 (2067.47X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.886503   ACTIVE NODES: 926

Task 4120: Cutting on node 2523
recomputing rownorms ...
Writing Pool: 2289 cuts
BBnode 2523 (now 6004) done cutting: lowerbound 2067.01 (0.67 seconds)
LOWER BOUND: 2066.886510   ACTIVE NODES: 926

Task 4121: Cutting on node 3077
Writing Pool: 2289 cuts
BBnode 3077 (now 6005) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2066.886667   ACTIVE NODES: 925

Task 4122: Branching on node 5661
BBnode 5661 split into 6006 (2067.65X) 6007 (2067.04) (0.38 seconds)
Child 0 is pruned
LOWER BOUND: 2066.886792   ACTIVE NODES: 925

Task 4123: Cutting on node 4063
recomputing rownorms ...
Writing Pool: 2289 cuts
BBnode 4063 (now 6008) done cutting: lowerbound 2066.90 (0.20 seconds)
LOWER BOUND: 2066.887097   ACTIVE NODES: 925

Task 4124: Branching on node 5525
BBnode 5525 split into 6009 (2067.32X) 6010 (2067.38X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.888179   ACTIVE NODES: 924

Task 4125: Branching on node 5508
BBnode 5508 split into 6011 (2067.33X) 6012 (2067.14X) (0.29 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.888298   ACTIVE NODES: 923

Task 4126: Cutting on node 4219
recomputing rownorms ...
Writing Pool: 2289 cuts
BBnode 4219 (now 6013) done cutting: lowerbound 2066.91 (0.29 seconds)
LOWER BOUND: 2066.888454   ACTIVE NODES: 923

Task 4127: Branching on node 4970
BBnode 4970 split into 6014 (2067.30X) 6015 (2066.97) (0.42 seconds)
Child 0 is pruned
LOWER BOUND: 2066.888889   ACTIVE NODES: 923

Task 4128: Cutting on node 4799
Writing Pool: 2289 cuts
BBnode 4799 (now 6016) done cutting: lowerbound 2067.00 (0.50 seconds)
LOWER BOUND: 2066.888889   ACTIVE NODES: 923

Task 4129: Cutting on node 4172
Writing Pool: 2290 cuts
BBnode 4172 (now 6017) done cutting: lowerbound 2067.00 (0.29 seconds)
LOWER BOUND: 2066.888889   ACTIVE NODES: 923

Task 4130: Cutting on node 2577
recomputing rownorms ...
Writing Pool: 2290 cuts
BBnode 2577 (now 6018) done cutting: lowerbound 2066.97 (0.52 seconds)
LOWER BOUND: 2066.888889   ACTIVE NODES: 923

Task 4131: Cutting on node 2715
recomputing rownorms ...
Writing Pool: 2305 cuts
BBnode 2715 (now 6019) done cutting: lowerbound 2067.00 (1.37 seconds)
LOWER BOUND: 2066.888889   ACTIVE NODES: 923

Task 4132: Cutting on node 3109
recomputing rownorms ...
Writing Pool: 2305 cuts
BBnode 3109 (now 6020) done cutting: lowerbound 2066.95 (0.23 seconds)
LOWER BOUND: 2066.888889   ACTIVE NODES: 923

Task 4133: Cutting on node 2793
Writing Pool: 2305 cuts
BBnode 2793 (now 6021) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.888889   ACTIVE NODES: 922

Task 4134: Cutting on node 4588
recomputing rownorms ...
Writing Pool: 2305 cuts
BBnode 4588 (now 6022) done cutting: lowerbound 2066.88 (0.20 seconds)
LOWER BOUND: 2066.875000   ACTIVE NODES: 922

Task 4135: Branching on node 6022
BBnode 6022 split into 6023 (2067.34X) 6024 (2067.15X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.888889   ACTIVE NODES: 921

Task 4136: Branching on node 4282
BBnode 4282 split into 6025 (2067.26X) 6026 (2067.16X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.888889   ACTIVE NODES: 920

Task 4137: Cutting on node 3362
recomputing rownorms ...
Writing Pool: 2305 cuts
BBnode 3362 (now 6027) done cutting: lowerbound 2066.99 (0.29 seconds)
LOWER BOUND: 2066.888889   ACTIVE NODES: 920

Task 4138: Cutting on node 3284
recomputing rownorms ...
Writing Pool: 2307 cuts
BBnode 3284 (now 6028) done cutting: lowerbound 2066.98 (0.50 seconds)
LOWER BOUND: 2066.889263   ACTIVE NODES: 920

Task 4139: Cutting on node 3555
Writing Pool: 2308 cuts
BBnode 3555 (now 6029) done cutting: lowerbound 2067.06 (0.28 seconds)
LOWER BOUND: 2066.889344   ACTIVE NODES: 920

Task 4140: Cutting on node 3770
recomputing rownorms ...
Writing Pool: 2311 cuts
BBnode 3770 (now 6030) done cutting: lowerbound 2067.09 (0.43 seconds)
LOWER BOUND: 2066.890244   ACTIVE NODES: 920

Task 4141: Branching on node 5696
BBnode 5696 split into 6031 (2067.13X) 6032 (2067.51X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.890411   ACTIVE NODES: 919

Task 4142: Cutting on node 3910
Writing Pool: 2311 cuts
BBnode 3910 (now 6033) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.890909   ACTIVE NODES: 918

Task 4143: Cutting on node 3204
recomputing rownorms ...
Writing Pool: 2313 cuts
BBnode 3204 (now 6034) done cutting: lowerbound 2067.07 (0.45 seconds)
LOWER BOUND: 2066.891173   ACTIVE NODES: 918

Task 4144: Cutting on node 3118
Writing Pool: 2317 cuts
BBnode 3118 (now 6035) done cutting: lowerbound 2066.99 (0.47 seconds)
LOWER BOUND: 2066.891509   ACTIVE NODES: 918

Task 4145: Cutting on node 5704
recomputing rownorms ...
Writing Pool: 2317 cuts
BBnode 5704 (now 6036) done cutting: lowerbound 2066.89 (0.50 seconds)
LOWER BOUND: 2066.891784   ACTIVE NODES: 918

Task 4146: Branching on node 5913
BBnode 5913 split into 6037 (2067.47X) 6038 (2066.93) (0.45 seconds)
Child 0 is pruned
LOWER BOUND: 2066.891892   ACTIVE NODES: 918

Task 4147: Branching on node 5181
BBnode 5181 split into 6039 (2068.62X) 6040 (2067.00) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.892078   ACTIVE NODES: 918

Task 4148: Branching on node 5213
BBnode 5213 split into 6041 (2067.40X) 6042 (2067.32X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.892189   ACTIVE NODES: 917

Task 4149: Branching on node 3966
BBnode 3966 split into 6043 (2067.32X) 6044 (2067.33X) (0.49 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.892857   ACTIVE NODES: 916

Task 4150: Cutting on node 2749
recomputing rownorms ...
Writing Pool: 2317 cuts
BBnode 2749 (now 6045) done cutting: lowerbound 2066.84 (0.40 seconds)
LOWER BOUND: 2066.843750   ACTIVE NODES: 916

Task 4151: Branching on node 6045
BBnode 6045 split into 6046 (2067.12X) 6047 (2067.46X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.892857   ACTIVE NODES: 915

Task 4152: Branching on node 5686
BBnode 5686 split into 6048 (2067.75X) 6049 (2067.10) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.892857   ACTIVE NODES: 915

Task 4153: Cutting on node 3780
Writing Pool: 2317 cuts
BBnode 3780 (now 6050) done cutting: lowerbound 2067.01 (0.27 seconds)
LOWER BOUND: 2066.893140   ACTIVE NODES: 915

Task 4154: Branching on node 6036
BBnode 6036 split into 6051 (2067.11X) 6052 (2067.60X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.893491   ACTIVE NODES: 914

Task 4155: Cutting on node 4506
Writing Pool: 2317 cuts
BBnode 4506 (now 6053) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2066.893617   ACTIVE NODES: 913

Task 4156: Cutting on node 3994
Writing Pool: 2317 cuts
BBnode 3994 (now 6054) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.893939   ACTIVE NODES: 912

Task 4157: Branching on node 5485
BBnode 5485 split into 6055 (2067.39X) 6056 (2067.28X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.894604   ACTIVE NODES: 911

Task 4158: Branching on node 5077
BBnode 5077 split into 6057 (2067.39X) 6058 (2067.27X) (0.31 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.894737   ACTIVE NODES: 910

Task 4159: Cutting on node 1797
recomputing rownorms ...
Writing Pool: 2317 cuts
BBnode 1797 (now 6059) done cutting: lowerbound 2067.03 (0.44 seconds)
LOWER BOUND: 2066.894737   ACTIVE NODES: 910

Task 4160: Cutting on node 3402
Writing Pool: 2317 cuts
BBnode 3402 (now 6060) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.894737   ACTIVE NODES: 909

Task 4161: Branching on node 4749
BBnode 4749 split into 6061 (2067.77X) 6062 (2067.24X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.895270   ACTIVE NODES: 908

Task 4162: Branching on node 5422
BBnode 5422 split into 6063 (2067.00) 6064 (2067.90X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2066.895349   ACTIVE NODES: 908

Task 4163: Branching on node 5325
BBnode 5325 split into 6065 (2067.32X) 6066 (2067.20X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.895833   ACTIVE NODES: 907

Task 4164: Branching on node 5683
BBnode 5683 split into 6067 (2067.18X) 6068 (2067.53X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.895833   ACTIVE NODES: 906

Task 4165: Cutting on node 3270
Writing Pool: 2317 cuts
BBnode 3270 (now 6069) done cutting: lowerbound 2066.90 (0.65 seconds)
LOWER BOUND: 2066.896104   ACTIVE NODES: 906

Task 4166: Cutting on node 3203
Writing Pool: 2320 cuts
BBnode 3203 (now 6070) done cutting: lowerbound 2067.07 (0.48 seconds)
LOWER BOUND: 2066.897436   ACTIVE NODES: 906

Task 4167: Cutting on node 4733
recomputing rownorms ...
Writing Pool: 2321 cuts
BBnode 4733 (now 6071) done cutting: lowerbound 2066.93 (0.48 seconds)
LOWER BOUND: 2066.897959   ACTIVE NODES: 906

Task 4168: Branching on node 5860
BBnode 5860 split into 6072 (2067.76X) 6073 (2067.31X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.898026   ACTIVE NODES: 905

Task 4169: Cutting on node 3313
Writing Pool: 2321 cuts
BBnode 3313 (now 6074) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.898305   ACTIVE NODES: 904

Task 4170: Cutting on node 2296
recomputing rownorms ...
Writing Pool: 2324 cuts
BBnode 2296 (now 6075) done cutting: lowerbound 2066.99 (0.63 seconds)
LOWER BOUND: 2066.898678   ACTIVE NODES: 904

Task 4171: Cutting on node 2908
Writing Pool: 2324 cuts
BBnode 2908 (now 6076) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.898936   ACTIVE NODES: 903

Task 4172: Branching on node 5959
BBnode 5959 split into 6077 (2067.53X) 6078 (2067.33X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.899696   ACTIVE NODES: 902

Task 4173: Cutting on node 1251
recomputing rownorms ...
Writing Pool: 2326 cuts
BBnode 1251 (now 6079) done cutting: lowerbound 2067.00 (0.57 seconds)
LOWER BOUND: 2066.900000   ACTIVE NODES: 902

Task 4174: Cutting on node 2756
Writing Pool: 2326 cuts
BBnode 2756 (now 6080) done cutting: lowerbound 2067.00 (0.23 seconds)
LOWER BOUND: 2066.900000   ACTIVE NODES: 902

Task 4175: Cutting on node 4044
recomputing rownorms ...
Writing Pool: 2326 cuts
BBnode 4044 (now 6081) done cutting: lowerbound 2066.97 (0.39 seconds)
LOWER BOUND: 2066.900000   ACTIVE NODES: 902

Task 4176: Cutting on node 3703
recomputing rownorms ...
Writing Pool: 2329 cuts
BBnode 3703 (now 6082) done cutting: lowerbound 2067.08 (0.26 seconds)
LOWER BOUND: 2066.900000   ACTIVE NODES: 902

Task 4177: Cutting on node 4022
recomputing rownorms ...
Writing Pool: 2330 cuts
BBnode 4022 (now 6083) done cutting: lowerbound 2067.04 (0.29 seconds)
LOWER BOUND: 2066.900000   ACTIVE NODES: 902

Task 4178: Branching on node 3956
BBnode 3956 split into 6084 (2067.30X) 6085 (2067.33X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.900000   ACTIVE NODES: 901

Task 4179: Cutting on node 1287
Writing Pool: 2330 cuts
BBnode 1287 (now 6086) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.900000   ACTIVE NODES: 900

Task 4180: Cutting on node 2551
Writing Pool: 2330 cuts
BBnode 2551 (now 6087) done cutting: lowerbound 2067.07 (0.24 seconds)
LOWER BOUND: 2066.900000   ACTIVE NODES: 900

Task 4181: Cutting on node 2048
Writing Pool: 2330 cuts
BBnode 2048 (now 6088) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.900000   ACTIVE NODES: 899

Task 4182: Branching on node 6008
BBnode 6008 split into 6089 (2067.46X) 6090 (2067.25X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.900000   ACTIVE NODES: 898

Task 4183: Branching on node 4462
BBnode 4462 split into 6091 (2067.49X) 6092 (2067.76X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.900000   ACTIVE NODES: 897

Task 4184: Cutting on node 3945
Writing Pool: 2330 cuts
BBnode 3945 (now 6093) done cutting: lowerbound 2067.00 (0.42 seconds)
LOWER BOUND: 2066.900000   ACTIVE NODES: 897

Task 4185: Cutting on node 5049
Writing Pool: 2330 cuts
BBnode 5049 (now 6094) done cutting: lowerbound 2066.87 (0.42 seconds)
LOWER BOUND: 2066.870370   ACTIVE NODES: 897

Task 4186: Branching on node 6094
BBnode 6094 split into 6095 (2067.67X) 6096 (2067.05) (0.48 seconds)
Child 0 is pruned
LOWER BOUND: 2066.900000   ACTIVE NODES: 897

Task 4187: Cutting on node 4991
recomputing rownorms ...
Writing Pool: 2332 cuts
BBnode 4991 (now 6097) done cutting: lowerbound 2066.91 (0.35 seconds)
LOWER BOUND: 2066.900000   ACTIVE NODES: 897

Task 4188: Branching on node 4077
BBnode 4077 split into 6098 (2067.59X) 6099 (2067.13X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.900000   ACTIVE NODES: 896

Task 4189: Cutting on node 5208
recomputing rownorms ...
Writing Pool: 2332 cuts
BBnode 5208 (now 6100) done cutting: lowerbound 2066.93 (0.28 seconds)
LOWER BOUND: 2066.900000   ACTIVE NODES: 896

Task 4190: Cutting on node 5039
recomputing rownorms ...
Writing Pool: 2332 cuts
BBnode 5039 (now 6101) done cutting: lowerbound 2066.90 (0.24 seconds)
LOWER BOUND: 2066.900000   ACTIVE NODES: 896

Task 4191: Branching on node 6101
BBnode 6101 split into 6102 (2068.20X) 6103 (2067.00) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.900000   ACTIVE NODES: 896

Task 4192: Cutting on node 4201
recomputing rownorms ...
Writing Pool: 2333 cuts
BBnode 4201 (now 6104) done cutting: lowerbound 2066.93 (0.73 seconds)
LOWER BOUND: 2066.900000   ACTIVE NODES: 896

Task 4193: Cutting on node 4218
Writing Pool: 2333 cuts
BBnode 4218 (now 6105) done cutting: lowerbound 2067.01 (0.26 seconds)
LOWER BOUND: 2066.900000   ACTIVE NODES: 896

Task 4194: Cutting on node 4085
recomputing rownorms ...
Writing Pool: 2333 cuts
BBnode 4085 (now 6106) done cutting: lowerbound 2066.90 (0.22 seconds)
LOWER BOUND: 2066.900000   ACTIVE NODES: 896

Task 4195: Branching on node 6106
BBnode 6106 split into 6107 (2067.20X) 6108 (2067.26X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.901235   ACTIVE NODES: 895

Task 4196: Cutting on node 4528
Writing Pool: 2333 cuts
BBnode 4528 (now 6109) done cutting: lowerbound 2066.97 (0.25 seconds)
LOWER BOUND: 2066.901408   ACTIVE NODES: 895

Task 4197: Cutting on node 1069
Writing Pool: 2333 cuts
BBnode 1069 (now 6110) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2066.901639   ACTIVE NODES: 894

Task 4198: Cutting on node 4397
Writing Pool: 2333 cuts
BBnode 4397 (now 6111) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2066.901639   ACTIVE NODES: 893

Task 4199: Branching on node 6069
BBnode 6069 split into 6112 (2067.27X) 6113 (2067.34X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.901809   ACTIVE NODES: 892

Task 4200: Branching on node 3717
BBnode 3717 split into 6114 (2067.40X) 6115 (2067.26X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.901961   ACTIVE NODES: 891

Task 4201: Cutting on node 4793
recomputing rownorms ...
Writing Pool: 2333 cuts
BBnode 4793 (now 6116) done cutting: lowerbound 2066.93 (0.28 seconds)
LOWER BOUND: 2066.901989   ACTIVE NODES: 891

Task 4202: Branching on node 5753
BBnode 5753 split into 6117 (2067.33X) 6118 (2067.12X) (0.52 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.902724   ACTIVE NODES: 890

Task 4203: Branching on node 4919
BBnode 4919 split into 6119 (2067.34X) 6120 (2067.07) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.902878   ACTIVE NODES: 890

Task 4204: Branching on node 5284
BBnode 5284 split into 6121 (2067.53X) 6122 (2067.00) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2066.903226   ACTIVE NODES: 890

Task 4205: Cutting on node 4593
Writing Pool: 2335 cuts
BBnode 4593 (now 6123) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2066.903614   ACTIVE NODES: 889

Task 4206: Branching on node 5907
BBnode 5907 split into 6124 (2067.95X) 6125 (2067.00) (0.26 seconds)
Child 0 is pruned
LOWER BOUND: 2066.903846   ACTIVE NODES: 889

Task 4207: Branching on node 4284
BBnode 4284 split into 6126 (2067.35X) 6127 (2067.38X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.903846   ACTIVE NODES: 888

Task 4208: Branching on node 5933
BBnode 5933 split into 6128 (2067.25X) 6129 (2067.30X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.904311   ACTIVE NODES: 887

Task 4209: Branching on node 5517
BBnode 5517 split into 6130 (2067.32X) 6131 (2067.25X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.904762   ACTIVE NODES: 886

Task 4210: Branching on node 5747
BBnode 5747 split into 6132 (2067.50X) 6133 (2067.00) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2066.904762   ACTIVE NODES: 886

Task 4211: Cutting on node 4066
recomputing rownorms ...
Writing Pool: 2336 cuts
BBnode 4066 (now 6134) done cutting: lowerbound 2066.91 (0.40 seconds)
LOWER BOUND: 2066.905011   ACTIVE NODES: 886

Task 4212: Branching on node 4563
BBnode 4563 split into 6135 (2067.40X) 6136 (2067.48X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.905128   ACTIVE NODES: 885

Task 4213: Cutting on node 2485
Writing Pool: 2338 cuts
BBnode 2485 (now 6137) done cutting: lowerbound 2066.99 (0.52 seconds)
LOWER BOUND: 2066.905277   ACTIVE NODES: 885

Task 4214: Branching on node 3617
BBnode 3617 split into 6138 (2067.37X) 6139 (2067.54X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.905660   ACTIVE NODES: 884

Task 4215: Cutting on node 2911
Writing Pool: 2338 cuts
BBnode 2911 (now 6140) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2066.905797   ACTIVE NODES: 883

Task 4216: Branching on node 4936
BBnode 4936 split into 6141 (2067.40X) 6142 (2067.42X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.905983   ACTIVE NODES: 882

Task 4217: Cutting on node 2915
Writing Pool: 2338 cuts
BBnode 2915 (now 6143) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2066.906250   ACTIVE NODES: 881

Task 4218: Branching on node 4270
BBnode 4270 split into 6144 (2067.57X) 6145 (2067.16X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.906250   ACTIVE NODES: 880

Task 4219: Cutting on node 3676
Writing Pool: 2339 cuts
BBnode 3676 (now 6146) done cutting: lowerbound 2066.95 (0.25 seconds)
LOWER BOUND: 2066.906280   ACTIVE NODES: 880

Task 4220: Branching on node 5462
BBnode 5462 split into 6147 (2067.18X) 6148 (2067.25X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.906977   ACTIVE NODES: 879

Task 4221: Branching on node 5086
BBnode 5086 split into 6149 (2067.15X) 6150 (2067.33X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.908046   ACTIVE NODES: 878

Task 4222: Cutting on node 5536
Writing Pool: 2339 cuts
BBnode 5536 (now 6151) done cutting: lowerbound 2066.91 (0.18 seconds)
LOWER BOUND: 2066.908046   ACTIVE NODES: 878

Task 4223: Branching on node 6151
BBnode 6151 split into 6152 (2067.27X) 6153 (2067.60X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.908314   ACTIVE NODES: 877

Task 4224: Branching on node 6013
BBnode 6013 split into 6154 (2067.33X) 6155 (2067.38X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.908654   ACTIVE NODES: 876

Task 4225: Cutting on node 4910
Writing Pool: 2339 cuts
BBnode 4910 (now 6156) done cutting: lowerbound 2067.00 (0.23 seconds)
LOWER BOUND: 2066.908929   ACTIVE NODES: 876

Task 4226: Cutting on node 4679
recomputing rownorms ...
Writing Pool: 2339 cuts
BBnode 4679 (now 6157) done cutting: lowerbound 2066.93 (0.28 seconds)
LOWER BOUND: 2066.909091   ACTIVE NODES: 876

Task 4227: Cutting on node 3060
Writing Pool: 2339 cuts
BBnode 3060 (now 6158) done cutting: lowerbound 2066.91 (0.18 seconds)
LOWER BOUND: 2066.909091   ACTIVE NODES: 876

Task 4228: Cutting on node 5474
recomputing rownorms ...
Writing Pool: 2340 cuts
BBnode 5474 (now 6159) done cutting: lowerbound 2067.05 (0.42 seconds)
LOWER BOUND: 2066.909091   ACTIVE NODES: 876

Task 4229: Cutting on node 3621
recomputing rownorms ...
Writing Pool: 2341 cuts
BBnode 3621 (now 6160) done cutting: lowerbound 2066.94 (0.25 seconds)
LOWER BOUND: 2066.909091   ACTIVE NODES: 876

Task 4230: Branching on node 5964
BBnode 5964 split into 6161 (2067.25X) 6162 (2067.18X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.909091   ACTIVE NODES: 875

Task 4231: Branching on node 6097
BBnode 6097 split into 6163 (2067.19X) 6164 (2067.33X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.909091   ACTIVE NODES: 874

Task 4232: Branching on node 6134
BBnode 6134 split into 6165 (2067.29X) 6166 (2067.53X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.909091   ACTIVE NODES: 873

Task 4233: Cutting on node 4565
Writing Pool: 2344 cuts
BBnode 4565 (now 6167) done cutting: lowerbound 2067.04 (0.33 seconds)
LOWER BOUND: 2066.909091   ACTIVE NODES: 873

Task 4234: Cutting on node 3000
Writing Pool: 2344 cuts
BBnode 3000 (now 6168) done cutting: lowerbound 2066.99 (0.19 seconds)
LOWER BOUND: 2066.909091   ACTIVE NODES: 873

Task 4235: Branching on node 6158
BBnode 6158 split into 6169 (2068.06X) 6170 (2067.00) (0.28 seconds)
Child 0 is pruned
LOWER BOUND: 2066.909091   ACTIVE NODES: 873

Task 4236: Cutting on node 2932
Writing Pool: 2344 cuts
BBnode 2932 (now 6171) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.909228   ACTIVE NODES: 872

Task 4237: Branching on node 4993
BBnode 4993 split into 6172 (2067.68X) 6173 (2067.79X) (0.53 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.909326   ACTIVE NODES: 871

Task 4238: Cutting on node 3685
Writing Pool: 2344 cuts
BBnode 3685 (now 6174) done cutting: lowerbound 2067.08 (0.29 seconds)
LOWER BOUND: 2066.909631   ACTIVE NODES: 871

Task 4239: Branching on node 4671
BBnode 4671 split into 6175 (2067.44X) 6176 (2067.24X) (0.52 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.909677   ACTIVE NODES: 870

Task 4240: Branching on node 4929
BBnode 4929 split into 6177 (2067.15X) 6178 (2066.99) (0.29 seconds)
Child 0 is pruned
LOWER BOUND: 2066.909836   ACTIVE NODES: 870

Task 4241: Branching on node 4758
BBnode 4758 split into 6179 (2067.13X) 6180 (2067.22X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.910256   ACTIVE NODES: 869

Task 4242: Branching on node 4322
BBnode 4322 split into 6181 (2067.27X) 6182 (2067.40X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.910448   ACTIVE NODES: 868

Task 4243: Branching on node 5719
BBnode 5719 split into 6183 (2067.50X) 6184 (2067.54X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.910569   ACTIVE NODES: 867

Task 4244: Cutting on node 3729
recomputing rownorms ...
Writing Pool: 2344 cuts
BBnode 3729 (now 6185) done cutting: lowerbound 2067.01 (0.22 seconds)
LOWER BOUND: 2066.910714   ACTIVE NODES: 867

Task 4245: Cutting on node 5229
recomputing rownorms ...
Writing Pool: 2344 cuts
BBnode 5229 (now 6186) done cutting: lowerbound 2066.91 (0.18 seconds)
LOWER BOUND: 2066.910714   ACTIVE NODES: 867

Task 4246: Branching on node 6186
BBnode 6186 split into 6187 (2067.45X) 6188 (2067.32X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.911765   ACTIVE NODES: 866

Task 4247: Branching on node 3874
BBnode 3874 split into 6189 (2067.65X) 6190 (2067.30X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.911765   ACTIVE NODES: 865

Task 4248: Cutting on node 4041
Writing Pool: 2347 cuts
BBnode 4041 (now 6191) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2066.912281   ACTIVE NODES: 864

Task 4249: Cutting on node 4789
Writing Pool: 2347 cuts
BBnode 4789 (now 6192) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.913043   ACTIVE NODES: 863

Task 4250: Branching on node 5684
BBnode 5684 split into 6193 (2067.38X) 6194 (2067.04) (0.40 seconds)
Child 0 is pruned
LOWER BOUND: 2066.913043   ACTIVE NODES: 863

Task 4251: Branching on node 5746
BBnode 5746 split into 6195 (2067.69X) 6196 (2067.00) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2066.913043   ACTIVE NODES: 863

Task 4252: Branching on node 4698
BBnode 4698 split into 6197 (2067.24X) 6198 (2067.50X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.913793   ACTIVE NODES: 862

Task 4253: Cutting on node 1961
Writing Pool: 2347 cuts
BBnode 1961 (now 6199) done cutting: lowerbound 2067.09 (0.56 seconds)
LOWER BOUND: 2066.913978   ACTIVE NODES: 862

Task 4254: Cutting on node 3287
Writing Pool: 2347 cuts
BBnode 3287 (now 6200) done cutting: lowerbound 2067.00 (0.53 seconds)
LOWER BOUND: 2066.913978   ACTIVE NODES: 862

Task 4255: Cutting on node 2937
Writing Pool: 2347 cuts
BBnode 2937 (now 6201) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.914286   ACTIVE NODES: 861

Task 4256: Branching on node 3807
BBnode 3807 split into 6202 (2068.36X) 6203 (2067.00) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2066.914414   ACTIVE NODES: 861

Task 4257: Cutting on node 5472
recomputing rownorms ...
Writing Pool: 2347 cuts
BBnode 5472 (now 6204) done cutting: lowerbound 2067.00 (0.16 seconds)
LOWER BOUND: 2066.914966   ACTIVE NODES: 861

Task 4258: Cutting on node 2759
Writing Pool: 2347 cuts
BBnode 2759 (now 6205) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.915888   ACTIVE NODES: 860

Task 4259: Cutting on node 4352
Writing Pool: 2348 cuts
BBnode 4352 (now 6206) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.916230   ACTIVE NODES: 859

Task 4260: Cutting on node 2992
Writing Pool: 2348 cuts
BBnode 2992 (now 6207) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.916350   ACTIVE NODES: 858

Task 4261: Cutting on node 3753
recomputing rownorms ...
Writing Pool: 2349 cuts
BBnode 3753 (now 6208) done cutting: lowerbound 2066.88 (0.67 seconds)
LOWER BOUND: 2066.883469   ACTIVE NODES: 858

Task 4262: Branching on node 6208
BBnode 6208 split into 6209 (2067.12X) 6210 (2067.20X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.916364   ACTIVE NODES: 857

Task 4263: Branching on node 5290
BBnode 5290 split into 6211 (2067.95X) 6212 (2067.30X) (0.48 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.916667   ACTIVE NODES: 856

Task 4264: Cutting on node 3649
recomputing rownorms ...
Writing Pool: 2349 cuts
BBnode 3649 (now 6213) done cutting: lowerbound 2067.08 (0.30 seconds)
LOWER BOUND: 2066.916667   ACTIVE NODES: 856

Task 4265: Cutting on node 3485
recomputing rownorms ...
Writing Pool: 2349 cuts
BBnode 3485 (now 6214) done cutting: lowerbound 2066.92 (0.37 seconds)
LOWER BOUND: 2066.916667   ACTIVE NODES: 856

Task 4266: Cutting on node 3618
recomputing rownorms ...
Writing Pool: 2349 cuts
BBnode 3618 (now 6215) done cutting: lowerbound 2066.88 (0.39 seconds)
LOWER BOUND: 2066.884615   ACTIVE NODES: 856

Task 4267: Branching on node 6215
BBnode 6215 split into 6216 (2067.59X) 6217 (2067.30X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.916667   ACTIVE NODES: 855

Task 4268: Cutting on node 2280
Writing Pool: 2349 cuts
BBnode 2280 (now 6218) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.916667   ACTIVE NODES: 854

Task 4269: Branching on node 5958
BBnode 5958 split into 6219 (2067.89X) 6220 (2067.28X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.916667   ACTIVE NODES: 853

Task 4270: Cutting on node 4899
recomputing rownorms ...
Writing Pool: 2349 cuts
BBnode 4899 (now 6221) done cutting: lowerbound 2066.93 (0.20 seconds)
LOWER BOUND: 2066.916667   ACTIVE NODES: 853

Task 4271: Branching on node 5250
BBnode 5250 split into 6222 (2067.21X) 6223 (2067.08) (0.31 seconds)
Child 0 is pruned
LOWER BOUND: 2066.916667   ACTIVE NODES: 853

Task 4272: Branching on node 5651
BBnode 5651 split into 6224 (2067.45X) 6225 (2067.07) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.916667   ACTIVE NODES: 853

Task 4273: Cutting on node 4098
recomputing rownorms ...
Writing Pool: 2349 cuts
BBnode 4098 (now 6226) done cutting: lowerbound 2066.92 (0.63 seconds)
LOWER BOUND: 2066.916667   ACTIVE NODES: 853

Task 4274: Cutting on node 3604
recomputing rownorms ...
Writing Pool: 2349 cuts
BBnode 3604 (now 6227) done cutting: lowerbound 2066.92 (0.21 seconds)
LOWER BOUND: 2066.916667   ACTIVE NODES: 853

Task 4275: Branching on node 6227
BBnode 6227 split into 6228 (2067.50X) 6229 (2066.94) (0.30 seconds)
Child 0 is pruned
LOWER BOUND: 2066.916667   ACTIVE NODES: 853

Task 4276: Branching on node 6214
BBnode 6214 split into 6230 (2068.00X) 6231 (2067.00) (0.30 seconds)
Child 0 is pruned
LOWER BOUND: 2066.916667   ACTIVE NODES: 853

Task 4277: Branching on node 3428
BBnode 3428 split into 6232 (2067.58X) 6233 (2067.00) (0.26 seconds)
Child 0 is pruned
LOWER BOUND: 2066.916667   ACTIVE NODES: 853

Task 4278: Cutting on node 3855
Writing Pool: 2349 cuts
BBnode 3855 (now 6234) done cutting: lowerbound 2067.10 (0.20 seconds)
LOWER BOUND: 2066.916667   ACTIVE NODES: 853

Task 4279: Cutting on node 4491
Writing Pool: 2349 cuts
BBnode 4491 (now 6235) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.916742   ACTIVE NODES: 852

Task 4280: Branching on node 5388
BBnode 5388 split into 6236 (2067.58X) 6237 (2067.53X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.917628   ACTIVE NODES: 851

Task 4281: Branching on node 5085
BBnode 5085 split into 6238 (2067.26X) 6239 (2067.61X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.918605   ACTIVE NODES: 850

Task 4282: Branching on node 4863
BBnode 4863 split into 6240 (2068.57X) 6241 (2066.92) (0.28 seconds)
Child 0 is pruned
LOWER BOUND: 2066.918605   ACTIVE NODES: 850

Task 4283: Cutting on node 6241
Writing Pool: 2349 cuts
BBnode 6241 (now 6242) done cutting: lowerbound 2066.92 (0.09 seconds)
LOWER BOUND: 2066.918605   ACTIVE NODES: 850

Task 4284: Branching on node 6242
BBnode 6242 split into 6243 (2067.99X) 6244 (2067.30X) (0.30 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.918919   ACTIVE NODES: 849

Task 4285: Cutting on node 4336
Writing Pool: 2349 cuts
BBnode 4336 (now 6245) done cutting: lowerbound 2067.00 (0.28 seconds)
LOWER BOUND: 2066.919506   ACTIVE NODES: 849

Task 4286: Branching on node 2770
BBnode 2770 split into 6246 (2067.47X) 6247 (2067.42X) (0.50 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.919540   ACTIVE NODES: 848

Task 4287: Branching on node 6226
BBnode 6226 split into 6248 (2067.33X) 6249 (2067.44X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.920000   ACTIVE NODES: 847

Task 4288: Cutting on node 5007
Writing Pool: 2349 cuts
BBnode 5007 (now 6250) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.920418   ACTIVE NODES: 846

Task 4289: Branching on node 4946
BBnode 4946 split into 6251 (2067.23X) 6252 (2067.14X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.921260   ACTIVE NODES: 845

Task 4290: Cutting on node 3522
recomputing rownorms ...
Writing Pool: 2349 cuts
BBnode 3522 (now 6253) done cutting: lowerbound 2066.93 (0.45 seconds)
LOWER BOUND: 2066.922414   ACTIVE NODES: 845

Task 4291: Cutting on node 4726
Writing Pool: 2349 cuts
BBnode 4726 (now 6254) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2066.923077   ACTIVE NODES: 844

Task 4292: Cutting on node 3742
Writing Pool: 2353 cuts
BBnode 3742 (now 6255) can be pruned: upperbound 2068.00 (0.38 seconds)
LOWER BOUND: 2066.923077   ACTIVE NODES: 843

Task 4293: Cutting on node 3839
Writing Pool: 2353 cuts
BBnode 3839 (now 6256) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.923077   ACTIVE NODES: 842

Task 4294: Cutting on node 4054
Writing Pool: 2356 cuts
BBnode 4054 (now 6257) can be pruned: upperbound 2068.00 (0.27 seconds)
LOWER BOUND: 2066.923077   ACTIVE NODES: 841

Task 4295: Cutting on node 5010
Writing Pool: 2356 cuts
BBnode 5010 (now 6258) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.923077   ACTIVE NODES: 840

Task 4296: Branching on node 5432
BBnode 5432 split into 6259 (2068.19X) 6260 (2067.00) (0.27 seconds)
Child 0 is pruned
LOWER BOUND: 2066.923077   ACTIVE NODES: 840

Task 4297: Cutting on node 3931
Writing Pool: 2356 cuts
BBnode 3931 (now 6261) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2066.923077   ACTIVE NODES: 839

Task 4298: Cutting on node 3633
Writing Pool: 2356 cuts
BBnode 3633 (now 6262) done cutting: lowerbound 2067.09 (0.32 seconds)
LOWER BOUND: 2066.923077   ACTIVE NODES: 839

Task 4299: Branching on node 5259
BBnode 5259 split into 6263 (2067.33X) 6264 (2067.05) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2066.923611   ACTIVE NODES: 839

Task 4300: Cutting on node 3901
Writing Pool: 2363 cuts
BBnode 3901 (now 6265) done cutting: lowerbound 2067.00 (0.35 seconds)
LOWER BOUND: 2066.923664   ACTIVE NODES: 839

Task 4301: Branching on node 5914
BBnode 5914 split into 6266 (2067.31X) 6267 (2067.14X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.924686   ACTIVE NODES: 838

Task 4302: Cutting on node 3401
Writing Pool: 2363 cuts
BBnode 3401 (now 6268) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.924893   ACTIVE NODES: 837

Task 4303: Cutting on node 4471
recomputing rownorms ...
Writing Pool: 2363 cuts
BBnode 4471 (now 6269) done cutting: lowerbound 2066.95 (0.24 seconds)
LOWER BOUND: 2066.925212   ACTIVE NODES: 837

Task 4304: Branching on node 5572
BBnode 5572 split into 6270 (2068.22X) 6271 (2067.25X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.925253   ACTIVE NODES: 836

Task 4305: Branching on node 5050
BBnode 5050 split into 6272 (2067.38X) 6273 (2067.79X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.925623   ACTIVE NODES: 835

Task 4306: Branching on node 3921
BBnode 3921 split into 6274 (2067.27X) 6275 (2067.27X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.925926   ACTIVE NODES: 834

Task 4307: Cutting on node 6038
recomputing rownorms ...
Writing Pool: 2365 cuts
BBnode 6038 (now 6276) done cutting: lowerbound 2067.01 (0.38 seconds)
LOWER BOUND: 2066.925926   ACTIVE NODES: 834

Task 4308: Cutting on node 3991
Writing Pool: 2365 cuts
BBnode 3991 (now 6277) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.926136   ACTIVE NODES: 833

Task 4309: Branching on node 6253
BBnode 6253 split into 6278 (2067.53X) 6279 (2067.18X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.927209   ACTIVE NODES: 832

Task 4310: Branching on node 6104
BBnode 6104 split into 6280 (2067.37X) 6281 (2067.38X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.927273   ACTIVE NODES: 831

Task 4311: Cutting on node 5075
recomputing rownorms ...
Writing Pool: 2365 cuts
BBnode 5075 (now 6282) done cutting: lowerbound 2066.93 (0.67 seconds)
LOWER BOUND: 2066.927273   ACTIVE NODES: 831

Task 4312: Cutting on node 4107
Writing Pool: 2365 cuts
BBnode 4107 (now 6283) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.927332   ACTIVE NODES: 830

Task 4313: Cutting on node 4256
Writing Pool: 2365 cuts
BBnode 4256 (now 6284) done cutting: lowerbound 2067.00 (0.24 seconds)
LOWER BOUND: 2066.927847   ACTIVE NODES: 830

Task 4314: Cutting on node 2959
Writing Pool: 2365 cuts
BBnode 2959 (now 6285) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.928571   ACTIVE NODES: 829

Task 4315: Cutting on node 3165
Writing Pool: 2365 cuts
BBnode 3165 (now 6286) done cutting: lowerbound 2067.00 (0.29 seconds)
LOWER BOUND: 2066.928571   ACTIVE NODES: 829

Task 4316: Cutting on node 3708
Writing Pool: 2365 cuts
BBnode 3708 (now 6287) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.928571   ACTIVE NODES: 828

Task 4317: Branching on node 6157
BBnode 6157 split into 6288 (2068.08X) 6289 (2067.00) (0.29 seconds)
Child 0 is pruned
LOWER BOUND: 2066.928571   ACTIVE NODES: 828

Task 4318: Branching on node 5149
BBnode 5149 split into 6290 (2067.59X) 6291 (2067.34X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.928571   ACTIVE NODES: 827

Task 4319: Cutting on node 3181
Writing Pool: 2365 cuts
BBnode 3181 (now 6292) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2066.928571   ACTIVE NODES: 826

Task 4320: Branching on node 6221
BBnode 6221 split into 6293 (2067.09) 6294 (2067.17X) (0.35 seconds)
Child 1 is pruned
LOWER BOUND: 2066.928571   ACTIVE NODES: 826

Task 4321: Branching on node 4901
BBnode 4901 split into 6295 (2067.59X) 6296 (2067.60X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.928571   ACTIVE NODES: 825

Task 4322: Cutting on node 3838
Writing Pool: 2365 cuts
BBnode 3838 (now 6297) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.928571   ACTIVE NODES: 824

Task 4323: Cutting on node 3447
recomputing rownorms ...
Writing Pool: 2366 cuts
BBnode 3447 (now 6298) done cutting: lowerbound 2067.03 (0.52 seconds)
LOWER BOUND: 2066.929348   ACTIVE NODES: 824

Task 4324: Cutting on node 4547
Writing Pool: 2366 cuts
BBnode 4547 (now 6299) done cutting: lowerbound 2067.02 (0.24 seconds)
LOWER BOUND: 2066.929412   ACTIVE NODES: 824

Task 4325: Cutting on node 4156
recomputing rownorms ...
Writing Pool: 2366 cuts
BBnode 4156 (now 6300) done cutting: lowerbound 2067.03 (0.23 seconds)
LOWER BOUND: 2066.929630   ACTIVE NODES: 824

Task 4326: Branching on node 5880
BBnode 5880 split into 6301 (2067.00) 6302 (2067.53X) (0.28 seconds)
Child 1 is pruned
LOWER BOUND: 2066.929825   ACTIVE NODES: 824

Task 4327: Cutting on node 3049
Writing Pool: 2366 cuts
BBnode 3049 (now 6303) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2066.930556   ACTIVE NODES: 823

Task 4328: Branching on node 2647
BBnode 2647 split into 6304 (2067.50X) 6305 (2067.25X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.930693   ACTIVE NODES: 822

Task 4329: Cutting on node 3386
Writing Pool: 2366 cuts
BBnode 3386 (now 6306) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2066.931818   ACTIVE NODES: 821

Task 4330: Branching on node 4058
BBnode 4058 split into 6307 (2067.76X) 6308 (2066.96) (0.27 seconds)
Child 0 is pruned
LOWER BOUND: 2066.931818   ACTIVE NODES: 821

Task 4331: Cutting on node 2702
Writing Pool: 2366 cuts
BBnode 2702 (now 6309) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2066.932432   ACTIVE NODES: 820

Task 4332: Branching on node 6116
BBnode 6116 split into 6310 (2067.25X) 6311 (2067.73X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.932773   ACTIVE NODES: 819

Task 4333: Branching on node 5203
BBnode 5203 split into 6312 (2067.36X) 6313 (2067.80X) (0.52 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.933333   ACTIVE NODES: 818

Task 4334: Cutting on node 4430
Writing Pool: 2366 cuts
BBnode 4430 (now 6314) done cutting: lowerbound 2066.94 (0.31 seconds)
LOWER BOUND: 2066.933333   ACTIVE NODES: 818

Task 4335: Branching on node 4649
BBnode 4649 split into 6315 (2067.77X) 6316 (2067.33X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.933333   ACTIVE NODES: 817

Task 4336: Cutting on node 4209
recomputing rownorms ...
Writing Pool: 2367 cuts
BBnode 4209 (now 6317) done cutting: lowerbound 2067.07 (0.23 seconds)
LOWER BOUND: 2066.933333   ACTIVE NODES: 817

Task 4337: Cutting on node 3788
Writing Pool: 2367 cuts
BBnode 3788 (now 6318) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2066.933333   ACTIVE NODES: 816

Task 4338: Cutting on node 4168
Writing Pool: 2367 cuts
BBnode 4168 (now 6319) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.933333   ACTIVE NODES: 815

Task 4339: Cutting on node 4661
Writing Pool: 2367 cuts
BBnode 4661 (now 6320) done cutting: lowerbound 2066.93 (0.18 seconds)
LOWER BOUND: 2066.933333   ACTIVE NODES: 815

Task 4340: Branching on node 6320
BBnode 6320 split into 6321 (2068.14X) 6322 (2066.93) (0.26 seconds)
Child 0 is pruned
LOWER BOUND: 2066.933333   ACTIVE NODES: 815

Task 4341: Cutting on node 6322
recomputing rownorms ...
Writing Pool: 2367 cuts
BBnode 6322 (now 6323) done cutting: lowerbound 2066.93 (0.21 seconds)
LOWER BOUND: 2066.933333   ACTIVE NODES: 815

Task 4342: Branching on node 6323
BBnode 6323 split into 6324 (2067.73X) 6325 (2066.93) (0.42 seconds)
Child 0 is pruned
LOWER BOUND: 2066.933333   ACTIVE NODES: 815

Task 4343: Cutting on node 6325
Writing Pool: 2367 cuts
BBnode 6325 (now 6326) done cutting: lowerbound 2066.93 (0.15 seconds)
LOWER BOUND: 2066.933333   ACTIVE NODES: 815

Task 4344: Branching on node 6326
BBnode 6326 split into 6327 (2067.95X) 6328 (2066.93) (0.25 seconds)
Child 0 is pruned
LOWER BOUND: 2066.933333   ACTIVE NODES: 815

Task 4345: Cutting on node 6328
Writing Pool: 2367 cuts
BBnode 6328 (now 6329) done cutting: lowerbound 2066.93 (0.12 seconds)
LOWER BOUND: 2066.933333   ACTIVE NODES: 815

Task 4346: Branching on node 6329
BBnode 6329 split into 6330 (2066.93) 6331 (2068.01X) (0.17 seconds)
Child 1 is pruned
LOWER BOUND: 2066.933333   ACTIVE NODES: 815

Task 4347: Cutting on node 6330
Writing Pool: 2367 cuts
BBnode 6330 (now 6332) done cutting: lowerbound 2066.93 (0.14 seconds)
LOWER BOUND: 2066.933333   ACTIVE NODES: 815

Task 4348: Branching on node 6332
BBnode 6332 split into 6333 (2068.33X) 6334 (2067.25X) (0.26 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.933673   ACTIVE NODES: 814

Task 4349: Cutting on node 2339
Writing Pool: 2367 cuts
BBnode 2339 (now 6335) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2066.933735   ACTIVE NODES: 813

Task 4350: Branching on node 6100
BBnode 6100 split into 6336 (2067.18X) 6337 (2067.28X) (0.30 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.934122   ACTIVE NODES: 812

Task 4351: Branching on node 6071
BBnode 6071 split into 6338 (2067.53X) 6339 (2067.60X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.934383   ACTIVE NODES: 811

Task 4352: Branching on node 5452
BBnode 5452 split into 6340 (2067.20X) 6341 (2067.25X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.934783   ACTIVE NODES: 810

Task 4353: Branching on node 6282
BBnode 6282 split into 6342 (2067.08) 6343 (2067.14X) (0.38 seconds)
Child 1 is pruned
LOWER BOUND: 2066.935065   ACTIVE NODES: 810

Task 4354: Cutting on node 4923
Writing Pool: 2367 cuts
BBnode 4923 (now 6344) done cutting: lowerbound 2066.94 (0.46 seconds)
LOWER BOUND: 2066.935085   ACTIVE NODES: 810

Task 4355: Branching on node 4000
BBnode 4000 split into 6345 (2067.37X) 6346 (2067.79X) (0.52 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.935484   ACTIVE NODES: 809

Task 4356: Cutting on node 2479
Writing Pool: 2367 cuts
BBnode 2479 (now 6347) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.935897   ACTIVE NODES: 808

Task 4357: Branching on node 5977
BBnode 5977 split into 6348 (2067.33X) 6349 (2068.07X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.936118   ACTIVE NODES: 807

Task 4358: Branching on node 5514
BBnode 5514 split into 6350 (2067.35X) 6351 (2067.57X) (0.30 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.936567   ACTIVE NODES: 806

Task 4359: Branching on node 5646
BBnode 5646 split into 6352 (2067.00) 6353 (2067.46X) (0.38 seconds)
Child 1 is pruned
LOWER BOUND: 2066.936937   ACTIVE NODES: 806

Task 4360: Cutting on node 5627
Writing Pool: 2367 cuts
BBnode 5627 (now 6354) done cutting: lowerbound 2066.99 (0.30 seconds)
LOWER BOUND: 2066.937004   ACTIVE NODES: 806

Task 4361: Branching on node 5615
BBnode 5615 split into 6355 (2067.52X) 6356 (2067.28X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.937500   ACTIVE NODES: 805

Task 4362: Cutting on node 5502
Writing Pool: 2367 cuts
BBnode 5502 (now 6357) done cutting: lowerbound 2066.94 (0.23 seconds)
LOWER BOUND: 2066.937500   ACTIVE NODES: 805

Task 4363: Branching on node 6357
BBnode 6357 split into 6358 (2067.42X) 6359 (2067.67X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.937500   ACTIVE NODES: 804

Task 4364: Cutting on node 4295
recomputing rownorms ...
Writing Pool: 2368 cuts
BBnode 4295 (now 6360) done cutting: lowerbound 2067.05 (0.49 seconds)
LOWER BOUND: 2066.937500   ACTIVE NODES: 804

Task 4365: Cutting on node 4744
recomputing rownorms ...
Writing Pool: 2368 cuts
BBnode 4744 (now 6361) done cutting: lowerbound 2067.06 (0.25 seconds)
LOWER BOUND: 2066.937500   ACTIVE NODES: 804

Task 4366: Cutting on node 4501
recomputing rownorms ...
Writing Pool: 2368 cuts
BBnode 4501 (now 6362) done cutting: lowerbound 2067.09 (0.19 seconds)
LOWER BOUND: 2066.937835   ACTIVE NODES: 804

Task 4367: Cutting on node 3961
Writing Pool: 2368 cuts
BBnode 3961 (now 6363) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.937931   ACTIVE NODES: 803

Task 4368: Cutting on node 3448
Writing Pool: 2368 cuts
BBnode 3448 (now 6364) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.938144   ACTIVE NODES: 802

Task 4369: Cutting on node 4304
Writing Pool: 2368 cuts
BBnode 4304 (now 6365) done cutting: lowerbound 2066.96 (0.46 seconds)
LOWER BOUND: 2066.938156   ACTIVE NODES: 802

Task 4370: Cutting on node 1763
Writing Pool: 2369 cuts
BBnode 1763 (now 6366) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2066.938235   ACTIVE NODES: 801

Task 4371: Cutting on node 4196
recomputing rownorms ...
Writing Pool: 2371 cuts
BBnode 4196 (now 6367) done cutting: lowerbound 2067.01 (0.31 seconds)
LOWER BOUND: 2066.938776   ACTIVE NODES: 801

Task 4372: Cutting on node 3909
Writing Pool: 2373 cuts
BBnode 3909 (now 6368) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2066.939064   ACTIVE NODES: 800

Task 4373: Branching on node 5206
BBnode 5206 split into 6369 (2067.36X) 6370 (2067.29X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.939394   ACTIVE NODES: 799

Task 4374: Cutting on node 4153
Writing Pool: 2373 cuts
BBnode 4153 (now 6371) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.939560   ACTIVE NODES: 798

Task 4375: Cutting on node 2672
Writing Pool: 2375 cuts
BBnode 2672 (now 6372) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2066.939577   ACTIVE NODES: 797

Task 4376: Cutting on node 4255
Writing Pool: 2375 cuts
BBnode 4255 (now 6373) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2066.940171   ACTIVE NODES: 796

Task 4377: Cutting on node 4865
recomputing rownorms ...
Writing Pool: 2379 cuts
BBnode 4865 (now 6374) done cutting: lowerbound 2067.09 (0.48 seconds)
LOWER BOUND: 2066.940375   ACTIVE NODES: 796

Task 4378: Branching on node 5202
BBnode 5202 split into 6375 (2067.39X) 6376 (2067.94X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.941176   ACTIVE NODES: 795

Task 4379: Cutting on node 2311
Writing Pool: 2379 cuts
BBnode 2311 (now 6377) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.941176   ACTIVE NODES: 794

Task 4380: Branching on node 5076
BBnode 5076 split into 6378 (2067.26X) 6379 (2067.19X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.941176   ACTIVE NODES: 793

Task 4381: Cutting on node 3064
Writing Pool: 2379 cuts
BBnode 3064 (now 6380) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.941176   ACTIVE NODES: 792

Task 4382: Branching on node 6160
BBnode 6160 split into 6381 (2067.23X) 6382 (2067.36X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.941176   ACTIVE NODES: 791

Task 4383: Cutting on node 4748
recomputing rownorms ...
Writing Pool: 2380 cuts
BBnode 4748 (now 6383) done cutting: lowerbound 2066.96 (0.50 seconds)
LOWER BOUND: 2066.941176   ACTIVE NODES: 791

Task 4384: Branching on node 5682
BBnode 5682 split into 6384 (2067.46X) 6385 (2067.30X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.941176   ACTIVE NODES: 790

Task 4385: Cutting on node 5093
recomputing rownorms ...
Writing Pool: 2382 cuts
BBnode 5093 (now 6386) done cutting: lowerbound 2066.98 (0.51 seconds)
LOWER BOUND: 2066.941176   ACTIVE NODES: 790

Task 4386: Branching on node 5816
BBnode 5816 split into 6387 (2067.20X) 6388 (2067.37X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.941346   ACTIVE NODES: 789

Task 4387: Branching on node 4581
BBnode 4581 split into 6389 (2067.89X) 6390 (2067.46X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.941504   ACTIVE NODES: 788

Task 4388: Branching on node 4013
BBnode 4013 split into 6391 (2067.27X) 6392 (2067.56X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.941748   ACTIVE NODES: 787

Task 4389: Cutting on node 3071
recomputing rownorms ...
Writing Pool: 2382 cuts
BBnode 3071 (now 6393) done cutting: lowerbound 2066.94 (0.41 seconds)
LOWER BOUND: 2066.937500   ACTIVE NODES: 787

Task 4390: Branching on node 6393
BBnode 6393 split into 6394 (2067.20X) 6395 (2067.63X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.941860   ACTIVE NODES: 786

Task 4391: Cutting on node 4775
recomputing rownorms ...
Writing Pool: 2382 cuts
BBnode 4775 (now 6396) done cutting: lowerbound 2066.94 (0.42 seconds)
LOWER BOUND: 2066.942193   ACTIVE NODES: 786

Task 4392: Branching on node 3259
BBnode 3259 split into 6397 (2067.44X) 6398 (2067.23X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.942857   ACTIVE NODES: 785

Task 4393: Cutting on node 3466
recomputing rownorms ...
Writing Pool: 2383 cuts
BBnode 3466 (now 6399) done cutting: lowerbound 2066.99 (0.49 seconds)
LOWER BOUND: 2066.942982   ACTIVE NODES: 785

Task 4394: Branching on node 5649
BBnode 5649 split into 6400 (2067.50X) 6401 (2067.57X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.943182   ACTIVE NODES: 784

Task 4395: Cutting on node 3354
recomputing rownorms ...
Writing Pool: 2383 cuts
BBnode 3354 (now 6402) done cutting: lowerbound 2067.00 (0.17 seconds)
LOWER BOUND: 2066.943333   ACTIVE NODES: 784

Task 4396: Branching on node 6344
BBnode 6344 split into 6403 (2067.40X) 6404 (2067.27X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.943820   ACTIVE NODES: 783

Task 4397: Branching on node 6396
BBnode 6396 split into 6405 (2067.13X) 6406 (2067.32X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.944301   ACTIVE NODES: 782

Task 4398: Branching on node 5547
BBnode 5547 split into 6407 (2067.63X) 6408 (2067.67X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.944444   ACTIVE NODES: 781

Task 4399: Cutting on node 4180
recomputing rownorms ...
Writing Pool: 2383 cuts
BBnode 4180 (now 6409) done cutting: lowerbound 2066.94 (0.21 seconds)
LOWER BOUND: 2066.944444   ACTIVE NODES: 781

Task 4400: Cutting on node 4257
Writing Pool: 2383 cuts
BBnode 4257 (now 6410) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2066.944444   ACTIVE NODES: 780

Task 4401: Cutting on node 6229
recomputing rownorms ...
Writing Pool: 2387 cuts
BBnode 6229 (now 6411) done cutting: lowerbound 2067.06 (0.73 seconds)
LOWER BOUND: 2066.944444   ACTIVE NODES: 780

Task 4402: Branching on node 6409
BBnode 6409 split into 6412 (2067.72X) 6413 (2067.54X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.944444   ACTIVE NODES: 779

Task 4403: Cutting on node 2985
Writing Pool: 2387 cuts
BBnode 2985 (now 6414) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.944444   ACTIVE NODES: 778

Task 4404: Branching on node 6314
BBnode 6314 split into 6415 (2067.48X) 6416 (2067.21X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.944444   ACTIVE NODES: 777

Task 4405: Cutting on node 2834
recomputing rownorms ...
Writing Pool: 2387 cuts
BBnode 2834 (now 6417) done cutting: lowerbound 2067.03 (0.22 seconds)
LOWER BOUND: 2066.944444   ACTIVE NODES: 777

Task 4406: Cutting on node 4231
Writing Pool: 2387 cuts
BBnode 4231 (now 6418) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.944444   ACTIVE NODES: 776

Task 4407: Cutting on node 3026
Writing Pool: 2390 cuts
BBnode 3026 (now 6419) done cutting: lowerbound 2067.00 (0.25 seconds)
LOWER BOUND: 2066.945205   ACTIVE NODES: 776

Task 4408: Cutting on node 4836
recomputing rownorms ...
Writing Pool: 2390 cuts
BBnode 4836 (now 6420) done cutting: lowerbound 2067.00 (0.22 seconds)
LOWER BOUND: 2066.945455   ACTIVE NODES: 776

Task 4409: Branching on node 3116
BBnode 3116 split into 6421 (2067.17X) 6422 (2067.24X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.945946   ACTIVE NODES: 775

Task 4410: Branching on node 3730
BBnode 3730 split into 6423 (2067.38X) 6424 (2067.48X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.946360   ACTIVE NODES: 774

Task 4411: Branching on node 6269
BBnode 6269 split into 6425 (2067.33X) 6426 (2067.22X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.946469   ACTIVE NODES: 773

Task 4412: Cutting on node 3208
Writing Pool: 2390 cuts
BBnode 3208 (now 6427) done cutting: lowerbound 2066.95 (0.25 seconds)
LOWER BOUND: 2066.946469   ACTIVE NODES: 773

Task 4413: Branching on node 6427
BBnode 6427 split into 6428 (2067.43X) 6429 (2067.35X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.946667   ACTIVE NODES: 772

Task 4414: Branching on node 5006
BBnode 5006 split into 6430 (2067.16X) 6431 (2067.59X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.946702   ACTIVE NODES: 771

Task 4415: Cutting on node 4118
Writing Pool: 2392 cuts
BBnode 4118 (now 6432) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.947137   ACTIVE NODES: 770

Task 4416: Cutting on node 2973
Writing Pool: 2392 cuts
BBnode 2973 (now 6433) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.947368   ACTIVE NODES: 769

Task 4417: Cutting on node 4380
recomputing rownorms ...
Writing Pool: 2392 cuts
BBnode 4380 (now 6434) done cutting: lowerbound 2067.06 (0.31 seconds)
LOWER BOUND: 2066.947368   ACTIVE NODES: 769

Task 4418: Cutting on node 2205
Writing Pool: 2393 cuts
BBnode 2205 (now 6435) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2066.947368   ACTIVE NODES: 768

Task 4419: Branching on node 5335
BBnode 5335 split into 6436 (2067.18X) 6437 (2067.20X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.947816   ACTIVE NODES: 767

Task 4420: Branching on node 5622
BBnode 5622 split into 6438 (2067.60X) 6439 (2067.28X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.948509   ACTIVE NODES: 766

Task 4421: Cutting on node 3117
recomputing rownorms ...
Writing Pool: 2393 cuts
BBnode 3117 (now 6440) done cutting: lowerbound 2066.96 (0.46 seconds)
LOWER BOUND: 2066.948718   ACTIVE NODES: 766

Task 4422: Cutting on node 3076
Writing Pool: 2399 cuts
BBnode 3076 (now 6441) can be pruned: upperbound 2068.00 (0.32 seconds)
LOWER BOUND: 2066.948819   ACTIVE NODES: 765

Task 4423: Cutting on node 4774
recomputing rownorms ...
Writing Pool: 2399 cuts
BBnode 4774 (now 6442) done cutting: lowerbound 2067.08 (0.27 seconds)
LOWER BOUND: 2066.948980   ACTIVE NODES: 765

Task 4424: Cutting on node 3507
Writing Pool: 2403 cuts
BBnode 3507 (now 6443) done cutting: lowerbound 2067.05 (0.40 seconds)
LOWER BOUND: 2066.949749   ACTIVE NODES: 765

Task 4425: Branching on node 6146
BBnode 6146 split into 6444 (2067.29X) 6445 (2067.15X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.950000   ACTIVE NODES: 764

Task 4426: Cutting on node 3572
Writing Pool: 2403 cuts
BBnode 3572 (now 6446) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.950000   ACTIVE NODES: 763

Task 4427: Cutting on node 4730
Writing Pool: 2407 cuts
BBnode 4730 (now 6447) done cutting: lowerbound 2066.99 (0.46 seconds)
LOWER BOUND: 2066.950000   ACTIVE NODES: 763

Task 4428: Cutting on node 3452
recomputing rownorms ...
Writing Pool: 2407 cuts
BBnode 3452 (now 6448) done cutting: lowerbound 2067.02 (0.23 seconds)
LOWER BOUND: 2066.950276   ACTIVE NODES: 763

Task 4429: Cutting on node 3964
Writing Pool: 2407 cuts
BBnode 3964 (now 6449) done cutting: lowerbound 2066.94 (0.26 seconds)
LOWER BOUND: 2066.943243   ACTIVE NODES: 763

Task 4430: Branching on node 6449
BBnode 6449 split into 6450 (2067.25X) 6451 (2067.64X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.950413   ACTIVE NODES: 762

Task 4431: Branching on node 5136
BBnode 5136 split into 6452 (2067.67X) 6453 (2067.00) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2066.951220   ACTIVE NODES: 762

Task 4432: Cutting on node 4438
Writing Pool: 2407 cuts
BBnode 4438 (now 6454) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.951405   ACTIVE NODES: 761

Task 4433: Branching on node 5313
BBnode 5313 split into 6455 (2067.64X) 6456 (2067.51X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.951613   ACTIVE NODES: 760

Task 4434: Branching on node 5939
BBnode 5939 split into 6457 (2067.51X) 6458 (2067.12X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.951749   ACTIVE NODES: 759

Task 4435: Branching on node 5224
BBnode 5224 split into 6459 (2067.56X) 6460 (2067.38X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.952381   ACTIVE NODES: 758

Task 4436: Cutting on node 5733
Writing Pool: 2407 cuts
BBnode 5733 (now 6461) done cutting: lowerbound 2066.95 (0.15 seconds)
LOWER BOUND: 2066.952381   ACTIVE NODES: 758

Task 4437: Cutting on node 2813
recomputing rownorms ...
Writing Pool: 2409 cuts
BBnode 2813 (now 6462) done cutting: lowerbound 2067.01 (0.65 seconds)
LOWER BOUND: 2066.952381   ACTIVE NODES: 758

Task 4438: Branching on node 6461
BBnode 6461 split into 6463 (2067.08) 6464 (2067.46X) (0.35 seconds)
Child 1 is pruned
LOWER BOUND: 2066.952381   ACTIVE NODES: 758

Task 4439: Branching on node 4018
BBnode 4018 split into 6465 (2067.23X) 6466 (2067.63X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.953052   ACTIVE NODES: 757

Task 4440: Cutting on node 4083
recomputing rownorms ...
Writing Pool: 2409 cuts
BBnode 4083 (now 6467) done cutting: lowerbound 2067.09 (0.46 seconds)
LOWER BOUND: 2066.953125   ACTIVE NODES: 757

Task 4441: Branching on node 3998
BBnode 3998 split into 6468 (2067.59X) 6469 (2067.60X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.953307   ACTIVE NODES: 756

Task 4442: Cutting on node 4477
Writing Pool: 2410 cuts
BBnode 4477 (now 6470) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.953828   ACTIVE NODES: 755

Task 4443: Branching on node 5496
BBnode 5496 split into 6471 (2067.67X) 6472 (2067.55X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.954222   ACTIVE NODES: 754

Task 4444: Cutting on node 4160
recomputing rownorms ...
Writing Pool: 2410 cuts
BBnode 4160 (now 6473) done cutting: lowerbound 2067.06 (0.48 seconds)
LOWER BOUND: 2066.954545   ACTIVE NODES: 754

Task 4445: Branching on node 6020
BBnode 6020 split into 6474 (2066.95) 6475 (2067.76X) (0.41 seconds)
Child 1 is pruned
LOWER BOUND: 2066.954545   ACTIVE NODES: 754

Task 4446: Cutting on node 6474
recomputing rownorms ...
Writing Pool: 2410 cuts
BBnode 6474 (now 6476) done cutting: lowerbound 2066.95 (0.21 seconds)
LOWER BOUND: 2066.954545   ACTIVE NODES: 754

Task 4447: Branching on node 6476
BBnode 6476 split into 6477 (2067.63X) 6478 (2067.19X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.954545   ACTIVE NODES: 753

Task 4448: Cutting on node 4583
Writing Pool: 2410 cuts
BBnode 4583 (now 6479) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.955556   ACTIVE NODES: 752

Task 4449: Branching on node 3346
BBnode 3346 split into 6480 (2067.51X) 6481 (2067.11X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.955801   ACTIVE NODES: 751

Task 4450: Cutting on node 4157
Writing Pool: 2410 cuts
BBnode 4157 (now 6482) done cutting: lowerbound 2066.98 (0.25 seconds)
LOWER BOUND: 2066.956522   ACTIVE NODES: 751

Task 4451: Cutting on node 2972
Writing Pool: 2410 cuts
BBnode 2972 (now 6483) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.956522   ACTIVE NODES: 750

Task 4452: Cutting on node 5678
Writing Pool: 2410 cuts
BBnode 5678 (now 6484) done cutting: lowerbound 2066.96 (0.26 seconds)
LOWER BOUND: 2066.956522   ACTIVE NODES: 750

Task 4453: Branching on node 6484
BBnode 6484 split into 6485 (2067.00) 6486 (2067.00) (0.31 seconds)
LOWER BOUND: 2066.956629   ACTIVE NODES: 751

Task 4454: Branching on node 6440
BBnode 6440 split into 6487 (2067.35X) 6488 (2067.36X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.956971   ACTIVE NODES: 750

Task 4455: Cutting on node 4753
Writing Pool: 2410 cuts
BBnode 4753 (now 6489) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2066.957143   ACTIVE NODES: 749

Task 4456: Branching on node 5469
BBnode 5469 split into 6490 (2067.60X) 6491 (2067.57X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.957143   ACTIVE NODES: 748

Task 4457: Cutting on node 3605
Writing Pool: 2410 cuts
BBnode 3605 (now 6492) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.957746   ACTIVE NODES: 747

Task 4458: Cutting on node 4037
Writing Pool: 2411 cuts
BBnode 4037 (now 6493) done cutting: lowerbound 2067.00 (0.26 seconds)
LOWER BOUND: 2066.958333   ACTIVE NODES: 747

Task 4459: Cutting on node 4337
Writing Pool: 2411 cuts
BBnode 4337 (now 6494) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.958333   ACTIVE NODES: 746

Task 4460: Cutting on node 5407
recomputing rownorms ...
Writing Pool: 2412 cuts
BBnode 5407 (now 6495) done cutting: lowerbound 2066.95 (0.43 seconds)
LOWER BOUND: 2066.951782   ACTIVE NODES: 746

Task 4461: Branching on node 6495
BBnode 6495 split into 6496 (2067.17X) 6497 (2067.16X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.958678   ACTIVE NODES: 745

Task 4462: Cutting on node 4342
Writing Pool: 2412 cuts
BBnode 4342 (now 6498) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.959184   ACTIVE NODES: 744

Task 4463: Cutting on node 3595
Writing Pool: 2412 cuts
BBnode 3595 (now 6499) done cutting: lowerbound 2066.98 (0.26 seconds)
LOWER BOUND: 2066.959184   ACTIVE NODES: 744

Task 4464: Branching on node 6383
BBnode 6383 split into 6500 (2068.00X) 6501 (2067.00) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2066.959184   ACTIVE NODES: 744

Task 4465: Cutting on node 3342
Writing Pool: 2412 cuts
BBnode 3342 (now 6502) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.959184   ACTIVE NODES: 743

Task 4466: Cutting on node 6308
Writing Pool: 2412 cuts
BBnode 6308 (now 6503) done cutting: lowerbound 2067.00 (0.45 seconds)
LOWER BOUND: 2066.959459   ACTIVE NODES: 743

Task 4467: Cutting on node 4669
Writing Pool: 2412 cuts
BBnode 4669 (now 6504) done cutting: lowerbound 2066.96 (0.22 seconds)
LOWER BOUND: 2066.959459   ACTIVE NODES: 743

Task 4468: Branching on node 6504
BBnode 6504 split into 6505 (2067.36X) 6506 (2067.30X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.960000   ACTIVE NODES: 742

Task 4469: Cutting on node 4353
Writing Pool: 2413 cuts
BBnode 4353 (now 6507) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.960000   ACTIVE NODES: 741

Task 4470: Branching on node 6365
BBnode 6365 split into 6508 (2067.64X) 6509 (2067.78X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.960000   ACTIVE NODES: 740

Task 4471: Cutting on node 5205
Writing Pool: 2413 cuts
BBnode 5205 (now 6510) done cutting: lowerbound 2066.94 (0.48 seconds)
LOWER BOUND: 2066.938776   ACTIVE NODES: 740

Task 4472: Branching on node 6510
BBnode 6510 split into 6511 (2067.60X) 6512 (2067.33X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.961111   ACTIVE NODES: 739

Task 4473: Cutting on node 4040
Writing Pool: 2413 cuts
BBnode 4040 (now 6513) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.961353   ACTIVE NODES: 738

Task 4474: Cutting on node 5620
Writing Pool: 2413 cuts
BBnode 5620 (now 6514) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2066.961538   ACTIVE NODES: 737

Task 4475: Cutting on node 3327
recomputing rownorms ...
Writing Pool: 2414 cuts
BBnode 3327 (now 6515) done cutting: lowerbound 2066.95 (0.30 seconds)
LOWER BOUND: 2066.953488   ACTIVE NODES: 737

Task 4476: Branching on node 6515
BBnode 6515 split into 6516 (2067.85X) 6517 (2067.24X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.961538   ACTIVE NODES: 736

Task 4477: Branching on node 5919
BBnode 5919 split into 6518 (2067.83X) 6519 (2067.33X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.961620   ACTIVE NODES: 735

Task 4478: Branching on node 4344
BBnode 4344 split into 6520 (2067.80X) 6521 (2067.83X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.961905   ACTIVE NODES: 734

Task 4479: Branching on node 5032
BBnode 5032 split into 6522 (2067.32X) 6523 (2067.07) (0.52 seconds)
Child 0 is pruned
LOWER BOUND: 2066.961929   ACTIVE NODES: 734

Task 4480: Cutting on node 4266
recomputing rownorms ...
Writing Pool: 2416 cuts
BBnode 4266 (now 6524) done cutting: lowerbound 2066.97 (0.35 seconds)
LOWER BOUND: 2066.962189   ACTIVE NODES: 734

Task 4481: Branching on node 5118
BBnode 5118 split into 6525 (2067.29X) 6526 (2067.14X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.962264   ACTIVE NODES: 733

Task 4482: Cutting on node 4237
Writing Pool: 2416 cuts
BBnode 4237 (now 6527) done cutting: lowerbound 2067.00 (0.28 seconds)
LOWER BOUND: 2066.962536   ACTIVE NODES: 733

Task 4483: Branching on node 3288
BBnode 3288 split into 6528 (2067.32X) 6529 (2067.32X) (0.50 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.962756   ACTIVE NODES: 732

Task 4484: Cutting on node 4272
Writing Pool: 2416 cuts
BBnode 4272 (now 6530) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.962806   ACTIVE NODES: 731

Task 4485: Branching on node 5600
BBnode 5600 split into 6531 (2067.48X) 6532 (2067.76X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.962963   ACTIVE NODES: 730

Task 4486: Cutting on node 4691
Writing Pool: 2416 cuts
BBnode 4691 (now 6533) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2066.962963   ACTIVE NODES: 729

Task 4487: Cutting on node 3880
Writing Pool: 2416 cuts
BBnode 3880 (now 6534) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.963190   ACTIVE NODES: 728

Task 4488: Cutting on node 3467
recomputing rownorms ...
Writing Pool: 2417 cuts
BBnode 3467 (now 6535) done cutting: lowerbound 2067.04 (0.27 seconds)
LOWER BOUND: 2066.963470   ACTIVE NODES: 728

Task 4489: Cutting on node 4554
recomputing rownorms ...
Writing Pool: 2417 cuts
BBnode 4554 (now 6536) done cutting: lowerbound 2066.96 (0.20 seconds)
LOWER BOUND: 2066.963470   ACTIVE NODES: 728

Task 4490: Branching on node 6536
BBnode 6536 split into 6537 (2067.50X) 6538 (2067.50X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.964286   ACTIVE NODES: 727

Task 4491: Cutting on node 4592
recomputing rownorms ...
Writing Pool: 2417 cuts
BBnode 4592 (now 6539) done cutting: lowerbound 2067.08 (0.21 seconds)
LOWER BOUND: 2066.964286   ACTIVE NODES: 727

Task 4492: Branching on node 2940
BBnode 2940 split into 6540 (2067.54X) 6541 (2067.49X) (0.59 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.964286   ACTIVE NODES: 726

Task 4493: Cutting on node 3083
Writing Pool: 2417 cuts
BBnode 3083 (now 6542) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2066.964286   ACTIVE NODES: 725

Task 4494: Cutting on node 3610
Writing Pool: 2417 cuts
BBnode 3610 (now 6543) done cutting: lowerbound 2066.96 (0.23 seconds)
LOWER BOUND: 2066.964286   ACTIVE NODES: 725

Task 4495: Branching on node 6543
BBnode 6543 split into 6544 (2067.28X) 6545 (2067.29X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.964286   ACTIVE NODES: 724

Task 4496: Cutting on node 4103
Writing Pool: 2417 cuts
BBnode 4103 (now 6546) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.964824   ACTIVE NODES: 723

Task 4497: Cutting on node 5210
Writing Pool: 2417 cuts
BBnode 5210 (now 6547) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.965779   ACTIVE NODES: 722

Task 4498: Cutting on node 6015
Writing Pool: 2418 cuts
BBnode 6015 (now 6548) can be pruned: upperbound 2068.00 (0.28 seconds)
LOWER BOUND: 2066.966102   ACTIVE NODES: 721

Task 4499: Cutting on node 4856
Writing Pool: 2426 cuts
BBnode 4856 (now 6549) done cutting: lowerbound 2067.00 (1.09 seconds)
LOWER BOUND: 2066.966443   ACTIVE NODES: 721

Task 4500: Cutting on node 4513
Writing Pool: 2426 cuts
BBnode 4513 (now 6550) done cutting: lowerbound 2066.99 (0.22 seconds)
LOWER BOUND: 2066.966667   ACTIVE NODES: 721

Task 4501: Cutting on node 2685
Writing Pool: 2426 cuts
BBnode 2685 (now 6551) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2066.967213   ACTIVE NODES: 720

Task 4502: Cutting on node 4891
Writing Pool: 2426 cuts
BBnode 4891 (now 6552) done cutting: lowerbound 2066.97 (0.21 seconds)
LOWER BOUND: 2066.967213   ACTIVE NODES: 720

Task 4503: Branching on node 6552
BBnode 6552 split into 6553 (2067.08) 6554 (2067.49X) (0.44 seconds)
Child 1 is pruned
LOWER BOUND: 2066.967442   ACTIVE NODES: 720

Task 4504: Branching on node 4435
BBnode 4435 split into 6555 (2067.54X) 6556 (2067.42X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.967456   ACTIVE NODES: 719

Task 4505: Branching on node 5712
BBnode 5712 split into 6557 (2067.75X) 6558 (2067.37X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.967530   ACTIVE NODES: 718

Task 4506: Cutting on node 3639
recomputing rownorms ...
Writing Pool: 2426 cuts
BBnode 3639 (now 6559) done cutting: lowerbound 2067.03 (0.22 seconds)
LOWER BOUND: 2066.967742   ACTIVE NODES: 718

Task 4507: Branching on node 6524
BBnode 6524 split into 6560 (2068.17X) 6561 (2067.00) (0.30 seconds)
Child 0 is pruned
LOWER BOUND: 2066.967742   ACTIVE NODES: 718

Task 4508: Branching on node 5451
BBnode 5451 split into 6562 (2067.72X) 6563 (2067.61X) (0.51 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.967742   ACTIVE NODES: 717

Task 4509: Cutting on node 4195
recomputing rownorms ...
Writing Pool: 2428 cuts
BBnode 4195 (now 6564) done cutting: lowerbound 2067.10 (0.29 seconds)
LOWER BOUND: 2066.968460   ACTIVE NODES: 717

Task 4510: Cutting on node 4239
recomputing rownorms ...
Writing Pool: 2428 cuts
BBnode 4239 (now 6565) done cutting: lowerbound 2067.03 (0.23 seconds)
LOWER BOUND: 2066.968504   ACTIVE NODES: 717

Task 4511: Cutting on node 5354
Writing Pool: 2428 cuts
BBnode 5354 (now 6566) done cutting: lowerbound 2067.00 (0.09 seconds)
LOWER BOUND: 2066.968750   ACTIVE NODES: 717

Task 4512: Cutting on node 3101
recomputing rownorms ...
Writing Pool: 2428 cuts
BBnode 3101 (now 6567) done cutting: lowerbound 2066.97 (0.42 seconds)
LOWER BOUND: 2066.968750   ACTIVE NODES: 717

Task 4513: Cutting on node 5670
recomputing rownorms ...
Writing Pool: 2428 cuts
BBnode 5670 (now 6568) done cutting: lowerbound 2066.98 (0.21 seconds)
LOWER BOUND: 2066.969121   ACTIVE NODES: 717

Task 4514: Cutting on node 4494
Writing Pool: 2428 cuts
BBnode 4494 (now 6569) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.969242   ACTIVE NODES: 716

Task 4515: Cutting on node 5556
Writing Pool: 2428 cuts
BBnode 5556 (now 6570) done cutting: lowerbound 2067.04 (0.29 seconds)
LOWER BOUND: 2066.969697   ACTIVE NODES: 716

Task 4516: Cutting on node 4975
Writing Pool: 2428 cuts
BBnode 4975 (now 6571) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.970149   ACTIVE NODES: 715

Task 4517: Cutting on node 4864
Writing Pool: 2428 cuts
BBnode 4864 (now 6572) done cutting: lowerbound 2066.99 (0.44 seconds)
LOWER BOUND: 2066.970370   ACTIVE NODES: 715

Task 4518: Branching on node 5947
BBnode 5947 split into 6573 (2067.56X) 6574 (2067.50X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.970684   ACTIVE NODES: 714

Task 4519: Branching on node 4030
BBnode 4030 split into 6575 (2067.43X) 6576 (2067.43X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.971154   ACTIVE NODES: 713

Task 4520: Branching on node 6567
BBnode 6567 split into 6577 (2067.51X) 6578 (2067.49X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.971204   ACTIVE NODES: 712

Task 4521: Cutting on node 3236
recomputing rownorms ...
Writing Pool: 2429 cuts
BBnode 3236 (now 6579) done cutting: lowerbound 2067.06 (0.27 seconds)
LOWER BOUND: 2066.971429   ACTIVE NODES: 712

Task 4522: Cutting on node 3194
Writing Pool: 2429 cuts
BBnode 3194 (now 6580) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2066.971831   ACTIVE NODES: 711

Task 4523: Cutting on node 3728
Writing Pool: 2429 cuts
BBnode 3728 (now 6581) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.971831   ACTIVE NODES: 710

Task 4524: Branching on node 6018
BBnode 6018 split into 6582 (2067.50X) 6583 (2067.28X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.971831   ACTIVE NODES: 709

Task 4525: Cutting on node 5145
Writing Pool: 2430 cuts
BBnode 5145 (now 6584) done cutting: lowerbound 2067.04 (0.42 seconds)
LOWER BOUND: 2066.972292   ACTIVE NODES: 709

Task 4526: Branching on node 3845
BBnode 3845 split into 6585 (2067.34X) 6586 (2067.53X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.972603   ACTIVE NODES: 708

Task 4527: Cutting on node 5139
Writing Pool: 2434 cuts
BBnode 5139 (now 6587) done cutting: lowerbound 2067.10 (0.48 seconds)
LOWER BOUND: 2066.972973   ACTIVE NODES: 708

Task 4528: Cutting on node 4177
recomputing rownorms ...
Writing Pool: 2434 cuts
BBnode 4177 (now 6588) done cutting: lowerbound 2067.00 (0.27 seconds)
LOWER BOUND: 2066.973118   ACTIVE NODES: 708

Task 4529: Cutting on node 4559
Writing Pool: 2434 cuts
BBnode 4559 (now 6589) done cutting: lowerbound 2066.97 (0.28 seconds)
LOWER BOUND: 2066.973118   ACTIVE NODES: 708

Task 4530: Branching on node 6589
BBnode 6589 split into 6590 (2067.33X) 6591 (2067.32X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.973568   ACTIVE NODES: 707

Task 4531: Cutting on node 5455
recomputing rownorms ...
Writing Pool: 2434 cuts
BBnode 5455 (now 6592) done cutting: lowerbound 2067.08 (0.24 seconds)
LOWER BOUND: 2066.973615   ACTIVE NODES: 707

Task 4532: Cutting on node 3949
Writing Pool: 2434 cuts
BBnode 3949 (now 6593) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.973635   ACTIVE NODES: 706

Task 4533: Cutting on node 3934
Writing Pool: 2434 cuts
BBnode 3934 (now 6594) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.973684   ACTIVE NODES: 705

Task 4534: Branching on node 3989
BBnode 3989 split into 6595 (2067.34X) 6596 (2067.45X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.973684   ACTIVE NODES: 704

Task 4535: Branching on node 6081
BBnode 6081 split into 6597 (2067.20X) 6598 (2067.38X) (0.30 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.973684   ACTIVE NODES: 703

Task 4536: Branching on node 5870
BBnode 5870 split into 6599 (2068.00X) 6600 (2067.56X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.973770   ACTIVE NODES: 702

Task 4537: Cutting on node 4779
recomputing rownorms ...
Writing Pool: 2434 cuts
BBnode 4779 (now 6601) done cutting: lowerbound 2066.97 (0.23 seconds)
LOWER BOUND: 2066.973770   ACTIVE NODES: 702

Task 4538: Branching on node 6601
BBnode 6601 split into 6602 (2067.60X) 6603 (2067.10) (0.30 seconds)
Child 0 is pruned
LOWER BOUND: 2066.974359   ACTIVE NODES: 702

Task 4539: Cutting on node 3707
Writing Pool: 2434 cuts
BBnode 3707 (now 6604) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.974747   ACTIVE NODES: 701

Task 4540: Branching on node 6109
BBnode 6109 split into 6605 (2067.11X) 6606 (2067.36X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.975000   ACTIVE NODES: 700

Task 4541: Cutting on node 4410
Writing Pool: 2434 cuts
BBnode 4410 (now 6607) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2066.975000   ACTIVE NODES: 699

Task 4542: Branching on node 5479
BBnode 5479 split into 6608 (2067.85X) 6609 (2067.45X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.975000   ACTIVE NODES: 698

Task 4543: Cutting on node 3836
recomputing rownorms ...
Writing Pool: 2434 cuts
BBnode 3836 (now 6610) done cutting: lowerbound 2067.10 (0.28 seconds)
LOWER BOUND: 2066.975610   ACTIVE NODES: 698

Task 4544: Cutting on node 4442
Writing Pool: 2434 cuts
BBnode 4442 (now 6611) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.975813   ACTIVE NODES: 697

Task 4545: Branching on node 5784
BBnode 5784 split into 6612 (2067.48X) 6613 (2067.14X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.976190   ACTIVE NODES: 696

Task 4546: Branching on node 4434
BBnode 4434 split into 6614 (2067.82X) 6615 (2067.27X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.976744   ACTIVE NODES: 695

Task 4547: Branching on node 3596
BBnode 3596 split into 6616 (2067.86X) 6617 (2067.34X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.977011   ACTIVE NODES: 694

Task 4548: Cutting on node 4456
recomputing rownorms ...
Writing Pool: 2434 cuts
BBnode 4456 (now 6618) done cutting: lowerbound 2067.00 (0.12 seconds)
LOWER BOUND: 2066.977143   ACTIVE NODES: 694

Task 4549: Branching on node 6499
BBnode 6499 split into 6619 (2067.23X) 6620 (2067.29X) (0.53 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.977153   ACTIVE NODES: 693

Task 4550: Branching on node 5709
BBnode 5709 split into 6621 (2067.31X) 6622 (2067.32X) (0.52 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.977273   ACTIVE NODES: 692

Task 4551: Branching on node 5930
BBnode 5930 split into 6623 (2067.27X) 6624 (2067.34X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.977528   ACTIVE NODES: 691

Task 4552: Cutting on node 5665
recomputing rownorms ...
Writing Pool: 2434 cuts
BBnode 5665 (now 6625) done cutting: lowerbound 2067.00 (0.66 seconds)
LOWER BOUND: 2066.977778   ACTIVE NODES: 691

Task 4553: Cutting on node 4391
Writing Pool: 2434 cuts
BBnode 4391 (now 6626) done cutting: lowerbound 2066.98 (0.24 seconds)
LOWER BOUND: 2066.977778   ACTIVE NODES: 691

Task 4554: Branching on node 6626
BBnode 6626 split into 6627 (2067.45X) 6628 (2067.25X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.977901   ACTIVE NODES: 690

Task 4555: Cutting on node 4329
Writing Pool: 2435 cuts
BBnode 4329 (now 6629) done cutting: lowerbound 2067.00 (0.38 seconds)
LOWER BOUND: 2066.978022   ACTIVE NODES: 690

Task 4556: Cutting on node 4248
recomputing rownorms ...
Writing Pool: 2436 cuts
BBnode 4248 (now 6630) done cutting: lowerbound 2067.09 (0.61 seconds)
LOWER BOUND: 2066.978610   ACTIVE NODES: 690

Task 4557: Cutting on node 4809
recomputing rownorms ...
Writing Pool: 2436 cuts
BBnode 4809 (now 6631) done cutting: lowerbound 2067.09 (0.41 seconds)
LOWER BOUND: 2066.979112   ACTIVE NODES: 690

Task 4558: Branching on node 6386
BBnode 6386 split into 6632 (2068.84X) 6633 (2067.00) (0.34 seconds)
Child 0 is pruned
LOWER BOUND: 2066.979167   ACTIVE NODES: 690

Task 4559: Cutting on node 4095
Writing Pool: 2441 cuts
BBnode 4095 (now 6634) done cutting: lowerbound 2067.07 (0.45 seconds)
LOWER BOUND: 2066.979592   ACTIVE NODES: 690

Task 4560: Branching on node 6001
BBnode 6001 split into 6635 (2067.36X) 6636 (2067.25X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.979798   ACTIVE NODES: 689

Task 4561: Branching on node 5752
BBnode 5752 split into 6637 (2067.24X) 6638 (2067.18X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.981818   ACTIVE NODES: 688

Task 4562: Branching on node 6482
BBnode 6482 split into 6639 (2067.33X) 6640 (2067.36X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.981982   ACTIVE NODES: 687

Task 4563: Branching on node 6568
BBnode 6568 split into 6641 (2067.39X) 6642 (2067.33X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.982094   ACTIVE NODES: 686

Task 4564: Cutting on node 3631
Writing Pool: 2441 cuts
BBnode 3631 (now 6643) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2066.982659   ACTIVE NODES: 685

Task 4565: Branching on node 5237
BBnode 5237 split into 6644 (2067.40X) 6645 (2067.48X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.982759   ACTIVE NODES: 684

Task 4566: Cutting on node 3702
Writing Pool: 2441 cuts
BBnode 3702 (now 6646) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.983402   ACTIVE NODES: 683

Task 4567: Cutting on node 3686
recomputing rownorms ...
Writing Pool: 2441 cuts
BBnode 3686 (now 6647) done cutting: lowerbound 2067.08 (0.29 seconds)
LOWER BOUND: 2066.983670   ACTIVE NODES: 683

Task 4568: Branching on node 6028
BBnode 6028 split into 6648 (2067.50X) 6649 (2067.58X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.983871   ACTIVE NODES: 682

Task 4569: Cutting on node 5180
recomputing rownorms ...
Writing Pool: 2441 cuts
BBnode 5180 (now 6650) done cutting: lowerbound 2067.07 (0.28 seconds)
LOWER BOUND: 2066.984375   ACTIVE NODES: 682

Task 4570: Branching on node 4396
BBnode 4396 split into 6651 (2067.46X) 6652 (2067.43X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.984375   ACTIVE NODES: 681

Task 4571: Cutting on node 4697
recomputing rownorms ...
Writing Pool: 2442 cuts
BBnode 4697 (now 6653) done cutting: lowerbound 2066.99 (0.44 seconds)
LOWER BOUND: 2066.985294   ACTIVE NODES: 681

Task 4572: Cutting on node 4476
Writing Pool: 2443 cuts
BBnode 4476 (now 6654) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2066.985663   ACTIVE NODES: 680

Task 4573: Cutting on node 5097
recomputing rownorms ...
Writing Pool: 2448 cuts
BBnode 5097 (now 6655) done cutting: lowerbound 2067.05 (0.77 seconds)
LOWER BOUND: 2066.986111   ACTIVE NODES: 680

Task 4574: Cutting on node 2929
Writing Pool: 2449 cuts
BBnode 2929 (now 6656) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2066.986316   ACTIVE NODES: 679

Task 4575: Cutting on node 1771
Writing Pool: 2449 cuts
BBnode 1771 (now 6657) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.986395   ACTIVE NODES: 678

Task 4576: Branching on node 5660
BBnode 5660 split into 6658 (2067.45X) 6659 (2067.41X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.986486   ACTIVE NODES: 677

Task 4577: Branching on node 6653
BBnode 6653 split into 6660 (2067.51X) 6661 (2067.35X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.986504   ACTIVE NODES: 676

Task 4578: Branching on node 6035
BBnode 6035 split into 6662 (2068.83X) 6663 (2067.00) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2066.986667   ACTIVE NODES: 676

Task 4579: Cutting on node 6178
recomputing rownorms ...
Writing Pool: 2449 cuts
BBnode 6178 (now 6664) done cutting: lowerbound 2066.99 (0.48 seconds)
LOWER BOUND: 2066.986696   ACTIVE NODES: 676

Task 4580: Branching on node 5912
BBnode 5912 split into 6665 (2067.44X) 6666 (2067.35X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.987013   ACTIVE NODES: 675

Task 4581: Branching on node 5971
BBnode 5971 split into 6667 (2067.16X) 6668 (2068.00X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.987013   ACTIVE NODES: 674

Task 4582: Cutting on node 3105
Writing Pool: 2451 cuts
BBnode 3105 (now 6669) can be pruned: upperbound 2068.00 (0.18 seconds)
LOWER BOUND: 2066.987179   ACTIVE NODES: 673

Task 4583: Cutting on node 5066
recomputing rownorms ...
Writing Pool: 2451 cuts
BBnode 5066 (now 6670) done cutting: lowerbound 2066.93 (0.49 seconds)
LOWER BOUND: 2066.930693   ACTIVE NODES: 673

Task 4584: Branching on node 6670
BBnode 6670 split into 6671 (2067.37X) 6672 (2067.22X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.987387   ACTIVE NODES: 672

Task 4585: Branching on node 6137
BBnode 6137 split into 6673 (2067.43X) 6674 (2067.50X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.987500   ACTIVE NODES: 671

Task 4586: Branching on node 4148
BBnode 4148 split into 6675 (2067.56X) 6676 (2067.30X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.987805   ACTIVE NODES: 670

Task 4587: Cutting on node 3205
Writing Pool: 2451 cuts
BBnode 3205 (now 6677) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.988450   ACTIVE NODES: 669

Task 4588: Branching on node 6075
BBnode 6075 split into 6678 (2067.43X) 6679 (2067.54X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.988636   ACTIVE NODES: 668

Task 4589: Cutting on node 4742
Writing Pool: 2451 cuts
BBnode 4742 (now 6680) done cutting: lowerbound 2067.04 (0.28 seconds)
LOWER BOUND: 2066.989096   ACTIVE NODES: 668

Task 4590: Branching on node 4610
BBnode 4610 split into 6681 (2067.74X) 6682 (2067.52X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.989130   ACTIVE NODES: 667

Task 4591: Cutting on node 3221
Writing Pool: 2451 cuts
BBnode 3221 (now 6683) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2066.989474   ACTIVE NODES: 666

Task 4592: Cutting on node 3274
Writing Pool: 2451 cuts
BBnode 3274 (now 6684) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.989529   ACTIVE NODES: 665

Task 4593: Cutting on node 3853
Writing Pool: 2451 cuts
BBnode 3853 (now 6685) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.989721   ACTIVE NODES: 664

Task 4594: Branching on node 5001
BBnode 5001 split into 6686 (2067.33X) 6687 (2067.42X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.989796   ACTIVE NODES: 663

Task 4595: Branching on node 6027
BBnode 6027 split into 6688 (2067.57X) 6689 (2067.50X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.990119   ACTIVE NODES: 662

Task 4596: Branching on node 6399
BBnode 6399 split into 6690 (2067.65X) 6691 (2067.46X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.990588   ACTIVE NODES: 661

Task 4597: Cutting on node 4184
recomputing rownorms ...
Writing Pool: 2451 cuts
BBnode 4184 (now 6692) done cutting: lowerbound 2067.04 (0.32 seconds)
LOWER BOUND: 2066.991150   ACTIVE NODES: 661

Task 4598: Cutting on node 2993
Writing Pool: 2451 cuts
BBnode 2993 (now 6693) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2066.991379   ACTIVE NODES: 660

Task 4599: Branching on node 6572
BBnode 6572 split into 6694 (2067.45X) 6695 (2067.24X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.991379   ACTIVE NODES: 659

Task 4600: Branching on node 6447
BBnode 6447 split into 6696 (2067.65X) 6697 (2067.51X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.991713   ACTIVE NODES: 658

Task 4601: Cutting on node 5098
Writing Pool: 2452 cuts
BBnode 5098 (now 6698) done cutting: lowerbound 2067.00 (0.25 seconds)
LOWER BOUND: 2066.991935   ACTIVE NODES: 658

Task 4602: Branching on node 3804
BBnode 3804 split into 6699 (2067.32X) 6700 (2067.73X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.992063   ACTIVE NODES: 657

Task 4603: Branching on node 6550
BBnode 6550 split into 6701 (2067.50X) 6702 (2067.35X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.992188   ACTIVE NODES: 656

Task 4604: Branching on node 6168
BBnode 6168 split into 6703 (2067.32X) 6704 (2067.33X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.992742   ACTIVE NODES: 655

Task 4605: Branching on node 3664
BBnode 3664 split into 6705 (2067.70X) 6706 (2067.63X) (0.50 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.992806   ACTIVE NODES: 654

Task 4606: Branching on node 6354
BBnode 6354 split into 6707 (2067.54X) 6708 (2067.56X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.993007   ACTIVE NODES: 653

Task 4607: Branching on node 4943
BBnode 4943 split into 6709 (2067.47X) 6710 (2067.49X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.993103   ACTIVE NODES: 652

Task 4608: Branching on node 5287
BBnode 5287 split into 6711 (2067.61X) 6712 (2067.31X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.993334   ACTIVE NODES: 651

Task 4609: Branching on node 5505
BBnode 5505 split into 6713 (2067.47X) 6714 (2067.90X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.993421   ACTIVE NODES: 650

Task 4610: Cutting on node 4479
Writing Pool: 2452 cuts
BBnode 4479 (now 6715) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2066.993758   ACTIVE NODES: 649

Task 4611: Cutting on node 2468
Writing Pool: 2454 cuts
BBnode 2468 (now 6716) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2066.993902   ACTIVE NODES: 648

Task 4612: Branching on node 5743
BBnode 5743 split into 6717 (2067.62X) 6718 (2067.56X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.994253   ACTIVE NODES: 647

Task 4613: Branching on node 6664
BBnode 6664 split into 6719 (2067.39X) 6720 (2068.00X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.994681   ACTIVE NODES: 646

Task 4614: Cutting on node 5439
Writing Pool: 2454 cuts
BBnode 5439 (now 6721) done cutting: lowerbound 2067.07 (0.24 seconds)
LOWER BOUND: 2066.994770   ACTIVE NODES: 646

Task 4615: Branching on node 3484
BBnode 3484 split into 6722 (2067.19X) 6723 (2067.30X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.995283   ACTIVE NODES: 645

Task 4616: Branching on node 6629
BBnode 6629 split into 6724 (2067.41X) 6725 (2067.30X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.995340   ACTIVE NODES: 644

Task 4617: Cutting on node 6663
Writing Pool: 2455 cuts
BBnode 6663 (now 6726) done cutting: lowerbound 2067.06 (0.27 seconds)
LOWER BOUND: 2066.996587   ACTIVE NODES: 644

Task 4618: Cutting on node 3712
Writing Pool: 2455 cuts
BBnode 3712 (now 6727) done cutting: lowerbound 2067.00 (0.22 seconds)
LOWER BOUND: 2066.996587   ACTIVE NODES: 644

Task 4619: Branching on node 6727
BBnode 6727 split into 6728 (2067.20X) 6729 (2067.30X) (0.31 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.996835   ACTIVE NODES: 643

Task 4620: Cutting on node 2322
Writing Pool: 2455 cuts
BBnode 2322 (now 6730) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.997093   ACTIVE NODES: 642

Task 4621: Branching on node 5344
BBnode 5344 split into 6731 (2067.60X) 6732 (2067.71X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2066.997416   ACTIVE NODES: 641

Task 4622: Cutting on node 4703
Writing Pool: 2455 cuts
BBnode 4703 (now 6733) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2066.997906   ACTIVE NODES: 640

Task 4623: Cutting on node 4972
Writing Pool: 2460 cuts
BBnode 4972 (now 6734) can be pruned: upperbound 2068.00 (0.33 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 639

Task 4624: Cutting on node 4455
recomputing rownorms ...
Writing Pool: 2460 cuts
BBnode 4455 (now 6735) done cutting: lowerbound 2067.00 (0.20 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 639

Task 4625: Cutting on node 4843
Writing Pool: 2460 cuts
BBnode 4843 (now 6736) done cutting: lowerbound 2067.00 (0.06 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 639

Task 4626: Cutting on node 5538
Writing Pool: 2460 cuts
BBnode 5538 (now 6737) done cutting: lowerbound 2067.00 (0.26 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 639

Task 4627: Branching on node 4716
BBnode 4716 split into 6738 (2068.60X) 6739 (2067.19X) (0.50 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 638

Task 4628: Branching on node 6093
BBnode 6093 split into 6740 (2067.26X) 6741 (2067.28X) (0.48 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 637

Task 4629: Cutting on node 4376
Writing Pool: 2462 cuts
BBnode 4376 (now 6742) can be pruned: upperbound 2068.00 (0.23 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 636

Task 4630: Cutting on node 4084
Writing Pool: 2462 cuts
BBnode 4084 (now 6743) done cutting: lowerbound 2067.00 (0.18 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 636

Task 4631: Cutting on node 3520
Writing Pool: 2462 cuts
BBnode 3520 (now 6744) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 635

Task 4632: Cutting on node 6231
Writing Pool: 2463 cuts
BBnode 6231 (now 6745) done cutting: lowerbound 2066.97 (0.30 seconds)
LOWER BOUND: 2066.972973   ACTIVE NODES: 635

Task 4633: Branching on node 6745
BBnode 6745 split into 6746 (2067.17X) 6747 (2067.11X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 634

Task 4634: Cutting on node 3430
Writing Pool: 2463 cuts
BBnode 3430 (now 6748) done cutting: lowerbound 2067.00 (0.47 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 634

Task 4635: Branching on node 6748
BBnode 6748 split into 6749 (2067.54X) 6750 (2067.07) (0.66 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 634

Task 4636: Cutting on node 4187
recomputing rownorms ...
Writing Pool: 2463 cuts
BBnode 4187 (now 6751) done cutting: lowerbound 2067.06 (0.29 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 634

Task 4637: Branching on node 6286
BBnode 6286 split into 6752 (2068.83X) 6753 (2067.00) (0.53 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 634

Task 4638: Cutting on node 6753
recomputing rownorms ...
Writing Pool: 2463 cuts
BBnode 6753 (now 6754) done cutting: lowerbound 2067.00 (0.22 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 634

Task 4639: Cutting on node 4373
Writing Pool: 2463 cuts
BBnode 4373 (now 6755) done cutting: lowerbound 2067.00 (0.18 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 634

Task 4640: Cutting on node 4903
Writing Pool: 2466 cuts
BBnode 4903 (now 6756) can be pruned: upperbound 2068.00 (0.13 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 633

Task 4641: Cutting on node 4683
Writing Pool: 2466 cuts
BBnode 4683 (now 6757) done cutting: lowerbound 2067.00 (0.37 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 633

Task 4642: Cutting on node 4393
Writing Pool: 2470 cuts
BBnode 4393 (now 6758) done cutting: lowerbound 2067.09 (0.57 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 633

Task 4643: Branching on node 5809
BBnode 5809 split into 6759 (2067.06) 6760 (2067.92X) (0.60 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 633

Task 4644: Cutting on node 1810
Writing Pool: 2471 cuts
BBnode 1810 (now 6761) done cutting: lowerbound 2067.00 (0.34 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 633

Task 4645: Cutting on node 4709
Writing Pool: 2471 cuts
BBnode 4709 (now 6762) done cutting: lowerbound 2067.00 (0.31 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 633

Task 4646: Cutting on node 4116
recomputing rownorms ...
Writing Pool: 2478 cuts
BBnode 4116 (now 6763) done cutting: lowerbound 2066.92 (0.76 seconds)
LOWER BOUND: 2066.919214   ACTIVE NODES: 633

Task 4647: Branching on node 6763
BBnode 6763 split into 6764 (2067.38X) 6765 (2067.50X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 632

Task 4648: Cutting on node 3516
Writing Pool: 2478 cuts
BBnode 3516 (now 6766) done cutting: lowerbound 2067.00 (0.30 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 632

Task 4649: Cutting on node 4734
recomputing rownorms ...
Writing Pool: 2479 cuts
BBnode 4734 (now 6767) done cutting: lowerbound 2067.09 (0.59 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 632

Task 4650: Branching on node 5792
BBnode 5792 split into 6768 (2067.07) 6769 (2067.97X) (0.55 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 632

Task 4651: Cutting on node 5533
Writing Pool: 2479 cuts
BBnode 5533 (now 6770) done cutting: lowerbound 2067.00 (0.56 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 632

Task 4652: Branching on node 6766
BBnode 6766 split into 6771 (2067.34X) 6772 (2067.18X) (0.65 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 631

Task 4653: Cutting on node 2903
Writing Pool: 2480 cuts
BBnode 2903 (now 6773) can be pruned: upperbound 2068.00 (0.15 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 630

Task 4654: Branching on node 5016
BBnode 5016 split into 6774 (2067.08) 6775 (2067.84X) (0.53 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 630

Task 4655: Cutting on node 4461
Writing Pool: 2480 cuts
BBnode 4461 (now 6776) done cutting: lowerbound 2067.00 (0.19 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 630

Task 4656: Cutting on node 3850
Writing Pool: 2480 cuts
BBnode 3850 (now 6777) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 629

Task 4657: Cutting on node 4659
Writing Pool: 2480 cuts
BBnode 4659 (now 6778) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 628

Task 4658: Cutting on node 4222
Writing Pool: 2483 cuts
BBnode 4222 (now 6779) done cutting: lowerbound 2067.01 (0.61 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 628

Task 4659: Cutting on node 5074
Writing Pool: 2483 cuts
BBnode 5074 (now 6780) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 627

Task 4660: Cutting on node 4406
Writing Pool: 2483 cuts
BBnode 4406 (now 6781) done cutting: lowerbound 2067.00 (0.23 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 627

Task 4661: Cutting on node 4340
Writing Pool: 2483 cuts
BBnode 4340 (now 6782) done cutting: lowerbound 2067.00 (0.28 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 627

Task 4662: Cutting on node 4561
Writing Pool: 2483 cuts
BBnode 4561 (now 6783) done cutting: lowerbound 2067.00 (0.25 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 627

Task 4663: Cutting on node 5519
Writing Pool: 2483 cuts
BBnode 5519 (now 6784) done cutting: lowerbound 2067.00 (0.27 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 627

Task 4664: Cutting on node 4485
Writing Pool: 2483 cuts
BBnode 4485 (now 6785) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 626

Task 4665: Branching on node 6761
BBnode 6761 split into 6786 (2067.18X) 6787 (2067.62X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 625

Task 4666: Cutting on node 5766
Writing Pool: 2483 cuts
BBnode 5766 (now 6788) done cutting: lowerbound 2067.00 (0.36 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 625

Task 4667: Branching on node 2118
BBnode 2118 split into 6789 (2067.00) 6790 (2067.59X) (0.56 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 625

Task 4668: Cutting on node 6789
Writing Pool: 2483 cuts
BBnode 6789 (now 6791) can be pruned: upperbound 2068.00 (0.11 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 624

Task 4669: Cutting on node 3503
recomputing rownorms ...
Writing Pool: 2485 cuts
BBnode 3503 (now 6792) done cutting: lowerbound 2067.02 (0.42 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 624

Task 4670: Branching on node 5424
BBnode 5424 split into 6793 (2067.35X) 6794 (2067.00) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 624

Task 4671: Cutting on node 6794
Writing Pool: 2485 cuts
BBnode 6794 (now 6795) done cutting: lowerbound 2067.00 (0.39 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 624

Task 4672: Cutting on node 3689
recomputing rownorms ...
Writing Pool: 2485 cuts
BBnode 3689 (now 6796) done cutting: lowerbound 2067.07 (0.19 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 624

Task 4673: Branching on node 6788
BBnode 6788 split into 6797 (2068.00X) 6798 (2067.00) (0.52 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 624

Task 4674: Cutting on node 4518
Writing Pool: 2491 cuts
BBnode 4518 (now 6799) done cutting: lowerbound 2067.06 (0.33 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 624

Task 4675: Cutting on node 5777
Writing Pool: 2492 cuts
BBnode 5777 (now 6800) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 623

Task 4676: Cutting on node 4407
recomputing rownorms ...
Writing Pool: 2494 cuts
BBnode 4407 (now 6801) done cutting: lowerbound 2067.08 (0.52 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 623

Task 4677: Cutting on node 3907
Writing Pool: 2497 cuts
BBnode 3907 (now 6802) can be pruned: upperbound 2068.00 (0.18 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 622

Task 4678: Cutting on node 4021
Writing Pool: 2497 cuts
BBnode 4021 (now 6803) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 621

Task 4679: Cutting on node 5638
Writing Pool: 2497 cuts
BBnode 5638 (now 6804) done cutting: lowerbound 2067.00 (0.22 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 621

Task 4680: Branching on node 6804
BBnode 6804 split into 6805 (2067.00) 6806 (2067.82X) (0.48 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 621

Task 4681: Cutting on node 4470
Writing Pool: 2497 cuts
BBnode 4470 (now 6807) done cutting: lowerbound 2067.00 (0.18 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 621

Task 4682: Cutting on node 3395
Writing Pool: 2497 cuts
BBnode 3395 (now 6808) done cutting: lowerbound 2067.00 (0.22 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 621

Task 4683: Cutting on node 4009
Writing Pool: 2497 cuts
BBnode 4009 (now 6809) done cutting: lowerbound 2067.00 (0.27 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 621

Task 4684: Branching on node 6809
BBnode 6809 split into 6810 (2068.50X) 6811 (2067.00) (0.59 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 621

Task 4685: Cutting on node 6811
Writing Pool: 2497 cuts
BBnode 6811 (now 6812) done cutting: lowerbound 2067.00 (0.30 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 621

Task 4686: Branching on node 4655
BBnode 4655 split into 6813 (2067.00) 6814 (2068.00X) (0.62 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 621

Task 4687: Cutting on node 6805
Writing Pool: 2497 cuts
BBnode 6805 (now 6815) done cutting: lowerbound 2067.03 (0.28 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 621

Task 4688: Cutting on node 4101
Writing Pool: 2497 cuts
BBnode 4101 (now 6816) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 620

Task 4689: Branching on node 6265
BBnode 6265 split into 6817 (2067.85X) 6818 (2067.42X) (0.57 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 619

Task 4690: Cutting on node 3424
Writing Pool: 2497 cuts
BBnode 3424 (now 6819) done cutting: lowerbound 2067.00 (0.21 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 619

Task 4691: Cutting on node 3275
Writing Pool: 2497 cuts
BBnode 3275 (now 6820) done cutting: lowerbound 2067.00 (0.14 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 619

Task 4692: Cutting on node 4551
Writing Pool: 2500 cuts
BBnode 4551 (now 6821) can be pruned: upperbound 2068.00 (0.14 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 618

Task 4693: Cutting on node 3984
Writing Pool: 2500 cuts
BBnode 3984 (now 6822) done cutting: lowerbound 2067.06 (0.51 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 618

Task 4694: Cutting on node 5419
Writing Pool: 2500 cuts
BBnode 5419 (now 6823) done cutting: lowerbound 2067.00 (0.20 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 618

Task 4695: Cutting on node 5105
Writing Pool: 2500 cuts
BBnode 5105 (now 6824) done cutting: lowerbound 2067.00 (0.10 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 618

Task 4696: Branching on node 6824
infeas_recover ...
phase 1 addbad_variables
LP is now feasible
Recovered a feasible LP
BBnode 6824 split into 6825 (2067.00) 6826 (2071.00X) (0.08 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 618

Task 4697: Cutting on node 5080
Writing Pool: 2500 cuts
BBnode 5080 (now 6827) done cutting: lowerbound 2067.00 (0.12 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 618

Task 4698: Cutting on node 4347
Writing Pool: 2500 cuts
BBnode 4347 (now 6828) done cutting: lowerbound 2067.00 (0.14 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 618

Task 4699: Cutting on node 4235
Writing Pool: 2504 cuts
BBnode 4235 (now 6829) done cutting: lowerbound 2067.05 (0.38 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 618

Task 4700: Cutting on node 2605
Writing Pool: 2504 cuts
BBnode 2605 (now 6830) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 617

Task 4701: Cutting on node 6501
recomputing rownorms ...
Writing Pool: 2504 cuts
BBnode 6501 (now 6831) done cutting: lowerbound 2067.00 (0.18 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 617

Task 4702: Cutting on node 4236
Writing Pool: 2505 cuts
BBnode 4236 (now 6832) done cutting: lowerbound 2066.96 (0.64 seconds)
LOWER BOUND: 2066.956607   ACTIVE NODES: 617

Task 4703: Branching on node 6832
BBnode 6832 split into 6833 (2067.31X) 6834 (2067.28X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 616

Task 4704: Cutting on node 3933
recomputing rownorms ...
Writing Pool: 2505 cuts
BBnode 3933 (now 6835) done cutting: lowerbound 2067.02 (0.62 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 616

Task 4705: Cutting on node 3895
Writing Pool: 2505 cuts
BBnode 3895 (now 6836) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 615

Task 4706: Cutting on node 5744
Writing Pool: 2505 cuts
BBnode 5744 (now 6837) can be pruned: upperbound 2068.00 (0.21 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 614

Task 4707: Cutting on node 4074
Writing Pool: 2505 cuts
BBnode 4074 (now 6838) done cutting: lowerbound 2067.00 (0.15 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 614

Task 4708: Cutting on node 3859
Writing Pool: 2506 cuts
BBnode 3859 (now 6839) done cutting: lowerbound 2067.00 (0.30 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 614

Task 4709: Cutting on node 6103
Writing Pool: 2506 cuts
BBnode 6103 (now 6840) done cutting: lowerbound 2067.00 (0.22 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 614

Task 4710: Branching on node 6840
BBnode 6840 split into 6841 (2067.00) 6842 (2067.00) (0.33 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 615

Task 4711: Branching on node 6784
BBnode 6784 split into 6843 (2067.27X) 6844 (2067.40X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 614

Task 4712: Cutting on node 5441
Writing Pool: 2506 cuts
BBnode 5441 (now 6845) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 613

Task 4713: Cutting on node 4844
Writing Pool: 2506 cuts
BBnode 4844 (now 6846) done cutting: lowerbound 2067.00 (0.08 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 613

Task 4714: Cutting on node 3911
Writing Pool: 2508 cuts
BBnode 3911 (now 6847) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 612

Task 4715: Cutting on node 6301
Writing Pool: 2508 cuts
BBnode 6301 (now 6848) done cutting: lowerbound 2067.04 (0.50 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 612

Task 4716: Cutting on node 5395
Writing Pool: 2508 cuts
BBnode 5395 (now 6849) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 611

Task 4717: Cutting on node 5130
Writing Pool: 2508 cuts
BBnode 5130 (now 6850) done cutting: lowerbound 2067.00 (0.15 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 611

Task 4718: Branching on node 6755
BBnode 6755 split into 6851 (2067.08) 6852 (2067.75X) (0.31 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 611

Task 4719: Cutting on node 4120
Writing Pool: 2508 cuts
BBnode 4120 (now 6853) done cutting: lowerbound 2067.08 (0.22 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 611

Task 4720: Branching on node 6200
BBnode 6200 split into 6854 (2067.00) 6855 (2067.63X) (0.78 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 611

Task 4721: Cutting on node 6854
Writing Pool: 2511 cuts
BBnode 6854 (now 6856) can be pruned: upperbound 2068.00 (0.36 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 610

Task 4722: Cutting on node 83
Writing Pool: 2511 cuts
BBnode 83 (now 6857) done cutting: lowerbound 2067.00 (0.17 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 610

Task 4723: Cutting on node 5592
Writing Pool: 2513 cuts
BBnode 5592 (now 6858) can be pruned: upperbound 2068.00 (0.14 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 609

Task 4724: Cutting on node 5523
Writing Pool: 2513 cuts
BBnode 5523 (now 6859) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 608

Task 4725: Cutting on node 5401
Writing Pool: 2513 cuts
BBnode 5401 (now 6860) done cutting: lowerbound 2067.00 (0.13 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 608

Task 4726: Cutting on node 5072
Writing Pool: 2513 cuts
BBnode 5072 (now 6861) done cutting: lowerbound 2067.00 (0.29 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 608

Task 4727: Branching on node 6861
BBnode 6861 split into 6862 (2067.29X) 6863 (2067.25X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 607

Task 4728: Cutting on node 4232
Writing Pool: 2513 cuts
BBnode 4232 (now 6864) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 606

Task 4729: Cutting on node 4833
Writing Pool: 2514 cuts
BBnode 4833 (now 6865) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 605

Task 4730: Cutting on node 4639
Writing Pool: 2514 cuts
BBnode 4639 (now 6866) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 604

Task 4731: Cutting on node 4537
Writing Pool: 2516 cuts
BBnode 4537 (now 6867) can be pruned: upperbound 2068.00 (0.14 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 603

Task 4732: Cutting on node 2811
Writing Pool: 2516 cuts
BBnode 2811 (now 6868) done cutting: lowerbound 2067.00 (0.12 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 603

Task 4733: Cutting on node 5628
Writing Pool: 2516 cuts
BBnode 5628 (now 6869) done cutting: lowerbound 2067.05 (0.38 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 603

Task 4734: Branching on node 6737
BBnode 6737 split into 6870 (2067.30X) 6871 (2067.29X) (0.51 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 602

Task 4735: Cutting on node 5494
Writing Pool: 2516 cuts
BBnode 5494 (now 6872) done cutting: lowerbound 2067.00 (0.25 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 602

Task 4736: Cutting on node 4934
Writing Pool: 2516 cuts
BBnode 4934 (now 6873) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 601

Task 4737: Cutting on node 4489
recomputing rownorms ...
Writing Pool: 2516 cuts
BBnode 4489 (now 6874) done cutting: lowerbound 2067.00 (0.11 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 601

Task 4738: Cutting on node 4419
recomputing rownorms ...
Writing Pool: 2516 cuts
BBnode 4419 (now 6875) done cutting: lowerbound 2067.00 (0.27 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 601

Task 4739: Cutting on node 4055
Writing Pool: 2516 cuts
BBnode 4055 (now 6876) done cutting: lowerbound 2067.00 (0.23 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 601

Task 4740: Branching on node 6876
BBnode 6876 split into 6877 (2067.00) 6878 (2067.00) (0.41 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 602

Task 4741: Cutting on node 3889
Writing Pool: 2516 cuts
BBnode 3889 (now 6879) done cutting: lowerbound 2067.00 (0.31 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 602

Task 4742: Branching on node 6879
BBnode 6879 split into 6880 (2067.47X) 6881 (2067.04) (0.49 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 602

Task 4743: Cutting on node 3816
Writing Pool: 2517 cuts
BBnode 3816 (now 6882) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 601

Task 4744: Branching on node 6819
BBnode 6819 split into 6883 (2067.00) 6884 (2067.88X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 601

Task 4745: Cutting on node 3407
recomputing rownorms ...
Writing Pool: 2517 cuts
BBnode 3407 (now 6885) done cutting: lowerbound 2067.07 (0.28 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 601

Task 4746: Cutting on node 3282
Writing Pool: 2517 cuts
BBnode 3282 (now 6886) done cutting: lowerbound 2067.00 (0.25 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 601

Task 4747: Branching on node 5137
BBnode 5137 split into 6887 (2067.48X) 6888 (2067.10) (0.57 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 601

Task 4748: Branching on node 5824
BBnode 5824 split into 6889 (2067.42X) 6890 (2067.55X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 600

Task 4749: Branching on node 6770
BBnode 6770 split into 6891 (2067.24X) 6892 (2067.04) (0.40 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 600

Task 4750: Cutting on node 4857
Writing Pool: 2517 cuts
BBnode 4857 (now 6893) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 599

Task 4751: Branching on node 6016
BBnode 6016 split into 6894 (2067.00) 6895 (2067.87X) (0.49 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 599

Task 4752: Cutting on node 6894
Writing Pool: 2517 cuts
BBnode 6894 (now 6896) done cutting: lowerbound 2067.00 (0.25 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 599

Task 4753: Branching on node 6896
BBnode 6896 split into 6897 (2067.61X) 6898 (2067.00) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 599

Task 4754: Cutting on node 4687
Writing Pool: 2521 cuts
BBnode 4687 (now 6899) can be pruned: upperbound 2068.00 (0.22 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 598

Task 4755: Cutting on node 4614
recomputing rownorms ...
Writing Pool: 2525 cuts
BBnode 4614 (now 6900) done cutting: lowerbound 2066.96 (0.60 seconds)
LOWER BOUND: 2066.963415   ACTIVE NODES: 598

Task 4756: Branching on node 6900
BBnode 6900 split into 6901 (2067.56X) 6902 (2067.36X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 597

Task 4757: Branching on node 6781
BBnode 6781 split into 6903 (2067.13X) 6904 (2067.48X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 596

Task 4758: Cutting on node 4131
Writing Pool: 2525 cuts
BBnode 4131 (now 6905) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 595

Task 4759: Cutting on node 4832
Writing Pool: 2525 cuts
BBnode 4832 (now 6906) done cutting: lowerbound 2067.00 (0.25 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 595

Task 4760: Branching on node 6807
BBnode 6807 split into 6907 (2067.54X) 6908 (2067.77X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 594

Task 4761: Branching on node 6782
BBnode 6782 split into 6909 (2067.40X) 6910 (2067.77X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 593

Task 4762: Branching on node 6838
BBnode 6838 split into 6911 (2067.00) 6912 (2068.29X) (0.08 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 593

Task 4763: Cutting on node 3852
recomputing rownorms ...
Writing Pool: 2527 cuts
BBnode 3852 (now 6913) done cutting: lowerbound 2067.04 (0.51 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 593

Task 4764: Cutting on node 3039
Writing Pool: 2527 cuts
BBnode 3039 (now 6914) done cutting: lowerbound 2067.00 (0.30 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 593

Task 4765: Branching on node 6914
BBnode 6914 split into 6915 (2067.75X) 6916 (2067.00) (0.45 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 593

Task 4766: Cutting on node 2999
Writing Pool: 2527 cuts
BBnode 2999 (now 6917) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 592

Task 4767: Cutting on node 6486
Writing Pool: 2528 cuts
BBnode 6486 (now 6918) can be pruned: upperbound 2068.00 (0.18 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 591

Task 4768: Cutting on node 5399
Writing Pool: 2528 cuts
BBnode 5399 (now 6919) done cutting: lowerbound 2067.09 (0.31 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 591

Task 4769: Branching on node 6906
BBnode 6906 split into 6920 (2068.20X) 6921 (2067.00) (0.24 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 591

Task 4770: Cutting on node 6921
Writing Pool: 2528 cuts
BBnode 6921 (now 6922) done cutting: lowerbound 2067.00 (0.16 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 591

Task 4771: Branching on node 6922
BBnode 6922 split into 6923 (2068.50X) 6924 (2067.00) (0.24 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 591

Task 4772: Cutting on node 6924
recomputing rownorms ...
Writing Pool: 2528 cuts
BBnode 6924 (now 6925) done cutting: lowerbound 2067.06 (0.25 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 591

Task 4773: Branching on node 5865
BBnode 5865 split into 6926 (2067.00) 6927 (2067.40X) (0.32 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 591

Task 4774: Cutting on node 3281
Writing Pool: 2528 cuts
BBnode 3281 (now 6928) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 590

Task 4775: Cutting on node 3164
Writing Pool: 2528 cuts
BBnode 3164 (now 6929) done cutting: lowerbound 2067.00 (0.26 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 590

Task 4776: Branching on node 6929
BBnode 6929 split into 6930 (2067.00) 6931 (2067.00) (0.45 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 591

Task 4777: Cutting on node 6931
Writing Pool: 2529 cuts
BBnode 6931 (now 6932) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 590

Task 4778: Cutting on node 6930
Writing Pool: 2529 cuts
BBnode 6930 (now 6933) done cutting: lowerbound 2067.00 (0.20 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 590

Task 4779: Branching on node 6933
BBnode 6933 split into 6934 (2068.00X) 6935 (2067.00) (0.42 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 590

Task 4780: Cutting on node 6935
Writing Pool: 2529 cuts
BBnode 6935 (now 6936) done cutting: lowerbound 2067.00 (0.18 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 590

Task 4781: Branching on node 6936
BBnode 6936 split into 6937 (2068.19X) 6938 (2067.00) (0.38 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 590

Task 4782: Cutting on node 6938
Writing Pool: 2529 cuts
BBnode 6938 (now 6939) done cutting: lowerbound 2067.00 (0.28 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 590

Task 4783: Branching on node 6939
BBnode 6939 split into 6940 (2067.64X) 6941 (2067.00) (0.55 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 590

Task 4784: Cutting on node 6941
recomputing rownorms ...
Writing Pool: 2529 cuts
BBnode 6941 (now 6942) done cutting: lowerbound 2067.00 (0.21 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 590

Task 4785: Branching on node 4933
BBnode 4933 split into 6943 (2067.53X) 6944 (2067.48X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 589

Task 4786: Branching on node 5319
BBnode 5319 split into 6945 (2067.29X) 6946 (2067.40X) (0.23 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 588

Task 4787: Cutting on node 1737
Writing Pool: 2529 cuts
BBnode 1737 (now 6947) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 587

Task 4788: Cutting on node 6877
recomputing rownorms ...
Writing Pool: 2529 cuts
BBnode 6877 (now 6948) done cutting: lowerbound 2067.00 (0.13 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 587

Task 4789: Cutting on node 6485
Writing Pool: 2529 cuts
BBnode 6485 (now 6949) done cutting: lowerbound 2067.00 (0.27 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 587

Task 4790: Branching on node 5668
BBnode 5668 split into 6950 (2067.33X) 6951 (2067.00) (0.36 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 587

Task 4791: Cutting on node 6951
Writing Pool: 2530 cuts
BBnode 6951 (now 6952) done cutting: lowerbound 2067.05 (0.35 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 587

Task 4792: Cutting on node 5477
Writing Pool: 2530 cuts
BBnode 5477 (now 6953) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 586

Task 4793: Branching on node 6823
BBnode 6823 split into 6954 (2067.50X) 6955 (2067.66X) (0.56 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 585

Task 4794: Branching on node 6827
BBnode 6827 split into 6956 (2068.43X) 6957 (2067.00) (0.22 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 585

Task 4795: Cutting on node 4912
Writing Pool: 2530 cuts
BBnode 4912 (now 6958) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 584

Task 4796: Cutting on node 4883
Writing Pool: 2530 cuts
BBnode 4883 (now 6959) done cutting: lowerbound 2067.00 (0.45 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 584

Task 4797: Branching on node 6959
BBnode 6959 split into 6960 (2067.00) 6961 (2067.00) (0.48 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 585

Task 4798: Cutting on node 6960
Writing Pool: 2530 cuts
BBnode 6960 (now 6962) done cutting: lowerbound 2067.00 (0.37 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 585

Task 4799: Branching on node 6962
BBnode 6962 split into 6963 (2067.00) 6964 (2067.87X) (0.64 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 585

Task 4800: Cutting on node 6963
Writing Pool: 2530 cuts
BBnode 6963 (now 6965) done cutting: lowerbound 2067.00 (0.29 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 585

Task 4801: Branching on node 6965
BBnode 6965 split into 6966 (2067.23X) 6967 (2067.27X) (0.57 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 584

Task 4802: Cutting on node 6961
recomputing rownorms ...
Writing Pool: 2530 cuts
BBnode 6961 (now 6968) done cutting: lowerbound 2067.00 (0.20 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 584

Task 4803: Cutting on node 4768
Writing Pool: 2530 cuts
BBnode 4768 (now 6969) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 583

Task 4804: Cutting on node 4706
Writing Pool: 2530 cuts
BBnode 4706 (now 6970) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 582

Task 4805: Branching on node 6783
BBnode 6783 split into 6971 (2067.00) 6972 (2067.76X) (0.47 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 582

Task 4806: Cutting on node 4164
recomputing rownorms ...
Writing Pool: 2530 cuts
BBnode 4164 (now 6973) done cutting: lowerbound 2067.04 (0.31 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 582

Task 4807: Cutting on node 3325
Writing Pool: 2533 cuts
BBnode 3325 (now 6974) can be pruned: upperbound 2068.00 (0.12 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 581

Task 4808: Branching on node 5355
BBnode 5355 split into 6975 (2067.90X) 6976 (2067.46X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 580

Task 4809: Branching on node 1967
BBnode 1967 split into 6977 (2067.90X) 6978 (2067.43X) (0.28 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 579

Task 4810: Cutting on node 6842
Writing Pool: 2533 cuts
BBnode 6842 (now 6979) can be pruned: upperbound 2068.00 (0.11 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 578

Task 4811: Cutting on node 6841
recomputing rownorms ...
Writing Pool: 2533 cuts
BBnode 6841 (now 6980) done cutting: lowerbound 2067.00 (0.20 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 578

Task 4812: Branching on node 6831
BBnode 6831 split into 6981 (2068.00X) 6982 (2067.00) (0.18 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 578

Task 4813: Cutting on node 6170
Writing Pool: 2533 cuts
BBnode 6170 (now 6983) done cutting: lowerbound 2067.00 (0.25 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 578

Task 4814: Branching on node 6983
BBnode 6983 split into 6984 (2067.14X) 6985 (2067.78X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 577

Task 4815: Cutting on node 5786
Writing Pool: 2533 cuts
BBnode 5786 (now 6986) done cutting: lowerbound 2067.00 (0.28 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 577

Task 4816: Branching on node 6986
BBnode 6986 split into 6987 (2067.00) 6988 (2068.00X) (0.77 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 577

Task 4817: Cutting on node 6987
Writing Pool: 2533 cuts
BBnode 6987 (now 6989) done cutting: lowerbound 2067.00 (0.18 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 577

Task 4818: Branching on node 6989
BBnode 6989 split into 6990 (2067.43X) 6991 (2067.00) (0.43 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 577

Task 4819: Cutting on node 6991
Writing Pool: 2533 cuts
BBnode 6991 (now 6992) can be pruned: upperbound 2068.00 (0.37 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 576

Task 4820: Branching on node 6204
BBnode 6204 split into 6993 (2067.36X) 6994 (2067.72X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 575

Task 4821: Cutting on node 5267
Writing Pool: 2533 cuts
BBnode 5267 (now 6995) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 574

Task 4822: Cutting on node 5114
Writing Pool: 2536 cuts
BBnode 5114 (now 6996) can be pruned: upperbound 2068.00 (0.33 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 573

Task 4823: Cutting on node 5038
Writing Pool: 2536 cuts
BBnode 5038 (now 6997) done cutting: lowerbound 2067.00 (0.22 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 573

Task 4824: Branching on node 6736
BBnode 6736 split into 6998 (2067.00) 6999 (2070.72X) (0.09 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 573

Task 4825: Cutting on node 4586
Writing Pool: 2536 cuts
BBnode 4586 (now 7000) done cutting: lowerbound 2067.00 (0.26 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 573

Task 4826: Branching on node 7000
BBnode 7000 split into 7001 (2067.00) 7002 (2068.07X) (0.58 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 573

Task 4827: Cutting on node 4481
Writing Pool: 2536 cuts
BBnode 4481 (now 7003) done cutting: lowerbound 2067.00 (0.18 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 573

Task 4828: Branching on node 7003
BBnode 7003 split into 7004 (2067.28X) 7005 (2067.41X) (0.20 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 572

Task 4829: Branching on node 6618
BBnode 6618 split into 7006 (2067.33X) 7007 (2067.67X) (0.29 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 571

Task 4830: Branching on node 5791
BBnode 5791 split into 7008 (2067.20X) 7009 (2067.18X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 570

Task 4831: Cutting on node 4247
Writing Pool: 2537 cuts
BBnode 4247 (now 7010) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 569

Task 4832: Cutting on node 4088
Writing Pool: 2537 cuts
BBnode 4088 (now 7011) done cutting: lowerbound 2067.00 (0.33 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 569

Task 4833: Branching on node 7011
BBnode 7011 split into 7012 (2068.25X) 7013 (2067.00) (0.52 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 569

Task 4834: Branching on node 6743
BBnode 6743 split into 7014 (2067.53X) 7015 (2067.20X) (0.22 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 568

Task 4835: Cutting on node 4007
Writing Pool: 2537 cuts
BBnode 4007 (now 7016) done cutting: lowerbound 2067.00 (0.21 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 568

Task 4836: Branching on node 7016
BBnode 7016 split into 7017 (2068.00X) 7018 (2067.00) (0.46 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 568

Task 4837: Cutting on node 7018
Writing Pool: 2538 cuts
BBnode 7018 (now 7019) done cutting: lowerbound 2067.00 (0.43 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 568

Task 4838: Branching on node 7019
BBnode 7019 split into 7020 (2067.96X) 7021 (2067.00) (0.48 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 568

Task 4839: Cutting on node 3879
recomputing rownorms ...
Writing Pool: 2543 cuts
BBnode 3879 (now 7022) done cutting: lowerbound 2067.00 (0.62 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 568

Task 4840: Cutting on node 3720
Writing Pool: 2543 cuts
BBnode 3720 (now 7023) done cutting: lowerbound 2067.00 (0.18 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 568

Task 4841: Cutting on node 3646
Writing Pool: 2543 cuts
BBnode 3646 (now 7024) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 567

Task 4842: Cutting on node 3607
Writing Pool: 2543 cuts
BBnode 3607 (now 7025) done cutting: lowerbound 2067.00 (0.19 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 567

Task 4843: Cutting on node 3565
Writing Pool: 2543 cuts
BBnode 3565 (now 7026) done cutting: lowerbound 2067.00 (0.37 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 567

Task 4844: Branching on node 7026
BBnode 7026 split into 7027 (2067.59X) 7028 (2067.04) (0.57 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 567

Task 4845: Cutting on node 3462
recomputing rownorms ...
Writing Pool: 2544 cuts
BBnode 3462 (now 7029) done cutting: lowerbound 2067.09 (0.40 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 567

Task 4846: Cutting on node 3414
Writing Pool: 2544 cuts
BBnode 3414 (now 7030) done cutting: lowerbound 2067.07 (0.32 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 567

Task 4847: Branching on node 5103
BBnode 5103 split into 7031 (2067.85X) 7032 (2067.21X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 566

Task 4848: Branching on node 4772
BBnode 4772 split into 7033 (2067.00) 7034 (2067.18X) (0.37 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 566

Task 4849: Branching on node 6868
BBnode 6868 split into 7035 (2067.00) 7036 (2067.69X) (0.22 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 566

Task 4850: Cutting on node 2732
Writing Pool: 2544 cuts
BBnode 2732 (now 7037) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 565

Task 4851: Branching on node 6019
BBnode 6019 split into 7038 (2067.00) 7039 (2067.33X) (0.35 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 565

Task 4852: Cutting on node 7038
Writing Pool: 2544 cuts
BBnode 7038 (now 7040) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 564

Task 4853: Branching on node 4312
BBnode 4312 split into 7041 (2067.59X) 7042 (2067.27X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 563

Task 4854: Cutting on node 1749
Writing Pool: 2544 cuts
BBnode 1749 (now 7043) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 562

Task 4855: Branching on node 2690
BBnode 2690 split into 7044 (2067.50X) 7045 (2067.88X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 561

Task 4856: Cutting on node 7033
Writing Pool: 2544 cuts
BBnode 7033 (now 7046) can be pruned: upperbound 2068.00 (0.15 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 560

Task 4857: Cutting on node 7001
Writing Pool: 2544 cuts
BBnode 7001 (now 7047) done cutting: lowerbound 2067.00 (0.28 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 560

Task 4858: Branching on node 7047
BBnode 7047 split into 7048 (2067.36X) 7049 (2067.78X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 559

Task 4859: Cutting on node 6998
recomputing rownorms ...
Writing Pool: 2544 cuts
BBnode 6998 (now 7050) done cutting: lowerbound 2067.03 (0.49 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 559

Task 4860: Cutting on node 6971
Writing Pool: 2545 cuts
BBnode 6971 (now 7051) can be pruned: upperbound 2068.00 (0.12 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 558

Task 4861: Branching on node 6968
BBnode 6968 split into 7052 (2067.19X) 7053 (2067.06) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 558

Task 4862: Branching on node 6942
BBnode 6942 split into 7054 (2067.00) 7055 (2067.54X) (0.42 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 558

Task 4863: Cutting on node 7054
Writing Pool: 2545 cuts
BBnode 7054 (now 7056) done cutting: lowerbound 2067.00 (0.23 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 558

Task 4864: Branching on node 7056
BBnode 7056 split into 7057 (2067.59X) 7058 (2067.00) (0.49 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 558

Task 4865: Cutting on node 7058
recomputing rownorms ...
Writing Pool: 2545 cuts
BBnode 7058 (now 7059) done cutting: lowerbound 2067.00 (0.26 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 558

Task 4866: Cutting on node 6926
Writing Pool: 2545 cuts
BBnode 6926 (now 7060) done cutting: lowerbound 2067.00 (0.23 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 558

Task 4867: Branching on node 7060
BBnode 7060 split into 7061 (2067.00) 7062 (2068.27X) (0.42 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 558

Task 4868: Cutting on node 6916
recomputing rownorms ...
Writing Pool: 2547 cuts
BBnode 6916 (now 7063) done cutting: lowerbound 2067.05 (0.39 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 558

Task 4869: Cutting on node 6911
recomputing rownorms ...
Writing Pool: 2548 cuts
BBnode 6911 (now 7064) done cutting: lowerbound 2067.10 (0.28 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 558

Task 4870: Cutting on node 6898
Writing Pool: 2548 cuts
BBnode 6898 (now 7065) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 557

Task 4871: Cutting on node 6883
Writing Pool: 2548 cuts
BBnode 6883 (now 7066) done cutting: lowerbound 2067.00 (0.19 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 557

Task 4872: Branching on node 7066
BBnode 7066 split into 7067 (2067.00) 7068 (2067.38X) (0.34 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 557

Task 4873: Cutting on node 7067
Writing Pool: 2548 cuts
BBnode 7067 (now 7069) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 556

Task 4874: Branching on node 6948
BBnode 6948 split into 7070 (2067.20X) 7071 (2067.00) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 556

Task 4875: Cutting on node 7071
Writing Pool: 2548 cuts
BBnode 7071 (now 7072) done cutting: lowerbound 2067.00 (0.18 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 556

Task 4876: Branching on node 7072
BBnode 7072 split into 7073 (2067.50X) 7074 (2067.20X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 555

Task 4877: Cutting on node 6825
Writing Pool: 2553 cuts
BBnode 6825 (now 7075) can be pruned: upperbound 2068.00 (0.42 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 554

Task 4878: Branching on node 6812
BBnode 6812 split into 7076 (2067.00) 7077 (2067.56X) (0.57 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 554

Task 4879: Cutting on node 7076
recomputing rownorms ...
Writing Pool: 2556 cuts
BBnode 7076 (now 7078) done cutting: lowerbound 2067.08 (0.30 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 554

Task 4880: Cutting on node 6798
Writing Pool: 2556 cuts
BBnode 6798 (now 7079) done cutting: lowerbound 2067.08 (0.58 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 554

Task 4881: Branching on node 6795
BBnode 6795 split into 7080 (2067.00) 7081 (2067.00) (0.52 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 555

Task 4882: Cutting on node 7080
Writing Pool: 2557 cuts
BBnode 7080 (now 7082) done cutting: lowerbound 2067.00 (0.65 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 555

Task 4883: Cutting on node 7081
Writing Pool: 2557 cuts
BBnode 7081 (now 7083) can be pruned: upperbound 2068.00 (0.12 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 554

Task 4884: Branching on node 7082
BBnode 7082 split into 7084 (2067.07) 7085 (2067.61X) (0.54 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 554

Task 4885: Cutting on node 5966
Writing Pool: 2557 cuts
BBnode 5966 (now 7086) done cutting: lowerbound 2067.00 (0.23 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 554

Task 4886: Branching on node 7086
BBnode 7086 split into 7087 (2067.50X) 7088 (2067.30X) (0.25 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 553

Task 4887: Cutting on node 5658
recomputing rownorms ...
Writing Pool: 2557 cuts
BBnode 5658 (now 7089) done cutting: lowerbound 2067.00 (0.24 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 553

Task 4888: Branching on node 7089
BBnode 7089 split into 7090 (2067.14X) 7091 (2067.00) (0.61 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 553

Task 4889: Cutting on node 7091
Writing Pool: 2557 cuts
BBnode 7091 (now 7092) done cutting: lowerbound 2067.00 (0.42 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 553

Task 4890: Branching on node 7092
BBnode 7092 split into 7093 (2067.58X) 7094 (2067.04) (0.53 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 553

Task 4891: Cutting on node 5528
Writing Pool: 2557 cuts
BBnode 5528 (now 7095) done cutting: lowerbound 2067.00 (0.40 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 553

Task 4892: Branching on node 7095
BBnode 7095 split into 7096 (2067.20X) 7097 (2068.04X) (0.57 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 552

Task 4893: Cutting on node 5520
Writing Pool: 2557 cuts
BBnode 5520 (now 7098) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 551

Task 4894: Cutting on node 5425
Writing Pool: 2557 cuts
BBnode 5425 (now 7099) done cutting: lowerbound 2067.00 (0.27 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 551

Task 4895: Branching on node 7099
BBnode 7099 split into 7100 (2067.51X) 7101 (2067.26X) (0.58 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 550

Task 4896: Cutting on node 5368
Writing Pool: 2558 cuts
BBnode 5368 (now 7102) done cutting: lowerbound 2067.05 (0.33 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 550

Task 4897: Cutting on node 5330
Writing Pool: 2558 cuts
BBnode 5330 (now 7103) done cutting: lowerbound 2067.00 (0.27 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 550

Task 4898: Cutting on node 5277
Writing Pool: 2558 cuts
BBnode 5277 (now 7104) done cutting: lowerbound 2067.00 (0.31 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 550

Task 4899: Branching on node 7104
BBnode 7104 split into 7105 (2067.13X) 7106 (2067.00) (0.37 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 550

Task 4900: Cutting on node 7106
Writing Pool: 2562 cuts
BBnode 7106 (now 7107) can be pruned: upperbound 2068.00 (0.21 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 549

Task 4901: Cutting on node 5152
Writing Pool: 2562 cuts
BBnode 5152 (now 7108) done cutting: lowerbound 2067.00 (0.32 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 549

Task 4902: Branching on node 7108
BBnode 7108 split into 7109 (2067.28X) 7110 (2067.27X) (0.50 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 548

Task 4903: Cutting on node 5135
Writing Pool: 2562 cuts
BBnode 5135 (now 7111) done cutting: lowerbound 2067.07 (0.45 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 548

Task 4904: Cutting on node 5121
Writing Pool: 2562 cuts
BBnode 5121 (now 7112) done cutting: lowerbound 2067.00 (0.39 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 548

Task 4905: Branching on node 7112
BBnode 7112 split into 7113 (2067.00) 7114 (2067.25X) (0.64 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 548

Task 4906: Cutting on node 7113
Writing Pool: 2562 cuts
BBnode 7113 (now 7115) done cutting: lowerbound 2067.00 (0.34 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 548

Task 4907: Branching on node 7115
BBnode 7115 split into 7116 (2069.43X) 7117 (2067.00) (0.59 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 548

Task 4908: Cutting on node 7117
recomputing rownorms ...
Writing Pool: 2562 cuts
BBnode 7117 (now 7118) done cutting: lowerbound 2067.00 (0.28 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 548

Task 4909: Branching on node 7118
BBnode 7118 split into 7119 (2067.00) 7120 (2067.00) (0.75 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 549

Task 4910: Cutting on node 7119
recomputing rownorms ...
Writing Pool: 2562 cuts
BBnode 7119 (now 7121) done cutting: lowerbound 2067.00 (0.26 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 549

Task 4911: Cutting on node 5100
recomputing rownorms ...
Writing Pool: 2562 cuts
BBnode 5100 (now 7122) done cutting: lowerbound 2067.00 (0.19 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 549

Task 4912: Cutting on node 5029
Writing Pool: 2562 cuts
BBnode 5029 (now 7123) done cutting: lowerbound 2067.00 (0.23 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 549

Task 4913: Branching on node 7123
BBnode 7123 split into 7124 (2067.42X) 7125 (2067.04) (0.54 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 549

Task 4914: Cutting on node 5021
Writing Pool: 2562 cuts
BBnode 5021 (now 7126) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 548

Task 4915: Cutting on node 4922
Writing Pool: 2562 cuts
BBnode 4922 (now 7127) done cutting: lowerbound 2067.00 (0.24 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 548

Task 4916: Branching on node 7127
BBnode 7127 split into 7128 (2067.00) 7129 (2067.00) (0.46 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 549

Task 4917: Cutting on node 7129
Writing Pool: 2562 cuts
BBnode 7129 (now 7130) done cutting: lowerbound 2067.00 (0.16 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 549

Task 4918: Branching on node 7130
BBnode 7130 split into 7131 (2067.00) 7132 (2069.20X) (0.06 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 549

Task 4919: Cutting on node 7131
Writing Pool: 2562 cuts
BBnode 7131 (now 7133) done cutting: lowerbound 2067.00 (0.20 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 549

Task 4920: Branching on node 7133
BBnode 7133 split into 7134 (2067.00) 7135 (2067.00) (0.36 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 550

Task 4921: Cutting on node 7134
Writing Pool: 2562 cuts
BBnode 7134 (now 7136) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 549

Task 4922: Cutting on node 7135
Writing Pool: 2562 cuts
BBnode 7135 (now 7137) can be pruned: upperbound 2068.00 (0.15 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 548

Task 4923: Cutting on node 7128
recomputing rownorms ...
Writing Pool: 2562 cuts
BBnode 7128 (now 7138) done cutting: lowerbound 2067.00 (0.15 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 548

Task 4924: Branching on node 7138
BBnode 7138 split into 7139 (2067.00) 7140 (2067.33X) (0.43 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 548

Task 4925: Cutting on node 7139
Writing Pool: 2562 cuts
BBnode 7139 (now 7141) done cutting: lowerbound 2067.00 (0.29 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 548

Task 4926: Branching on node 7141
BBnode 7141 split into 7142 (2067.33X) 7143 (2067.00) (0.53 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 548

Task 4927: Cutting on node 7143
Writing Pool: 2562 cuts
BBnode 7143 (now 7144) can be pruned: upperbound 2068.00 (0.11 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 547

Task 4928: Branching on node 6156
BBnode 6156 split into 7145 (2067.57X) 7146 (2067.14X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 546

Task 4929: Branching on node 6846
BBnode 6846 split into 7147 (2067.00) 7148 (2069.71X) (0.11 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 546

Task 4930: Cutting on node 7147
recomputing rownorms ...
Writing Pool: 2567 cuts
BBnode 7147 (now 7149) done cutting: lowerbound 2067.01 (0.57 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 546

Task 4931: Cutting on node 4842
Writing Pool: 2567 cuts
BBnode 4842 (now 7150) done cutting: lowerbound 2067.00 (0.29 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 546

Task 4932: Branching on node 7150
BBnode 7150 split into 7151 (2067.13X) 7152 (2067.11X) (0.56 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 545

Task 4933: Branching on node 6420
BBnode 6420 split into 7153 (2067.79X) 7154 (2067.00) (0.30 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 545

Task 4934: Cutting on node 7154
Writing Pool: 2567 cuts
BBnode 7154 (now 7155) done cutting: lowerbound 2067.00 (0.20 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 545

Task 4935: Branching on node 7155
BBnode 7155 split into 7156 (2069.32X) 7157 (2067.00) (0.26 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 545

Task 4936: Cutting on node 7157
Writing Pool: 2567 cuts
BBnode 7157 (now 7158) done cutting: lowerbound 2067.00 (0.21 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 545

Task 4937: Branching on node 6762
BBnode 6762 split into 7159 (2067.78X) 7160 (2067.00) (0.88 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 545

Task 4938: Cutting on node 7160
Writing Pool: 2567 cuts
BBnode 7160 (now 7161) done cutting: lowerbound 2067.00 (0.32 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 545

Task 4939: Branching on node 6757
BBnode 6757 split into 7162 (2067.17X) 7163 (2067.64X) (0.60 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 544

Task 4940: Cutting on node 4652
Writing Pool: 2568 cuts
BBnode 4652 (now 7164) done cutting: lowerbound 2067.07 (0.26 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 544

Task 4941: Cutting on node 4575
Writing Pool: 2569 cuts
BBnode 4575 (now 7165) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 543

Task 4942: Cutting on node 4529
Writing Pool: 2569 cuts
BBnode 4529 (now 7166) done cutting: lowerbound 2067.00 (0.22 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 543

Task 4943: Branching on node 7166
BBnode 7166 split into 7167 (2067.15X) 7168 (2067.43X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 542

Task 4944: Cutting on node 4514
Writing Pool: 2570 cuts
BBnode 4514 (now 7169) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 541

Task 4945: Cutting on node 4497
Writing Pool: 2570 cuts
BBnode 4497 (now 7170) done cutting: lowerbound 2067.00 (0.28 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 541

Task 4946: Branching on node 7170
BBnode 7170 split into 7171 (2068.06X) 7172 (2067.00) (0.60 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 541

Task 4947: Cutting on node 7172
Writing Pool: 2570 cuts
BBnode 7172 (now 7173) done cutting: lowerbound 2067.00 (0.36 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 541

Task 4948: Branching on node 7173
BBnode 7173 split into 7174 (2067.61X) 7175 (2067.00) (0.73 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 541

Task 4949: Cutting on node 7175
recomputing rownorms ...
Writing Pool: 2570 cuts
BBnode 7175 (now 7176) done cutting: lowerbound 2067.00 (0.21 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 541

Task 4950: Branching on node 6874
BBnode 6874 split into 7177 (2067.10X) 7178 (2067.50X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 540

Task 4951: Cutting on node 4464
Writing Pool: 2570 cuts
BBnode 4464 (now 7179) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 539

Task 4952: Branching on node 6776
BBnode 6776 split into 7180 (2067.08) 7181 (2067.54X) (0.29 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 539

Task 4953: Branching on node 6735
BBnode 6735 split into 7182 (2068.10X) 7183 (2067.20X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 538

Task 4954: Branching on node 6875
BBnode 6875 split into 7184 (2067.35X) 7185 (2067.40X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 537

Task 4955: Cutting on node 4360
Writing Pool: 2575 cuts
BBnode 4360 (now 7186) done cutting: lowerbound 2067.08 (0.76 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 537

Task 4956: Branching on node 6245
BBnode 6245 split into 7187 (2067.33X) 7188 (2067.37X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 536

Task 4957: Cutting on node 4275
Writing Pool: 2575 cuts
BBnode 4275 (now 7189) done cutting: lowerbound 2067.00 (0.45 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 536

Task 4958: Branching on node 7189
BBnode 7189 split into 7190 (2067.09) 7191 (2067.77X) (0.54 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 536

Task 4959: Cutting on node 4224
recomputing rownorms ...
Writing Pool: 2576 cuts
BBnode 4224 (now 7192) done cutting: lowerbound 2067.06 (0.29 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 536

Task 4960: Cutting on node 4210
Writing Pool: 2576 cuts
BBnode 4210 (now 7193) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 535

Task 4961: Cutting on node 4191
Writing Pool: 2576 cuts
BBnode 4191 (now 7194) done cutting: lowerbound 2067.00 (0.33 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 535

Task 4962: Branching on node 7194
BBnode 7194 split into 7195 (2067.13X) 7196 (2067.09) (0.54 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 535

Task 4963: Branching on node 6017
BBnode 6017 split into 7197 (2067.33X) 7198 (2067.25X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 534

Task 4964: Cutting on node 4064
Writing Pool: 2576 cuts
BBnode 4064 (now 7199) can be pruned: upperbound 2068.00 (0.12 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 533

Task 4965: Branching on node 5579
BBnode 5579 split into 7200 (2067.27X) 7201 (2067.38X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 532

Task 4966: Cutting on node 3893
Writing Pool: 2579 cuts
BBnode 3893 (now 7202) done cutting: lowerbound 2066.94 (0.47 seconds)
LOWER BOUND: 2066.942029   ACTIVE NODES: 532

Task 4967: Branching on node 7202
BBnode 7202 split into 7203 (2067.33X) 7204 (2067.42X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 531

Task 4968: Branching on node 6839
BBnode 6839 split into 7205 (2067.70X) 7206 (2067.38X) (0.52 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 530

Task 4969: Cutting on node 3815
Writing Pool: 2579 cuts
BBnode 3815 (now 7207) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 529

Task 4970: Cutting on node 3774
Writing Pool: 2580 cuts
BBnode 3774 (now 7208) done cutting: lowerbound 2067.08 (0.26 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 529

Task 4971: Cutting on node 3670
Writing Pool: 2583 cuts
BBnode 3670 (now 7209) done cutting: lowerbound 2066.97 (0.75 seconds)
LOWER BOUND: 2066.974359   ACTIVE NODES: 529

Task 4972: Branching on node 7209
BBnode 7209 split into 7210 (2067.22X) 7211 (2067.79X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 528

Task 4973: Cutting on node 3651
Writing Pool: 2583 cuts
BBnode 3651 (now 7212) done cutting: lowerbound 2067.00 (0.20 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 528

Task 4974: Branching on node 7212
BBnode 7212 split into 7213 (2067.50X) 7214 (2067.47X) (0.30 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 527

Task 4975: Cutting on node 3502
Writing Pool: 2583 cuts
BBnode 3502 (now 7215) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 526

Task 4976: Branching on node 6402
BBnode 6402 split into 7216 (2067.00) 7217 (2068.00X) (0.36 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 526

Task 4977: Cutting on node 7216
Writing Pool: 2583 cuts
BBnode 7216 (now 7218) done cutting: lowerbound 2067.00 (0.23 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 526

Task 4978: Cutting on node 3331
Writing Pool: 2583 cuts
BBnode 3331 (now 7219) done cutting: lowerbound 2067.00 (0.18 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 526

Task 4979: Branching on node 7219
BBnode 7219 split into 7220 (2067.00) 7221 (2067.95X) (0.37 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 526

Task 4980: Cutting on node 7220
Writing Pool: 2583 cuts
BBnode 7220 (now 7222) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 525

Task 4981: Branching on node 5866
BBnode 5866 split into 7223 (2067.36X) 7224 (2067.50X) (0.31 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 524

Task 4982: Branching on node 6820
BBnode 6820 split into 7225 (2067.50X) 7226 (2067.20X) (0.24 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 523

Task 4983: Branching on node 5230
BBnode 5230 split into 7227 (2067.15X) 7228 (2067.00) (0.31 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 523

Task 4984: Cutting on node 7228
Writing Pool: 2583 cuts
BBnode 7228 (now 7229) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 522

Task 4985: Branching on node 6419
BBnode 6419 split into 7230 (2067.80X) 7231 (2067.00) (0.41 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 522

Task 4986: Cutting on node 7231
Writing Pool: 2583 cuts
BBnode 7231 (now 7232) can be pruned: upperbound 2068.00 (0.18 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 521

Task 4987: Branching on node 6080
BBnode 6080 split into 7233 (2067.12X) 7234 (2067.36X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 520

Task 4988: Branching on node 5158
BBnode 5158 split into 7235 (2067.24X) 7236 (2067.17X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 519

Task 4989: Branching on node 5808
BBnode 5808 split into 7237 (2067.12X) 7238 (2067.00) (0.04 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 519

Task 4990: Cutting on node 7238
Writing Pool: 2583 cuts
BBnode 7238 (now 7239) can be pruned: upperbound 2068.00 (0.12 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 518

Task 4991: Cutting on node 2283
Writing Pool: 2583 cuts
BBnode 2283 (now 7240) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 517

Task 4992: Cutting on node 2077
recomputing rownorms ...
Writing Pool: 2583 cuts
BBnode 2077 (now 7241) done cutting: lowerbound 2067.08 (0.22 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 517

Task 4993: Branching on node 5706
BBnode 5706 split into 7242 (2067.49X) 7243 (2067.57X) (0.30 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 516

Task 4994: Cutting on node 1661
Writing Pool: 2583 cuts
BBnode 1661 (now 7244) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 515

Task 4995: Branching on node 6857
BBnode 6857 split into 7245 (2068.00X) 7246 (2067.00) (0.18 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 515

Task 4996: Cutting on node 7246
Writing Pool: 2583 cuts
BBnode 7246 (now 7247) done cutting: lowerbound 2067.08 (0.26 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 515

Task 4997: Branching on node 7176
BBnode 7176 split into 7248 (2068.00X) 7249 (2067.02) (0.56 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 515

Task 4998: Branching on node 7161
BBnode 7161 split into 7250 (2067.50X) 7251 (2067.07) (0.57 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 515

Task 4999: Branching on node 7121
BBnode 7121 split into 7252 (2067.00) 7253 (2068.00X) (0.60 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 515

Task 5000: Cutting on node 7252
Writing Pool: 2583 cuts
BBnode 7252 (now 7254) done cutting: lowerbound 2067.00 (0.30 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 515

Task 5001: Branching on node 7254
BBnode 7254 split into 7255 (2067.41X) 7256 (2067.00) (0.89 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 515

Task 5002: Cutting on node 7256
recomputing rownorms ...
Writing Pool: 2583 cuts
BBnode 7256 (now 7257) done cutting: lowerbound 2067.07 (0.39 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 515

Task 5003: Cutting on node 7035
Writing Pool: 2583 cuts
BBnode 7035 (now 7258) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 514

Task 5004: Cutting on node 6813
Writing Pool: 2583 cuts
BBnode 6813 (now 7259) done cutting: lowerbound 2067.00 (0.26 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 514

Task 5005: Branching on node 7259
BBnode 7259 split into 7260 (2067.51X) 7261 (2067.05) (0.77 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 514

Task 5006: Cutting on node 6633
Writing Pool: 2583 cuts
BBnode 6633 (now 7262) done cutting: lowerbound 2067.00 (0.19 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 514

Task 5007: Branching on node 7262
BBnode 7262 split into 7263 (2067.11X) 7264 (2067.41X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 513

Task 5008: Cutting on node 6453
Writing Pool: 2583 cuts
BBnode 6453 (now 7265) done cutting: lowerbound 2067.00 (0.04 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 513

Task 5009: Branching on node 7265
BBnode 7265 split into 7266 (2067.50X) 7267 (2067.25X) (0.27 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 512

Task 5010: Cutting on node 6125
Writing Pool: 2583 cuts
BBnode 6125 (now 7268) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 511

Task 5011: Cutting on node 5896
Writing Pool: 2584 cuts
BBnode 5896 (now 7269) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 510

Task 5012: Cutting on node 5196
Writing Pool: 2584 cuts
BBnode 5196 (now 7270) done cutting: lowerbound 2067.00 (0.29 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 510

Task 5013: Cutting on node 5070
Writing Pool: 2584 cuts
BBnode 5070 (now 7271) done cutting: lowerbound 2067.06 (0.30 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 510

Task 5014: Branching on node 6997
BBnode 6997 split into 7272 (2067.17X) 7273 (2067.60X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 509

Task 5015: Cutting on node 4463
Writing Pool: 2584 cuts
BBnode 4463 (now 7274) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 508

Task 5016: Branching on node 6284
BBnode 6284 split into 7275 (2067.39X) 7276 (2067.35X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 507

Task 5017: Branching on node 7025
BBnode 7025 split into 7277 (2067.60X) 7278 (2067.42X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 506

Task 5018: Branching on node 4794
BBnode 4794 split into 7279 (2067.29X) 7280 (2067.17X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 505

Task 5019: Cutting on node 3554
Writing Pool: 2584 cuts
BBnode 3554 (now 7281) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 504

Task 5020: Branching on node 6886
BBnode 6886 split into 7282 (2067.64X) 7283 (2067.39X) (0.56 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 503

Task 5021: Branching on node 4667
BBnode 4667 split into 7284 (2067.92X) 7285 (2067.22X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 502

Task 5022: Branching on node 7059
BBnode 7059 split into 7286 (2068.26X) 7287 (2067.00) (0.54 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 502

Task 5023: Cutting on node 7287
recomputing rownorms ...
Writing Pool: 2584 cuts
BBnode 7287 (now 7288) done cutting: lowerbound 2067.00 (0.49 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 502

Task 5024: Branching on node 7288
BBnode 7288 split into 7289 (2067.00) 7290 (2067.40X) (0.43 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 502

Task 5025: Cutting on node 7289
Writing Pool: 2584 cuts
BBnode 7289 (now 7291) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 501

Task 5026: Cutting on node 7021
Writing Pool: 2584 cuts
BBnode 7021 (now 7292) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 500

Task 5027: Cutting on node 6957
recomputing rownorms ...
Writing Pool: 2584 cuts
BBnode 6957 (now 7293) done cutting: lowerbound 2067.00 (0.17 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 500

Task 5028: Branching on node 7293
BBnode 7293 split into 7294 (2068.00X) 7295 (2067.00) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 500

Task 5029: Cutting on node 7295
Writing Pool: 2584 cuts
BBnode 7295 (now 7296) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 499

Task 5030: Cutting on node 6878
Writing Pool: 2585 cuts
BBnode 6878 (now 7297) can be pruned: upperbound 2068.00 (0.12 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 498

Task 5031: Branching on node 6980
BBnode 6980 split into 7298 (2067.04) 7299 (2067.71X) (0.35 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 498

Task 5032: Cutting on node 6260
recomputing rownorms ...
Writing Pool: 2588 cuts
BBnode 6260 (now 7300) done cutting: lowerbound 2067.06 (0.59 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 498

Task 5033: Cutting on node 6203
recomputing rownorms ...
Writing Pool: 2588 cuts
BBnode 6203 (now 7301) done cutting: lowerbound 2067.09 (0.24 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 498

Task 5034: Cutting on node 5676
Writing Pool: 2588 cuts
BBnode 5676 (now 7302) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 497

Task 5035: Cutting on node 5552
recomputing rownorms ...
Writing Pool: 2588 cuts
BBnode 5552 (now 7303) done cutting: lowerbound 2067.08 (0.44 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 497

Task 5036: Cutting on node 5447
recomputing rownorms ...
Writing Pool: 2588 cuts
BBnode 5447 (now 7304) done cutting: lowerbound 2067.05 (0.21 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 497

Task 5037: Branching on node 7122
BBnode 7122 split into 7305 (2068.07X) 7306 (2067.20X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 496

Task 5038: Cutting on node 5045
Writing Pool: 2588 cuts
BBnode 5045 (now 7307) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 495

Task 5039: Cutting on node 4845
Writing Pool: 2591 cuts
BBnode 4845 (now 7308) can be pruned: upperbound 2068.00 (0.15 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 494

Task 5040: Cutting on node 4564
Writing Pool: 2593 cuts
BBnode 4564 (now 7309) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 493

Task 5041: Cutting on node 4104
Writing Pool: 2594 cuts
BBnode 4104 (now 7310) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 492

Task 5042: Cutting on node 4028
Writing Pool: 2594 cuts
BBnode 4028 (now 7311) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 491

Task 5043: Cutting on node 3927
Writing Pool: 2594 cuts
BBnode 3927 (now 7312) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 490

Task 5044: Cutting on node 3645
Writing Pool: 2595 cuts
BBnode 3645 (now 7313) can be pruned: upperbound 2068.00 (0.12 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 489

Task 5045: Cutting on node 3567
Writing Pool: 2595 cuts
BBnode 3567 (now 7314) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 488

Task 5046: Branching on node 4624
BBnode 4624 split into 7315 (2067.00) 7316 (2068.00X) (0.37 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 488

Task 5047: Cutting on node 7315
recomputing rownorms ...
Writing Pool: 2595 cuts
BBnode 7315 (now 7317) done cutting: lowerbound 2067.00 (0.15 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 488

Task 5048: Branching on node 7317
BBnode 7317 split into 7318 (2067.20X) 7319 (2067.75X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 487

Task 5049: Branching on node 7218
BBnode 7218 split into 7320 (2067.41X) 7321 (2067.64X) (0.48 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 486

Task 5050: Cutting on node 7013
Writing Pool: 2595 cuts
BBnode 7013 (now 7322) done cutting: lowerbound 2067.00 (0.29 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 486

Task 5051: Branching on node 7322
BBnode 7322 split into 7323 (2067.00) 7324 (2067.54X) (0.60 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 486

Task 5052: Cutting on node 7323
Writing Pool: 2595 cuts
BBnode 7323 (now 7325) done cutting: lowerbound 2067.00 (0.33 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 486

Task 5053: Branching on node 7325
BBnode 7325 split into 7326 (2067.58X) 7327 (2067.24X) (0.62 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 485

Task 5054: Cutting on node 6133
Writing Pool: 2595 cuts
BBnode 6133 (now 7328) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 484

Task 5055: Cutting on node 6122
Writing Pool: 2597 cuts
BBnode 6122 (now 7329) done cutting: lowerbound 2067.06 (0.70 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 484

Task 5056: Cutting on node 6063
Writing Pool: 2597 cuts
BBnode 6063 (now 7330) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 483

Task 5057: Cutting on node 5597
recomputing rownorms ...
Writing Pool: 2597 cuts
BBnode 5597 (now 7331) done cutting: lowerbound 2067.08 (0.21 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 483

Task 5058: Branching on node 6872
BBnode 6872 split into 7332 (2067.17X) 7333 (2067.94X) (0.50 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 482

Task 5059: Branching on node 6860
BBnode 6860 split into 7334 (2067.00) 7335 (2067.00) (0.02 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 483

Task 5060: Cutting on node 7334
recomputing rownorms ...
Writing Pool: 2602 cuts
BBnode 7334 (now 7336) done cutting: lowerbound 2067.02 (0.76 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 483

Task 5061: Cutting on node 7335
Writing Pool: 2602 cuts
BBnode 7335 (now 7337) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 482

Task 5062: Branching on node 7270
BBnode 7270 split into 7338 (2068.67X) 7339 (2067.05) (0.40 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 482

Task 5063: Branching on node 6850
BBnode 6850 split into 7340 (2067.70X) 7341 (2067.61X) (0.25 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 481

Task 5064: Cutting on node 4911
Writing Pool: 2603 cuts
BBnode 4911 (now 7342) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 480

Task 5065: Cutting on node 4515
recomputing rownorms ...
Writing Pool: 2606 cuts
BBnode 4515 (now 7343) done cutting: lowerbound 2067.06 (0.64 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 480

Task 5066: Cutting on node 4512
Writing Pool: 2606 cuts
BBnode 4512 (now 7344) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 479

Task 5067: Branching on node 6828
BBnode 6828 split into 7345 (2067.33X) 7346 (2067.17X) (0.20 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 478

Task 5068: Branching on node 6527
BBnode 6527 split into 7347 (2067.15X) 7348 (2067.59X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 477

Task 5069: Cutting on node 3538
Writing Pool: 2606 cuts
BBnode 3538 (now 7349) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 476

Task 5070: Branching on node 6754
BBnode 6754 split into 7350 (2068.12X) 7351 (2067.00) (0.41 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 476

Task 5071: Cutting on node 7351
Writing Pool: 2606 cuts
BBnode 7351 (now 7352) done cutting: lowerbound 2067.00 (0.23 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 476

Task 5072: Branching on node 7352
BBnode 7352 split into 7353 (2067.40X) 7354 (2067.12X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 475

Task 5073: Cutting on node 5932
recomputing rownorms ...
Writing Pool: 2606 cuts
BBnode 5932 (now 7355) done cutting: lowerbound 2067.00 (0.23 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 475

Task 5074: Branching on node 7355
BBnode 7355 split into 7356 (2067.23X) 7357 (2067.51X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 474

Task 5075: Branching on node 7103
BBnode 7103 split into 7358 (2067.40X) 7359 (2067.00) (0.40 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 474

Task 5076: Cutting on node 7359
Writing Pool: 2606 cuts
BBnode 7359 (now 7360) done cutting: lowerbound 2067.00 (0.19 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 474

Task 5077: Branching on node 7360
BBnode 7360 split into 7361 (2067.16X) 7362 (2067.00) (0.39 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 474

Task 5078: Cutting on node 7362
Writing Pool: 2606 cuts
BBnode 7362 (now 7363) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 473

Task 5079: Cutting on node 5243
Writing Pool: 2607 cuts
BBnode 5243 (now 7364) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 472

Task 5080: Cutting on node 5236
recomputing rownorms ...
Writing Pool: 2607 cuts
BBnode 5236 (now 7365) done cutting: lowerbound 2067.00 (0.15 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 472

Task 5081: Branching on node 7365
BBnode 7365 split into 7366 (2067.60X) 7367 (2067.28X) (0.21 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 471

Task 5082: Cutting on node 5183
Writing Pool: 2607 cuts
BBnode 5183 (now 7368) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 470

Task 5083: Cutting on node 5179
Writing Pool: 2607 cuts
BBnode 5179 (now 7369) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 469

Task 5084: Cutting on node 5146
Writing Pool: 2607 cuts
BBnode 5146 (now 7370) done cutting: lowerbound 2067.00 (0.27 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 469

Task 5085: Branching on node 7370
BBnode 7370 split into 7371 (2067.16X) 7372 (2067.28X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 468

Task 5086: Cutting on node 4935
Writing Pool: 2608 cuts
BBnode 4935 (now 7373) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 467

Task 5087: Cutting on node 4274
recomputing rownorms ...
Writing Pool: 2608 cuts
BBnode 4274 (now 7374) done cutting: lowerbound 2067.09 (0.45 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 467

Task 5088: Cutting on node 4043
Writing Pool: 2608 cuts
BBnode 4043 (now 7375) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 466

Task 5089: Cutting on node 3489
Writing Pool: 2608 cuts
BBnode 3489 (now 7376) can be pruned: upperbound 2068.00 (0.31 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 465

Task 5090: Cutting on node 3483
Writing Pool: 2609 cuts
BBnode 3483 (now 7377) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 464

Task 5091: Cutting on node 6040
Writing Pool: 2612 cuts
BBnode 6040 (now 7378) done cutting: lowerbound 2067.05 (0.38 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 464

Task 5092: Cutting on node 5780
Writing Pool: 2612 cuts
BBnode 5780 (now 7379) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 463

Task 5093: Cutting on node 4785
recomputing rownorms ...
Writing Pool: 2612 cuts
BBnode 4785 (now 7380) done cutting: lowerbound 2067.02 (0.23 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 463

Task 5094: Cutting on node 4539
Writing Pool: 2614 cuts
BBnode 4539 (now 7381) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 462

Task 5095: Cutting on node 2883
Writing Pool: 2614 cuts
BBnode 2883 (now 7382) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 461

Task 5096: Cutting on node 6289
recomputing rownorms ...
Writing Pool: 2614 cuts
BBnode 6289 (now 7383) done cutting: lowerbound 2067.06 (0.30 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 461

Task 5097: Cutting on node 6233
Writing Pool: 2615 cuts
BBnode 6233 (now 7384) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 460

Task 5098: Cutting on node 5981
Writing Pool: 2615 cuts
BBnode 5981 (now 7385) done cutting: lowerbound 2067.00 (0.23 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 460

Task 5099: Branching on node 7385
BBnode 7385 split into 7386 (2068.95X) 7387 (2067.00) (0.35 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 460

Task 5100: Cutting on node 7387
recomputing rownorms ...
Writing Pool: 2615 cuts
BBnode 7387 (now 7388) done cutting: lowerbound 2066.99 (0.50 seconds)
LOWER BOUND: 2066.986957   ACTIVE NODES: 460

Task 5101: Branching on node 7388
BBnode 7388 split into 7389 (2067.60X) 7390 (2067.30X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 459

Task 5102: Cutting on node 4440
Writing Pool: 2615 cuts
BBnode 4440 (now 7391) done cutting: lowerbound 2067.00 (0.13 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 459

Task 5103: Cutting on node 7120
Writing Pool: 2615 cuts
BBnode 7120 (now 7392) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 458

Task 5104: Cutting on node 6982
recomputing rownorms ...
Writing Pool: 2615 cuts
BBnode 6982 (now 7393) done cutting: lowerbound 2067.01 (0.49 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 458

Task 5105: Cutting on node 4361
recomputing rownorms ...
Writing Pool: 2615 cuts
BBnode 4361 (now 7394) done cutting: lowerbound 2066.97 (0.58 seconds)
LOWER BOUND: 2066.968750   ACTIVE NODES: 458

Task 5106: Branching on node 7394
BBnode 7394 split into 7395 (2067.60X) 7396 (2067.44X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 457

Task 5107: Cutting on node 3661
Writing Pool: 2615 cuts
BBnode 3661 (now 7397) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 456

Task 5108: Cutting on node 3211
Writing Pool: 2620 cuts
BBnode 3211 (now 7398) done cutting: lowerbound 2067.07 (0.55 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 456

Task 5109: Cutting on node 7061
Writing Pool: 2620 cuts
BBnode 7061 (now 7399) done cutting: lowerbound 2067.00 (0.31 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 456

Task 5110: Branching on node 7399
BBnode 7399 split into 7400 (2067.36X) 7401 (2067.20X) (0.50 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 455

Task 5111: Cutting on node 6196
Writing Pool: 2620 cuts
BBnode 6196 (now 7402) done cutting: lowerbound 2067.00 (0.32 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 455

Task 5112: Branching on node 7402
BBnode 7402 split into 7403 (2067.00) 7404 (2067.72X) (0.47 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 455

Task 5113: Cutting on node 7403
Writing Pool: 2621 cuts
BBnode 7403 (now 7405) can be pruned: upperbound 2068.00 (0.53 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 454

Task 5114: Cutting on node 5720
Writing Pool: 2621 cuts
BBnode 5720 (now 7406) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 453

Task 5115: Branching on node 6566
BBnode 6566 split into 7407 (2067.00) 7408 (2067.04) (0.05 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 454

Task 5116: Cutting on node 7407
Writing Pool: 2621 cuts
BBnode 7407 (now 7409) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 453

Task 5117: Branching on node 6549
BBnode 6549 split into 7410 (2067.33X) 7411 (2067.32X) (0.49 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 452

Task 5118: Cutting on node 4662
Writing Pool: 2621 cuts
BBnode 4662 (now 7412) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 451

Task 5119: Cutting on node 3952
Writing Pool: 2623 cuts
BBnode 3952 (now 7413) can be pruned: upperbound 2068.00 (0.13 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 450

Task 5120: Branching on node 6808
BBnode 6808 split into 7414 (2067.58X) 7415 (2067.20X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 449

Task 5121: Cutting on node 2231
Writing Pool: 2623 cuts
BBnode 2231 (now 7416) done cutting: lowerbound 2067.00 (0.15 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 449

Task 5122: Branching on node 7416
BBnode 7416 split into 7417 (2067.54X) 7418 (2067.75X) (0.31 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 448

Task 5123: Cutting on node 6561
recomputing rownorms ...
Writing Pool: 2623 cuts
BBnode 6561 (now 7419) done cutting: lowerbound 2066.96 (0.47 seconds)
LOWER BOUND: 2066.955125   ACTIVE NODES: 448

Task 5124: Branching on node 7419
BBnode 7419 split into 7420 (2067.65X) 7421 (2067.16X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 447

Task 5125: Cutting on node 5522
recomputing rownorms ...
Writing Pool: 2628 cuts
BBnode 5522 (now 7422) done cutting: lowerbound 2067.04 (0.64 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 447

Task 5126: Cutting on node 3916
Writing Pool: 2629 cuts
BBnode 3916 (now 7423) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 446

Task 5127: Branching on node 7391
BBnode 7391 split into 7424 (2067.00) 7425 (2067.99X) (0.20 seconds)
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 446

Task 5128: Cutting on node 7424
Writing Pool: 2629 cuts
BBnode 7424 (now 7426) can be pruned: upperbound 2068.00 (0.12 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 445

Task 5129: Cutting on node 5988
Writing Pool: 2631 cuts
BBnode 5988 (now 7427) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 444

Task 5130: Branching on node 7158
BBnode 7158 split into 7428 (2068.21X) 7429 (2067.00) (0.31 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 444

Task 5131: Cutting on node 7429
Writing Pool: 2631 cuts
BBnode 7429 (now 7430) done cutting: lowerbound 2067.00 (0.21 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 444

Task 5132: Branching on node 7430
BBnode 7430 split into 7431 (2067.44X) 7432 (2067.01) (0.32 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 444

Task 5133: Branching on node 6949
BBnode 6949 split into 7433 (2067.23X) 7434 (2067.50X) (0.48 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 443

Task 5134: Branching on node 7023
BBnode 7023 split into 7435 (2068.21X) 7436 (2067.00) (0.30 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 443

Task 5135: Cutting on node 7436
Writing Pool: 2631 cuts
BBnode 7436 (now 7437) done cutting: lowerbound 2067.00 (0.13 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 443

Task 5136: Branching on node 7437
BBnode 7437 split into 7438 (2068.00X) 7439 (2067.00) (0.23 seconds)
Child 0 is pruned
LOWER BOUND: 2067.000000   ACTIVE NODES: 443

Task 5137: Cutting on node 7439
Writing Pool: 2633 cuts
BBnode 7439 (now 7440) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 442

Task 5138: Cutting on node 3245
Writing Pool: 2634 cuts
BBnode 3245 (now 7441) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.000970   ACTIVE NODES: 441

Task 5139: Branching on node 4121
BBnode 4121 split into 7442 (2067.56X) 7443 (2067.50X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.001170   ACTIVE NODES: 440

Task 5140: Branching on node 6079
BBnode 6079 split into 7444 (2067.25X) 7445 (2067.35X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.001890   ACTIVE NODES: 439

Task 5141: Cutting on node 3570
recomputing rownorms ...
Writing Pool: 2637 cuts
BBnode 3570 (now 7446) done cutting: lowerbound 2066.96 (0.72 seconds)
LOWER BOUND: 2066.955798   ACTIVE NODES: 439

Task 5142: Branching on node 7446
BBnode 7446 split into 7447 (2067.13X) 7448 (2067.73X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.001988   ACTIVE NODES: 438

Task 5143: Branching on node 6625
BBnode 6625 split into 7449 (2067.36X) 7450 (2067.23X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.002000   ACTIVE NODES: 437

Task 5144: Cutting on node 3009
Writing Pool: 2637 cuts
BBnode 3009 (now 7451) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.002439   ACTIVE NODES: 436

Task 5145: Branching on node 4963
BBnode 4963 split into 7452 (2067.69X) 7453 (2067.45X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.002632   ACTIVE NODES: 435

Task 5146: Cutting on node 4509
Writing Pool: 2637 cuts
BBnode 4509 (now 7454) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.002710   ACTIVE NODES: 434

Task 5147: Branching on node 7022
BBnode 7022 split into 7455 (2067.41X) 7456 (2067.71X) (0.51 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.003189   ACTIVE NODES: 433

Task 5148: Branching on node 6503
BBnode 6503 split into 7457 (2066.99) 7458 (2067.13X) (0.37 seconds)
Child 1 is pruned
LOWER BOUND: 2066.994792   ACTIVE NODES: 433

Task 5149: Cutting on node 7457
Writing Pool: 2637 cuts
BBnode 7457 (now 7459) done cutting: lowerbound 2067.08 (0.41 seconds)
LOWER BOUND: 2067.003413   ACTIVE NODES: 433

Task 5150: Cutting on node 3642
Writing Pool: 2637 cuts
BBnode 3642 (now 7460) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2067.003709   ACTIVE NODES: 432

Task 5151: Cutting on node 4158
Writing Pool: 2638 cuts
BBnode 4158 (now 7461) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.003802   ACTIVE NODES: 431

Task 5152: Branching on node 6588
BBnode 6588 split into 7462 (2067.46X) 7463 (2067.67X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.004040   ACTIVE NODES: 430

Task 5153: Branching on node 6493
BBnode 6493 split into 7464 (2067.78X) 7465 (2067.33X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.004329   ACTIVE NODES: 429

Task 5154: Cutting on node 6352
Writing Pool: 2639 cuts
BBnode 6352 (now 7466) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.004873   ACTIVE NODES: 428

Task 5155: Branching on node 6698
BBnode 6698 split into 7467 (2067.29X) 7468 (2067.46X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.005126   ACTIVE NODES: 427

Task 5156: Branching on node 4884
BBnode 4884 split into 7469 (2067.61X) 7470 (2067.37X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.005464   ACTIVE NODES: 426

Task 5157: Cutting on node 3338
Writing Pool: 2639 cuts
BBnode 3338 (now 7471) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.005618   ACTIVE NODES: 425

Task 5158: Branching on node 7393
BBnode 7393 split into 7472 (2067.44X) 7473 (2067.18X) (0.28 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.006068   ACTIVE NODES: 424

Task 5159: Cutting on node 3380
recomputing rownorms ...
Writing Pool: 2639 cuts
BBnode 3380 (now 7474) done cutting: lowerbound 2067.06 (0.22 seconds)
LOWER BOUND: 2067.006536   ACTIVE NODES: 424

Task 5160: Branching on node 6276
BBnode 6276 split into 7475 (2067.33X) 7476 (2067.50X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.007273   ACTIVE NODES: 423

Task 5161: Branching on node 5828
BBnode 5828 split into 7477 (2067.93X) 7478 (2067.33X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.007449   ACTIVE NODES: 422

Task 5162: Cutting on node 3542
Writing Pool: 2639 cuts
BBnode 3542 (now 7479) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.007538   ACTIVE NODES: 421

Task 5163: Branching on node 6004
BBnode 6004 split into 7480 (2067.71X) 7481 (2067.86X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.007692   ACTIVE NODES: 420

Task 5164: Branching on node 6779
BBnode 6779 split into 7482 (2067.08) 7483 (2067.28X) (0.34 seconds)
Child 1 is pruned
LOWER BOUND: 2067.007732   ACTIVE NODES: 420

Task 5165: Branching on node 6050
BBnode 6050 split into 7484 (2067.42X) 7485 (2067.42X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.007886   ACTIVE NODES: 419

Task 5166: Branching on node 5256
BBnode 5256 split into 7486 (2067.49X) 7487 (2067.45X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.009554   ACTIVE NODES: 418

Task 5167: Cutting on node 4117
recomputing rownorms ...
Writing Pool: 2641 cuts
BBnode 4117 (now 7488) done cutting: lowerbound 2067.08 (0.73 seconds)
LOWER BOUND: 2067.009874   ACTIVE NODES: 418

Task 5168: Branching on node 5282
BBnode 5282 split into 7489 (2067.78X) 7490 (2067.62X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.010753   ACTIVE NODES: 417

Task 5169: Branching on node 6185
BBnode 6185 split into 7491 (2067.69X) 7492 (2067.36X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.010938   ACTIVE NODES: 416

Task 5170: Cutting on node 5060
Writing Pool: 2643 cuts
BBnode 5060 (now 7493) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.011186   ACTIVE NODES: 415

Task 5171: Branching on node 4786
BBnode 4786 split into 7494 (2067.33X) 7495 (2067.60X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.011364   ACTIVE NODES: 414

Task 5172: Branching on node 5950
BBnode 5950 split into 7496 (2067.47X) 7497 (2067.37X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.011494   ACTIVE NODES: 413

Task 5173: Branching on node 5900
BBnode 5900 split into 7498 (2067.47X) 7499 (2067.50X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.011765   ACTIVE NODES: 412

Task 5174: Cutting on node 4815
recomputing rownorms ...
Writing Pool: 2643 cuts
BBnode 4815 (now 7500) done cutting: lowerbound 2067.02 (0.43 seconds)
LOWER BOUND: 2067.011905   ACTIVE NODES: 412

Task 5175: Branching on node 3734
BBnode 3734 split into 7501 (2068.20X) 7502 (2067.18X) (0.49 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.012500   ACTIVE NODES: 411

Task 5176: Branching on node 6462
BBnode 6462 split into 7503 (2067.72X) 7504 (2068.00X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.013158   ACTIVE NODES: 410

Task 5177: Branching on node 7149
BBnode 7149 split into 7505 (2067.86X) 7506 (2067.36X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.013269   ACTIVE NODES: 409

Task 5178: Cutting on node 4690
Writing Pool: 2643 cuts
BBnode 4690 (now 7507) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.013333   ACTIVE NODES: 408

Task 5179: Branching on node 5881
BBnode 5881 split into 7508 (2067.55X) 7509 (2067.29X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.013423   ACTIVE NODES: 407

Task 5180: Cutting on node 4584
recomputing rownorms ...
Writing Pool: 2643 cuts
BBnode 4584 (now 7510) done cutting: lowerbound 2067.00 (0.37 seconds)
LOWER BOUND: 2067.004808   ACTIVE NODES: 407

Task 5181: Branching on node 7510
BBnode 7510 split into 7511 (2067.53X) 7512 (2067.28X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.013664   ACTIVE NODES: 406

Task 5182: Branching on node 6367
BBnode 6367 split into 7513 (2067.64X) 7514 (2067.23X) (0.51 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.013699   ACTIVE NODES: 405

Task 5183: Branching on node 4467
BBnode 4467 split into 7515 (2067.61X) 7516 (2067.48X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.014206   ACTIVE NODES: 404

Task 5184: Cutting on node 7432
recomputing rownorms ...
Writing Pool: 2643 cuts
BBnode 7432 (now 7517) done cutting: lowerbound 2067.02 (0.54 seconds)
LOWER BOUND: 2067.014418   ACTIVE NODES: 404

Task 5185: Branching on node 4431
BBnode 4431 split into 7518 (2067.55X) 7519 (2067.36X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.014706   ACTIVE NODES: 403

Task 5186: Branching on node 6105
BBnode 6105 split into 7520 (2067.44X) 7521 (2067.46X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.015075   ACTIVE NODES: 402

Task 5187: Cutting on node 2803
Writing Pool: 2643 cuts
BBnode 2803 (now 7522) done cutting: lowerbound 2067.02 (0.24 seconds)
LOWER BOUND: 2067.015075   ACTIVE NODES: 402

Task 5188: Branching on node 7522
BBnode 7522 split into 7523 (2067.26X) 7524 (2067.33X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.015152   ACTIVE NODES: 401

Task 5189: Branching on node 6448
BBnode 6448 split into 7525 (2067.78X) 7526 (2067.94X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.015326   ACTIVE NODES: 400

Task 5190: Cutting on node 5338
Writing Pool: 2643 cuts
BBnode 5338 (now 7527) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.015326   ACTIVE NODES: 399

Task 5191: Branching on node 3500
BBnode 3500 split into 7528 (2067.38X) 7529 (2067.56X) (0.55 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.015385   ACTIVE NODES: 398

Task 5192: Cutting on node 2567
Writing Pool: 2644 cuts
BBnode 2567 (now 7530) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.015385   ACTIVE NODES: 397

Task 5193: Cutting on node 1944
Writing Pool: 2644 cuts
BBnode 1944 (now 7531) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.015625   ACTIVE NODES: 396

Task 5194: Cutting on node 4365
Writing Pool: 2645 cuts
BBnode 4365 (now 7532) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.015873   ACTIVE NODES: 395

Task 5195: Cutting on node 5288
Writing Pool: 2646 cuts
BBnode 5288 (now 7533) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.015873   ACTIVE NODES: 394

Task 5196: Cutting on node 7249
Writing Pool: 2646 cuts
BBnode 7249 (now 7534) done cutting: lowerbound 2067.07 (0.28 seconds)
LOWER BOUND: 2067.015873   ACTIVE NODES: 394

Task 5197: Cutting on node 5343
recomputing rownorms ...
Writing Pool: 2646 cuts
BBnode 5343 (now 7535) done cutting: lowerbound 2067.06 (0.27 seconds)
LOWER BOUND: 2067.016055   ACTIVE NODES: 394

Task 5198: Branching on node 7517
BBnode 7517 split into 7536 (2067.47X) 7537 (2067.70X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.016129   ACTIVE NODES: 393

Task 5199: Cutting on node 5605
Writing Pool: 2647 cuts
BBnode 5605 (now 7538) done cutting: lowerbound 2067.03 (0.26 seconds)
LOWER BOUND: 2067.016129   ACTIVE NODES: 393

Task 5200: Branching on node 5272
BBnode 5272 split into 7539 (2067.50X) 7540 (2067.26X) (0.29 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.016393   ACTIVE NODES: 392

Task 5201: Branching on node 7380
BBnode 7380 split into 7541 (2067.25X) 7542 (2067.70X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.017137   ACTIVE NODES: 391

Task 5202: Cutting on node 3636
Writing Pool: 2649 cuts
BBnode 3636 (now 7543) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.017668   ACTIVE NODES: 390

Task 5203: Cutting on node 2958
Writing Pool: 2658 cuts
BBnode 2958 (now 7544) done cutting: lowerbound 2067.08 (1.36 seconds)
LOWER BOUND: 2067.018182   ACTIVE NODES: 390

Task 5204: Cutting on node 5264
Writing Pool: 2658 cuts
BBnode 5264 (now 7545) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.018349   ACTIVE NODES: 389

Task 5205: Cutting on node 5873
Writing Pool: 2658 cuts
BBnode 5873 (now 7546) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.018395   ACTIVE NODES: 388

Task 5206: Branching on node 5574
BBnode 5574 split into 7547 (2067.60X) 7548 (2067.66X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.018519   ACTIVE NODES: 387

Task 5207: Branching on node 5113
BBnode 5113 split into 7549 (2067.46X) 7550 (2067.55X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.018578   ACTIVE NODES: 386

Task 5208: Cutting on node 4402
Writing Pool: 2658 cuts
BBnode 4402 (now 7551) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.018692   ACTIVE NODES: 385

Task 5209: Branching on node 5871
BBnode 5871 split into 7552 (2067.59X) 7553 (2067.38X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.018779   ACTIVE NODES: 384

Task 5210: Branching on node 5177
BBnode 5177 split into 7554 (2067.60X) 7555 (2067.36X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.018817   ACTIVE NODES: 383

Task 5211: Cutting on node 5365
Writing Pool: 2658 cuts
BBnode 5365 (now 7556) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.019231   ACTIVE NODES: 382

Task 5212: Cutting on node 5165
Writing Pool: 2658 cuts
BBnode 5165 (now 7557) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.019231   ACTIVE NODES: 381

Task 5213: Branching on node 7500
BBnode 7500 split into 7558 (2067.67X) 7559 (2067.11X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.019231   ACTIVE NODES: 380

Task 5214: Branching on node 6299
BBnode 6299 split into 7560 (2067.45X) 7561 (2067.17X) (0.31 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.019608   ACTIVE NODES: 379

Task 5215: Cutting on node 1774
Writing Pool: 2658 cuts
BBnode 1774 (now 7562) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.019623   ACTIVE NODES: 378

Task 5216: Branching on node 3153
BBnode 3153 split into 7563 (2067.78X) 7564 (2067.52X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.020000   ACTIVE NODES: 377

Task 5217: Branching on node 5917
BBnode 5917 split into 7565 (2067.42X) 7566 (2067.82X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.020513   ACTIVE NODES: 376

Task 5218: Cutting on node 3398
Writing Pool: 2658 cuts
BBnode 3398 (now 7567) can be pruned: upperbound 2068.00 (0.18 seconds)
LOWER BOUND: 2067.020979   ACTIVE NODES: 375

Task 5219: Branching on node 7336
BBnode 7336 split into 7568 (2067.45X) 7569 (2067.25X) (0.49 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.020979   ACTIVE NODES: 374

Task 5220: Branching on node 5580
BBnode 5580 split into 7570 (2067.69X) 7571 (2067.38X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.021127   ACTIVE NODES: 373

Task 5221: Cutting on node 5788
Writing Pool: 2659 cuts
BBnode 5788 (now 7572) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.021277   ACTIVE NODES: 372

Task 5222: Cutting on node 3778
recomputing rownorms ...
Writing Pool: 2661 cuts
BBnode 3778 (now 7573) done cutting: lowerbound 2067.07 (0.55 seconds)
LOWER BOUND: 2067.021277   ACTIVE NODES: 372

Task 5223: Branching on node 4966
BBnode 4966 split into 7574 (2067.37X) 7575 (2067.32X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.022222   ACTIVE NODES: 371

Task 5224: Cutting on node 5632
Writing Pool: 2661 cuts
BBnode 5632 (now 7576) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.022472   ACTIVE NODES: 370

Task 5225: Cutting on node 3891
Writing Pool: 2661 cuts
BBnode 3891 (now 7577) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.022727   ACTIVE NODES: 369

Task 5226: Cutting on node 3883
Writing Pool: 2661 cuts
BBnode 3883 (now 7578) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.022989   ACTIVE NODES: 368

Task 5227: Cutting on node 2276
Writing Pool: 2661 cuts
BBnode 2276 (now 7579) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.023154   ACTIVE NODES: 367

Task 5228: Branching on node 4159
BBnode 4159 split into 7580 (2067.58X) 7581 (2067.95X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.023256   ACTIVE NODES: 366

Task 5229: Branching on node 6792
BBnode 6792 split into 7582 (2067.44X) 7583 (2067.60X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.023669   ACTIVE NODES: 365

Task 5230: Cutting on node 4866
Writing Pool: 2661 cuts
BBnode 4866 (now 7584) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.023810   ACTIVE NODES: 364

Task 5231: Cutting on node 4385
Writing Pool: 2661 cuts
BBnode 4385 (now 7585) done cutting: lowerbound 2067.05 (0.25 seconds)
LOWER BOUND: 2067.024390   ACTIVE NODES: 364

Task 5232: Branching on node 6835
BBnode 6835 split into 7586 (2067.65X) 7587 (2067.67X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.025000   ACTIVE NODES: 363

Task 5233: Cutting on node 3061
Writing Pool: 2661 cuts
BBnode 3061 (now 7588) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.025316   ACTIVE NODES: 362

Task 5234: Cutting on node 3884
Writing Pool: 2661 cuts
BBnode 3884 (now 7589) done cutting: lowerbound 2067.09 (0.23 seconds)
LOWER BOUND: 2067.025547   ACTIVE NODES: 362

Task 5235: Branching on node 5234
BBnode 5234 split into 7590 (2067.42X) 7591 (2067.37X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.026178   ACTIVE NODES: 361

Task 5236: Cutting on node 5467
recomputing rownorms ...
Writing Pool: 2661 cuts
BBnode 5467 (now 7592) done cutting: lowerbound 2067.03 (0.45 seconds)
LOWER BOUND: 2067.026316   ACTIVE NODES: 361

Task 5237: Branching on node 5614
BBnode 5614 split into 7593 (2068.00X) 7594 (2067.35X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.026747   ACTIVE NODES: 360

Task 5238: Branching on node 4954
BBnode 4954 split into 7595 (2068.35X) 7596 (2067.12X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.027030   ACTIVE NODES: 359

Task 5239: Branching on node 7538
BBnode 7538 split into 7597 (2067.47X) 7598 (2067.39X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.027397   ACTIVE NODES: 358

Task 5240: Cutting on node 3289
Writing Pool: 2661 cuts
BBnode 3289 (now 7599) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2067.027607   ACTIVE NODES: 357

Task 5241: Branching on node 5802
BBnode 5802 split into 7600 (2067.24X) 7601 (2067.31X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.027778   ACTIVE NODES: 356

Task 5242: Cutting on node 5328
recomputing rownorms ...
Writing Pool: 2662 cuts
BBnode 5328 (now 7602) done cutting: lowerbound 2067.00 (0.28 seconds)
LOWER BOUND: 2067.000000   ACTIVE NODES: 356

Task 5243: Branching on node 7602
BBnode 7602 split into 7603 (2067.33X) 7604 (2067.33X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.027778   ACTIVE NODES: 355

Task 5244: Cutting on node 5830
Writing Pool: 2662 cuts
BBnode 5830 (now 7605) done cutting: lowerbound 2067.06 (0.27 seconds)
LOWER BOUND: 2067.027778   ACTIVE NODES: 355

Task 5245: Branching on node 6417
BBnode 6417 split into 7606 (2067.76X) 7607 (2067.42X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.028387   ACTIVE NODES: 354

Task 5246: Cutting on node 3765
Writing Pool: 2663 cuts
BBnode 3765 (now 7608) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.028571   ACTIVE NODES: 353

Task 5247: Branching on node 6815
BBnode 6815 split into 7609 (2067.16X) 7610 (2067.50X) (0.29 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.028818   ACTIVE NODES: 352

Task 5248: Cutting on node 5564
Writing Pool: 2663 cuts
BBnode 5564 (now 7611) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.029412   ACTIVE NODES: 351

Task 5249: Cutting on node 4534
Writing Pool: 2663 cuts
BBnode 4534 (now 7612) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.029650   ACTIVE NODES: 350

Task 5250: Branching on node 4902
BBnode 4902 split into 7613 (2067.57X) 7614 (2067.68X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.030000   ACTIVE NODES: 349

Task 5251: Branching on node 6565
BBnode 6565 split into 7615 (2067.50X) 7616 (2067.24X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.030093   ACTIVE NODES: 348

Task 5252: Branching on node 6298
BBnode 6298 split into 7617 (2067.40X) 7618 (2067.38X) (0.50 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.030303   ACTIVE NODES: 347

Task 5253: Branching on node 5492
BBnode 5492 split into 7619 (2067.50X) 7620 (2067.72X) (0.53 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.030303   ACTIVE NODES: 346

Task 5254: Branching on node 6300
BBnode 6300 split into 7621 (2067.67X) 7622 (2067.18X) (0.28 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.030303   ACTIVE NODES: 345

Task 5255: Branching on node 3156
BBnode 3156 split into 7623 (2067.34X) 7624 (2067.37X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.030493   ACTIVE NODES: 344

Task 5256: Cutting on node 4238
Writing Pool: 2663 cuts
BBnode 4238 (now 7625) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.030864   ACTIVE NODES: 343

Task 5257: Cutting on node 5539
Writing Pool: 2663 cuts
BBnode 5539 (now 7626) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.031008   ACTIVE NODES: 342

Task 5258: Cutting on node 4178
Writing Pool: 2663 cuts
BBnode 4178 (now 7627) done cutting: lowerbound 2067.06 (0.22 seconds)
LOWER BOUND: 2067.031250   ACTIVE NODES: 342

Task 5259: Branching on node 5623
BBnode 5623 split into 7628 (2067.50X) 7629 (2067.63X) (0.48 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.031250   ACTIVE NODES: 341

Task 5260: Cutting on node 4900
recomputing rownorms ...
Writing Pool: 2665 cuts
BBnode 4900 (now 7630) done cutting: lowerbound 2067.10 (0.50 seconds)
LOWER BOUND: 2067.031447   ACTIVE NODES: 341

Task 5261: Cutting on node 3480
Writing Pool: 2665 cuts
BBnode 3480 (now 7631) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.031662   ACTIVE NODES: 340

Task 5262: Branching on node 4019
BBnode 4019 split into 7632 (2067.33X) 7633 (2067.41X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.031746   ACTIVE NODES: 339

Task 5263: Cutting on node 5487
Writing Pool: 2666 cuts
BBnode 5487 (now 7634) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.031746   ACTIVE NODES: 338

Task 5264: Branching on node 7050
BBnode 7050 split into 7635 (2067.25X) 7636 (2067.32X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.031847   ACTIVE NODES: 337

Task 5265: Cutting on node 4010
recomputing rownorms ...
Writing Pool: 2666 cuts
BBnode 4010 (now 7637) done cutting: lowerbound 2067.07 (0.63 seconds)
LOWER BOUND: 2067.031941   ACTIVE NODES: 337

Task 5266: Cutting on node 5386
recomputing rownorms ...
Writing Pool: 2666 cuts
BBnode 5386 (now 7638) done cutting: lowerbound 2066.99 (0.37 seconds)
LOWER BOUND: 2066.994253   ACTIVE NODES: 337

Task 5267: Branching on node 7638
BBnode 7638 split into 7639 (2067.74X) 7640 (2067.33X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.032110   ACTIVE NODES: 336

Task 5268: Branching on node 6559
BBnode 6559 split into 7641 (2067.59X) 7642 (2067.26X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.032258   ACTIVE NODES: 335

Task 5269: Branching on node 6059
BBnode 6059 split into 7643 (2067.54X) 7644 (2067.50X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.032407   ACTIVE NODES: 334

Task 5270: Branching on node 5918
BBnode 5918 split into 7645 (2067.33X) 7646 (2067.54X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.032759   ACTIVE NODES: 333

Task 5271: Branching on node 5951
BBnode 5951 split into 7647 (2067.75X) 7648 (2067.63X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.032967   ACTIVE NODES: 332

Task 5272: Cutting on node 5322
Writing Pool: 2666 cuts
BBnode 5322 (now 7649) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.033333   ACTIVE NODES: 331

Task 5273: Cutting on node 4047
Writing Pool: 2666 cuts
BBnode 4047 (now 7650) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.033333   ACTIVE NODES: 330

Task 5274: Branching on node 7592
BBnode 7592 split into 7651 (2067.33X) 7652 (2067.39X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.033898   ACTIVE NODES: 329

Task 5275: Branching on node 4841
BBnode 4841 split into 7653 (2067.73X) 7654 (2067.36X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.033898   ACTIVE NODES: 328

Task 5276: Cutting on node 5602
Writing Pool: 2666 cuts
BBnode 5602 (now 7655) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.033994   ACTIVE NODES: 327

Task 5277: Cutting on node 4623
Writing Pool: 2666 cuts
BBnode 4623 (now 7656) done cutting: lowerbound 2067.08 (0.29 seconds)
LOWER BOUND: 2067.034861   ACTIVE NODES: 327

Task 5278: Branching on node 5238
BBnode 5238 split into 7657 (2067.66X) 7658 (2067.22X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.035000   ACTIVE NODES: 326

Task 5279: Cutting on node 3759
Writing Pool: 2667 cuts
BBnode 3759 (now 7659) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2067.035398   ACTIVE NODES: 325

Task 5280: Cutting on node 5798
recomputing rownorms ...
Writing Pool: 2667 cuts
BBnode 5798 (now 7660) done cutting: lowerbound 2067.06 (0.27 seconds)
LOWER BOUND: 2067.035714   ACTIVE NODES: 325

Task 5281: Cutting on node 4944
Writing Pool: 2667 cuts
BBnode 4944 (now 7661) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.035714   ACTIVE NODES: 324

Task 5282: Branching on node 5982
BBnode 5982 split into 7662 (2067.14X) 7663 (2067.42X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.035714   ACTIVE NODES: 323

Task 5283: Cutting on node 3597
Writing Pool: 2668 cuts
BBnode 3597 (now 7664) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.035794   ACTIVE NODES: 322

Task 5284: Cutting on node 6007
Writing Pool: 2668 cuts
BBnode 6007 (now 7665) can be pruned: upperbound 2068.00 (0.19 seconds)
LOWER BOUND: 2067.036145   ACTIVE NODES: 321

Task 5285: Cutting on node 5868
recomputing rownorms ...
Writing Pool: 2668 cuts
BBnode 5868 (now 7666) done cutting: lowerbound 2067.07 (0.49 seconds)
LOWER BOUND: 2067.036145   ACTIVE NODES: 321

Task 5286: Cutting on node 7028
Writing Pool: 2668 cuts
BBnode 7028 (now 7667) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.036312   ACTIVE NODES: 320

Task 5287: Branching on node 5790
BBnode 5790 split into 7668 (2067.80X) 7669 (2067.15X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.036585   ACTIVE NODES: 319

Task 5288: Cutting on node 2692
Writing Pool: 2668 cuts
BBnode 2692 (now 7670) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.036716   ACTIVE NODES: 318

Task 5289: Cutting on node 4495
recomputing rownorms ...
Writing Pool: 2668 cuts
BBnode 4495 (now 7671) done cutting: lowerbound 2067.08 (0.28 seconds)
LOWER BOUND: 2067.037037   ACTIVE NODES: 318

Task 5290: Branching on node 6913
BBnode 6913 split into 7672 (2068.00X) 7673 (2067.81X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.037209   ACTIVE NODES: 317

Task 5291: Branching on node 6083
BBnode 6083 split into 7674 (2067.86X) 7675 (2067.70X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.037234   ACTIVE NODES: 316

Task 5292: Branching on node 5994
BBnode 5994 split into 7676 (2067.36X) 7677 (2067.31X) (0.31 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.037500   ACTIVE NODES: 315

Task 5293: Branching on node 5736
BBnode 5736 split into 7678 (2067.57X) 7679 (2067.45X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.037736   ACTIVE NODES: 314

Task 5294: Cutting on node 7298
Writing Pool: 2668 cuts
BBnode 7298 (now 7680) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.037975   ACTIVE NODES: 313

Task 5295: Branching on node 6973
BBnode 6973 split into 7681 (2067.86X) 7682 (2067.23X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.038462   ACTIVE NODES: 312

Task 5296: Cutting on node 3427
recomputing rownorms ...
Writing Pool: 2668 cuts
BBnode 3427 (now 7683) done cutting: lowerbound 2067.09 (0.20 seconds)
LOWER BOUND: 2067.038462   ACTIVE NODES: 312

Task 5297: Cutting on node 2200
Writing Pool: 2668 cuts
BBnode 2200 (now 7684) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.038462   ACTIVE NODES: 311

Task 5298: Cutting on node 3552
Writing Pool: 2668 cuts
BBnode 3552 (now 7685) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.038462   ACTIVE NODES: 310

Task 5299: Cutting on node 6194
recomputing rownorms ...
Writing Pool: 2668 cuts
BBnode 6194 (now 7686) done cutting: lowerbound 2067.08 (0.21 seconds)
LOWER BOUND: 2067.038760   ACTIVE NODES: 310

Task 5300: Branching on node 6848
BBnode 6848 split into 7687 (2067.25X) 7688 (2067.16X) (0.49 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.038793   ACTIVE NODES: 309

Task 5301: Cutting on node 5751
Writing Pool: 2668 cuts
BBnode 5751 (now 7689) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.038835   ACTIVE NODES: 308

Task 5302: Cutting on node 6892
Writing Pool: 2668 cuts
BBnode 6892 (now 7690) done cutting: lowerbound 2067.07 (0.28 seconds)
LOWER BOUND: 2067.039047   ACTIVE NODES: 308

Task 5303: Cutting on node 3019
Writing Pool: 2668 cuts
BBnode 3019 (now 7691) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2067.039216   ACTIVE NODES: 307

Task 5304: Branching on node 5634
BBnode 5634 split into 7692 (2067.52X) 7693 (2067.38X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.039474   ACTIVE NODES: 306

Task 5305: Cutting on node 7408
Writing Pool: 2670 cuts
BBnode 7408 (now 7694) can be pruned: upperbound 2068.00 (0.22 seconds)
LOWER BOUND: 2067.039548   ACTIVE NODES: 305

Task 5306: Branching on node 6535
BBnode 6535 split into 7695 (2067.55X) 7696 (2067.53X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.039568   ACTIVE NODES: 304

Task 5307: Branching on node 5944
BBnode 5944 split into 7697 (2067.73X) 7698 (2067.48X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.039885   ACTIVE NODES: 303

Task 5308: Branching on node 5375
BBnode 5375 split into 7699 (2067.50X) 7700 (2067.60X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.040000   ACTIVE NODES: 302

Task 5309: Branching on node 5759
BBnode 5759 split into 7701 (2067.67X) 7702 (2067.50X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.040000   ACTIVE NODES: 301

Task 5310: Cutting on node 4915
recomputing rownorms ...
Writing Pool: 2670 cuts
BBnode 4915 (now 7703) done cutting: lowerbound 2067.06 (0.52 seconds)
LOWER BOUND: 2067.040000   ACTIVE NODES: 301

Task 5311: Cutting on node 6881
recomputing rownorms ...
Writing Pool: 2670 cuts
BBnode 6881 (now 7704) done cutting: lowerbound 2066.96 (0.25 seconds)
LOWER BOUND: 2066.963768   ACTIVE NODES: 301

Task 5312: Branching on node 7704
BBnode 7704 split into 7705 (2067.58X) 7706 (2068.00X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.040380   ACTIVE NODES: 300

Task 5313: Cutting on node 4268
Writing Pool: 2671 cuts
BBnode 4268 (now 7707) done cutting: lowerbound 2067.07 (0.41 seconds)
LOWER BOUND: 2067.040541   ACTIVE NODES: 300

Task 5314: Branching on node 6584
BBnode 6584 split into 7708 (2067.33X) 7709 (2067.45X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.041570   ACTIVE NODES: 299

Task 5315: Cutting on node 7094
Writing Pool: 2671 cuts
BBnode 7094 (now 7710) done cutting: lowerbound 2067.04 (0.24 seconds)
LOWER BOUND: 2067.041570   ACTIVE NODES: 299

Task 5316: Branching on node 7710
BBnode 7710 split into 7711 (2067.34X) 7712 (2067.38X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.041667   ACTIVE NODES: 298

Task 5317: Branching on node 6167
BBnode 6167 split into 7713 (2067.42X) 7714 (2067.39X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.041847   ACTIVE NODES: 297

Task 5318: Branching on node 6692
BBnode 6692 split into 7715 (2067.67X) 7716 (2067.49X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.041860   ACTIVE NODES: 296

Task 5319: Branching on node 6680
BBnode 6680 split into 7717 (2067.48X) 7718 (2067.65X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.042244   ACTIVE NODES: 295

Task 5320: Branching on node 6570
BBnode 6570 split into 7719 (2067.50X) 7720 (2067.62X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.042254   ACTIVE NODES: 294

Task 5321: Branching on node 6000
BBnode 6000 split into 7721 (2067.43X) 7722 (2067.27X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.042553   ACTIVE NODES: 293

Task 5322: Cutting on node 7125
Writing Pool: 2671 cuts
BBnode 7125 (now 7723) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.043210   ACTIVE NODES: 292

Task 5323: Branching on node 7422
BBnode 7422 split into 7724 (2067.63X) 7725 (2067.45X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.043478   ACTIVE NODES: 291

Task 5324: Cutting on node 3175
Writing Pool: 2671 cuts
BBnode 3175 (now 7726) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.043478   ACTIVE NODES: 290

Task 5325: Branching on node 5534
BBnode 5534 split into 7727 (2067.29X) 7728 (2067.32X) (0.29 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.043584   ACTIVE NODES: 289

Task 5326: Cutting on node 5671
Writing Pool: 2671 cuts
BBnode 5671 (now 7729) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.043866   ACTIVE NODES: 288

Task 5327: Branching on node 4122
BBnode 4122 split into 7730 (2067.65X) 7731 (2067.45X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.044444   ACTIVE NODES: 287

Task 5328: Branching on node 5306
BBnode 5306 split into 7732 (2067.25X) 7733 (2067.61X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.044776   ACTIVE NODES: 286

Task 5329: Cutting on node 5825
recomputing rownorms ...
Writing Pool: 2671 cuts
BBnode 5825 (now 7734) done cutting: lowerbound 2067.09 (0.46 seconds)
LOWER BOUND: 2067.045455   ACTIVE NODES: 286

Task 5330: Cutting on node 4504
recomputing rownorms ...
Writing Pool: 2671 cuts
BBnode 4504 (now 7735) done cutting: lowerbound 2067.05 (0.18 seconds)
LOWER BOUND: 2067.045455   ACTIVE NODES: 286

Task 5331: Cutting on node 6096
recomputing rownorms ...
Writing Pool: 2671 cuts
BBnode 6096 (now 7736) done cutting: lowerbound 2067.05 (0.23 seconds)
LOWER BOUND: 2067.045455   ACTIVE NODES: 286

Task 5332: Branching on node 7736
BBnode 7736 split into 7737 (2067.30X) 7738 (2067.50X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.045455   ACTIVE NODES: 285

Task 5333: Cutting on node 4388
Writing Pool: 2671 cuts
BBnode 4388 (now 7739) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.045455   ACTIVE NODES: 284

Task 5334: Branching on node 4625
BBnode 4625 split into 7740 (2067.31X) 7741 (2067.57X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.045455   ACTIVE NODES: 283

Task 5335: Branching on node 7735
BBnode 7735 split into 7742 (2067.36X) 7743 (2067.43X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.045455   ACTIVE NODES: 282

Task 5336: Cutting on node 3827
Writing Pool: 2671 cuts
BBnode 3827 (now 7744) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.045650   ACTIVE NODES: 281

Task 5337: Branching on node 4050
BBnode 4050 split into 7745 (2067.69X) 7746 (2067.32X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.045936   ACTIVE NODES: 280

Task 5338: Branching on node 6869
BBnode 6869 split into 7747 (2067.43X) 7748 (2067.47X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.046263   ACTIVE NODES: 279

Task 5339: Cutting on node 4032
Writing Pool: 2673 cuts
BBnode 4032 (now 7749) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.046512   ACTIVE NODES: 278

Task 5340: Branching on node 7378
BBnode 7378 split into 7750 (2067.53X) 7751 (2067.50X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.047244   ACTIVE NODES: 277

Task 5341: Cutting on node 3620
Writing Pool: 2673 cuts
BBnode 3620 (now 7752) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.047619   ACTIVE NODES: 276

Task 5342: Branching on node 6829
BBnode 6829 split into 7753 (2067.50X) 7754 (2067.50X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.047619   ACTIVE NODES: 275

Task 5343: Cutting on node 3710
Writing Pool: 2673 cuts
BBnode 3710 (now 7755) done cutting: lowerbound 2067.05 (0.27 seconds)
LOWER BOUND: 2067.047619   ACTIVE NODES: 275

Task 5344: Branching on node 5191
BBnode 5191 split into 7756 (2067.62X) 7757 (2067.17X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.047619   ACTIVE NODES: 274

Task 5345: Branching on node 5894
BBnode 5894 split into 7758 (2067.65X) 7759 (2067.78X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.047619   ACTIVE NODES: 273

Task 5346: Cutting on node 5510
Writing Pool: 2673 cuts
BBnode 5510 (now 7760) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.047619   ACTIVE NODES: 272

Task 5347: Branching on node 7304
BBnode 7304 split into 7761 (2067.67X) 7762 (2067.30X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.047619   ACTIVE NODES: 271

Task 5348: Branching on node 7102
BBnode 7102 split into 7763 (2067.30X) 7764 (2067.46X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.047619   ACTIVE NODES: 270

Task 5349: Cutting on node 5383
Writing Pool: 2673 cuts
BBnode 5383 (now 7765) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.047904   ACTIVE NODES: 269

Task 5350: Cutting on node 5484
Writing Pool: 2673 cuts
BBnode 5484 (now 7766) done cutting: lowerbound 2067.04 (0.25 seconds)
LOWER BOUND: 2067.044444   ACTIVE NODES: 269

Task 5351: Branching on node 7766
BBnode 7766 split into 7767 (2067.25X) 7768 (2067.50X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.047945   ACTIVE NODES: 268

Task 5352: Cutting on node 5604
Writing Pool: 2673 cuts
BBnode 5604 (now 7769) can be pruned: upperbound 2068.00 (0.25 seconds)
LOWER BOUND: 2067.048077   ACTIVE NODES: 267

Task 5353: Branching on node 6443
BBnode 6443 split into 7770 (2067.36X) 7771 (2067.50X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.048165   ACTIVE NODES: 266

Task 5354: Cutting on node 4827
Writing Pool: 2673 cuts
BBnode 4827 (now 7772) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.048780   ACTIVE NODES: 265

Task 5355: Cutting on node 4568
Writing Pool: 2673 cuts
BBnode 4568 (now 7773) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2067.049533   ACTIVE NODES: 264

Task 5356: Cutting on node 5429
Writing Pool: 2673 cuts
BBnode 5429 (now 7774) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.049645   ACTIVE NODES: 263

Task 5357: Branching on node 6952
BBnode 6952 split into 7775 (2067.33X) 7776 (2067.30X) (0.31 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.050000   ACTIVE NODES: 262

Task 5358: Cutting on node 4240
Writing Pool: 2674 cuts
BBnode 4240 (now 7777) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.050000   ACTIVE NODES: 261

Task 5359: Cutting on node 4221
recomputing rownorms ...
Writing Pool: 2674 cuts
BBnode 4221 (now 7778) done cutting: lowerbound 2067.08 (0.27 seconds)
LOWER BOUND: 2067.050000   ACTIVE NODES: 261

Task 5360: Cutting on node 5397
recomputing rownorms ...
Writing Pool: 2674 cuts
BBnode 5397 (now 7779) done cutting: lowerbound 2067.10 (0.20 seconds)
LOWER BOUND: 2067.050000   ACTIVE NODES: 261

Task 5361: Cutting on node 3038
Writing Pool: 2675 cuts
BBnode 3038 (now 7780) can be pruned: upperbound 2068.00 (0.19 seconds)
LOWER BOUND: 2067.050314   ACTIVE NODES: 260

Task 5362: Branching on node 5217
BBnode 5217 split into 7781 (2067.18X) 7782 (2067.45X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.050329   ACTIVE NODES: 259

Task 5363: Branching on node 6360
BBnode 6360 split into 7783 (2067.44X) 7784 (2067.33X) (0.31 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.050360   ACTIVE NODES: 258

Task 5364: Cutting on node 7261
Writing Pool: 2675 cuts
BBnode 7261 (now 7785) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.051020   ACTIVE NODES: 257

Task 5365: Branching on node 4824
BBnode 4824 split into 7786 (2067.52X) 7787 (2067.26X) (0.48 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.051354   ACTIVE NODES: 256

Task 5366: Cutting on node 3243
Writing Pool: 2675 cuts
BBnode 3243 (now 7788) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.052288   ACTIVE NODES: 255

Task 5367: Cutting on node 6264
Writing Pool: 2675 cuts
BBnode 6264 (now 7789) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.052288   ACTIVE NODES: 254

Task 5368: Cutting on node 7339
recomputing rownorms ...
Writing Pool: 2675 cuts
BBnode 7339 (now 7790) done cutting: lowerbound 2067.06 (0.50 seconds)
LOWER BOUND: 2067.052632   ACTIVE NODES: 254

Task 5369: Branching on node 6159
BBnode 6159 split into 7791 (2067.22X) 7792 (2067.31X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.052632   ACTIVE NODES: 253

Task 5370: Branching on node 7063
BBnode 7063 split into 7793 (2067.51X) 7794 (2067.43X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.052632   ACTIVE NODES: 252

Task 5371: Cutting on node 3950
Writing Pool: 2675 cuts
BBnode 3950 (now 7795) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2067.052885   ACTIVE NODES: 251

Task 5372: Branching on node 7585
BBnode 7585 split into 7796 (2067.40X) 7797 (2067.39X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.053009   ACTIVE NODES: 250

Task 5373: Cutting on node 3305
Writing Pool: 2675 cuts
BBnode 3305 (now 7798) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.053030   ACTIVE NODES: 249

Task 5374: Cutting on node 4890
Writing Pool: 2675 cuts
BBnode 4890 (now 7799) done cutting: lowerbound 2067.07 (0.31 seconds)
LOWER BOUND: 2067.053350   ACTIVE NODES: 249

Task 5375: Branching on node 5867
BBnode 5867 split into 7800 (2067.42X) 7801 (2067.47X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.053797   ACTIVE NODES: 248

Task 5376: Cutting on node 4181
Writing Pool: 2675 cuts
BBnode 4181 (now 7802) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.054131   ACTIVE NODES: 247

Task 5377: Branching on node 7755
BBnode 7755 split into 7803 (2067.45X) 7804 (2067.50X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.054422   ACTIVE NODES: 246

Task 5378: Branching on node 6655
BBnode 6655 split into 7805 (2067.52X) 7806 (2067.26X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.054463   ACTIVE NODES: 245

Task 5379: Cutting on node 5008
Writing Pool: 2676 cuts
BBnode 5008 (now 7807) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2067.054795   ACTIVE NODES: 244

Task 5380: Cutting on node 5266
recomputing rownorms ...
Writing Pool: 2678 cuts
BBnode 5266 (now 7808) done cutting: lowerbound 2067.06 (0.38 seconds)
LOWER BOUND: 2067.055233   ACTIVE NODES: 244

Task 5381: Branching on node 5440
BBnode 5440 split into 7809 (2067.53X) 7810 (2068.23X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.055472   ACTIVE NODES: 243

Task 5382: Cutting on node 3640
Writing Pool: 2678 cuts
BBnode 3640 (now 7811) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.055556   ACTIVE NODES: 242

Task 5383: Cutting on node 4868
recomputing rownorms ...
Writing Pool: 2678 cuts
BBnode 4868 (now 7812) done cutting: lowerbound 2067.06 (0.46 seconds)
LOWER BOUND: 2067.055556   ACTIVE NODES: 242

Task 5384: Cutting on node 3599
Writing Pool: 2678 cuts
BBnode 3599 (now 7813) can be pruned: upperbound 2068.00 (0.20 seconds)
LOWER BOUND: 2067.055556   ACTIVE NODES: 241

Task 5385: Branching on node 6925
BBnode 6925 split into 7814 (2067.44X) 7815 (2067.36X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.055556   ACTIVE NODES: 240

Task 5386: Branching on node 7535
BBnode 7535 split into 7816 (2067.48X) 7817 (2067.55X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.055556   ACTIVE NODES: 239

Task 5387: Cutting on node 5232
Writing Pool: 2678 cuts
BBnode 5232 (now 7818) done cutting: lowerbound 2067.07 (0.26 seconds)
LOWER BOUND: 2067.055556   ACTIVE NODES: 239

Task 5388: Branching on node 5832
BBnode 5832 split into 7819 (2067.80X) 7820 (2067.52X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.055556   ACTIVE NODES: 238

Task 5389: Branching on node 7627
BBnode 7627 split into 7821 (2067.67X) 7822 (2067.22X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.055556   ACTIVE NODES: 237

Task 5390: Cutting on node 5509
Writing Pool: 2679 cuts
BBnode 5509 (now 7823) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.055677   ACTIVE NODES: 236

Task 5391: Branching on node 7790
BBnode 7790 split into 7824 (2067.51X) 7825 (2067.40X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.056818   ACTIVE NODES: 235

Task 5392: Branching on node 5339
BBnode 5339 split into 7826 (2067.39X) 7827 (2067.69X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.057143   ACTIVE NODES: 234

Task 5393: Branching on node 6579
BBnode 6579 split into 7828 (2067.60X) 7829 (2067.53X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.057692   ACTIVE NODES: 233

Task 5394: Cutting on node 4427
Writing Pool: 2679 cuts
BBnode 4427 (now 7830) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.057762   ACTIVE NODES: 232

Task 5395: Cutting on node 5507
recomputing rownorms ...
Writing Pool: 2679 cuts
BBnode 5507 (now 7831) done cutting: lowerbound 2067.06 (0.47 seconds)
LOWER BOUND: 2067.057851   ACTIVE NODES: 232

Task 5396: Cutting on node 5942
Writing Pool: 2679 cuts
BBnode 5942 (now 7832) done cutting: lowerbound 2067.06 (0.21 seconds)
LOWER BOUND: 2067.057851   ACTIVE NODES: 232

Task 5397: Branching on node 7832
BBnode 7832 split into 7833 (2067.36X) 7834 (2067.66X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.057851   ACTIVE NODES: 231

Task 5398: Branching on node 6411
BBnode 6411 split into 7835 (2067.67X) 7836 (2067.34X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.058182   ACTIVE NODES: 230

Task 5399: Branching on node 7808
BBnode 7808 split into 7837 (2067.39X) 7838 (2067.48X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.058794   ACTIVE NODES: 229

Task 5400: Branching on node 5033
BBnode 5033 split into 7839 (2067.43X) 7840 (2067.40X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.058824   ACTIVE NODES: 228

Task 5401: Cutting on node 4858
Writing Pool: 2679 cuts
BBnode 4858 (now 7841) done cutting: lowerbound 2067.06 (0.22 seconds)
LOWER BOUND: 2067.058824   ACTIVE NODES: 228

Task 5402: Branching on node 7841
BBnode 7841 split into 7842 (2067.39X) 7843 (2067.20X) (0.30 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.058824   ACTIVE NODES: 227

Task 5403: Cutting on node 5240
Writing Pool: 2679 cuts
BBnode 5240 (now 7844) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.058824   ACTIVE NODES: 226

Task 5404: Cutting on node 5358
Writing Pool: 2679 cuts
BBnode 5358 (now 7845) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.058824   ACTIVE NODES: 225

Task 5405: Branching on node 5847
BBnode 5847 split into 7846 (2067.49X) 7847 (2067.32X) (0.48 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.058942   ACTIVE NODES: 224

Task 5406: Branching on node 5718
BBnode 5718 split into 7848 (2067.66X) 7849 (2067.86X) (0.56 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.058993   ACTIVE NODES: 223

Task 5407: Branching on node 7831
BBnode 7831 split into 7850 (2067.47X) 7851 (2067.44X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.059809   ACTIVE NODES: 222

Task 5408: Branching on node 6029
BBnode 6029 split into 7852 (2067.43X) 7853 (2067.31X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.060440   ACTIVE NODES: 221

Task 5409: Cutting on node 5444
Writing Pool: 2679 cuts
BBnode 5444 (now 7854) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.060534   ACTIVE NODES: 220

Task 5410: Branching on node 6799
BBnode 6799 split into 7855 (2067.38X) 7856 (2067.90X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.060606   ACTIVE NODES: 219

Task 5411: Cutting on node 7053
recomputing rownorms ...
Writing Pool: 2680 cuts
BBnode 7053 (now 7857) done cutting: lowerbound 2067.09 (0.54 seconds)
LOWER BOUND: 2067.060606   ACTIVE NODES: 219

Task 5412: Cutting on node 6759
Writing Pool: 2682 cuts
BBnode 6759 (now 7858) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.060644   ACTIVE NODES: 218

Task 5413: Cutting on node 4378
Writing Pool: 2683 cuts
BBnode 4378 (now 7859) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.060764   ACTIVE NODES: 217

Task 5414: Branching on node 7474
BBnode 7474 split into 7860 (2067.57X) 7861 (2067.44X) (0.49 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.060870   ACTIVE NODES: 216

Task 5415: Branching on node 7300
BBnode 7300 split into 7862 (2067.41X) 7863 (2067.54X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.060976   ACTIVE NODES: 215

Task 5416: Cutting on node 4389
Writing Pool: 2683 cuts
BBnode 4389 (now 7864) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.061069   ACTIVE NODES: 214

Task 5417: Cutting on node 4369
Writing Pool: 2683 cuts
BBnode 4369 (now 7865) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.061093   ACTIVE NODES: 213

Task 5418: Branching on node 6751
BBnode 6751 split into 7866 (2067.25X) 7867 (2067.15X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.061275   ACTIVE NODES: 212

Task 5419: Branching on node 7605
BBnode 7605 split into 7868 (2067.44X) 7869 (2067.54X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.061728   ACTIVE NODES: 211

Task 5420: Branching on node 7271
BBnode 7271 split into 7870 (2067.52X) 7871 (2067.23X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.061798   ACTIVE NODES: 210

Task 5421: Cutting on node 4940
Writing Pool: 2683 cuts
BBnode 4940 (now 7872) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.061856   ACTIVE NODES: 209

Task 5422: Branching on node 6726
BBnode 6726 split into 7873 (2067.34X) 7874 (2067.42X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.061983   ACTIVE NODES: 208

Task 5423: Branching on node 5936
BBnode 5936 split into 7875 (2067.44X) 7876 (2068.03X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.062069   ACTIVE NODES: 207

Task 5424: Cutting on node 3870
Writing Pool: 2683 cuts
BBnode 3870 (now 7877) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.062093   ACTIVE NODES: 206

Task 5425: Branching on node 7192
BBnode 7192 split into 7878 (2067.49X) 7879 (2067.53X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.062331   ACTIVE NODES: 205

Task 5426: Cutting on node 5680
recomputing rownorms ...
Writing Pool: 2683 cuts
BBnode 5680 (now 7880) done cutting: lowerbound 2067.06 (0.20 seconds)
LOWER BOUND: 2067.062331   ACTIVE NODES: 205

Task 5427: Branching on node 7880
BBnode 7880 split into 7881 (2067.38X) 7882 (2067.71X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.062366   ACTIVE NODES: 204

Task 5428: Branching on node 7383
BBnode 7383 split into 7883 (2067.43X) 7884 (2067.38X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.062500   ACTIVE NODES: 203

Task 5429: Branching on node 6361
BBnode 6361 split into 7885 (2067.39X) 7886 (2067.49X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.062500   ACTIVE NODES: 202

Task 5430: Branching on node 7343
BBnode 7343 split into 7887 (2067.50X) 7888 (2067.18X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.062613   ACTIVE NODES: 201

Task 5431: Cutting on node 5197
Writing Pool: 2684 cuts
BBnode 5197 (now 7889) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.062921   ACTIVE NODES: 200

Task 5432: Branching on node 7329
BBnode 7329 split into 7890 (2067.30X) 7891 (2067.53X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.063008   ACTIVE NODES: 199

Task 5433: Branching on node 6473
BBnode 6473 split into 7892 (2067.57X) 7893 (2067.53X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.063091   ACTIVE NODES: 198

Task 5434: Branching on node 6822
BBnode 6822 split into 7894 (2067.53X) 7895 (2067.42X) (0.48 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.063158   ACTIVE NODES: 197

Task 5435: Branching on node 6434
BBnode 6434 split into 7896 (2067.68X) 7897 (2067.55X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.063636   ACTIVE NODES: 196

Task 5436: Cutting on node 4540
Writing Pool: 2684 cuts
BBnode 4540 (now 7898) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.063830   ACTIVE NODES: 195

Task 5437: Branching on node 7703
BBnode 7703 split into 7899 (2067.66X) 7900 (2067.33X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.064412   ACTIVE NODES: 194

Task 5438: Cutting on node 5725
Writing Pool: 2684 cuts
BBnode 5725 (now 7901) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.064516   ACTIVE NODES: 193

Task 5439: Branching on node 7812
BBnode 7812 split into 7902 (2067.30X) 7903 (2067.65X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.064815   ACTIVE NODES: 192

Task 5440: Branching on node 5799
BBnode 5799 split into 7904 (2067.48X) 7905 (2067.40X) (0.50 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.064906   ACTIVE NODES: 191

Task 5441: Branching on node 7660
BBnode 7660 split into 7906 (2067.42X) 7907 (2067.27X) (0.31 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.065934   ACTIVE NODES: 190

Task 5442: Branching on node 5040
BBnode 5040 split into 7908 (2067.33X) 7909 (2067.50X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.065982   ACTIVE NODES: 189

Task 5443: Branching on node 7030
BBnode 7030 split into 7910 (2067.44X) 7911 (2067.50X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.066667   ACTIVE NODES: 188

Task 5444: Cutting on node 6750
Writing Pool: 2684 cuts
BBnode 6750 (now 7912) done cutting: lowerbound 2067.07 (0.29 seconds)
LOWER BOUND: 2067.066667   ACTIVE NODES: 188

Task 5445: Cutting on node 6120
Writing Pool: 2684 cuts
BBnode 6120 (now 7913) can be pruned: upperbound 2068.00 (0.13 seconds)
LOWER BOUND: 2067.066667   ACTIVE NODES: 187

Task 5446: Branching on node 7912
BBnode 7912 split into 7914 (2067.32X) 7915 (2067.20X) (0.48 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.066667   ACTIVE NODES: 186

Task 5447: Branching on node 6087
BBnode 6087 split into 7916 (2067.46X) 7917 (2067.34X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.066667   ACTIVE NODES: 185

Task 5448: Branching on node 5929
BBnode 5929 split into 7918 (2067.63X) 7919 (2067.47X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.066667   ACTIVE NODES: 184

Task 5449: Branching on node 7573
BBnode 7573 split into 7920 (2067.55X) 7921 (2067.20X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.066667   ACTIVE NODES: 183

Task 5450: Branching on node 7707
BBnode 7707 split into 7922 (2067.59X) 7923 (2067.18X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.066667   ACTIVE NODES: 182

Task 5451: Cutting on node 7084
Writing Pool: 2687 cuts
BBnode 7084 (now 7924) done cutting: lowerbound 2067.08 (0.58 seconds)
LOWER BOUND: 2067.066667   ACTIVE NODES: 182

Task 5452: Branching on node 5611
BBnode 5611 split into 7925 (2067.33X) 7926 (2067.43X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.066667   ACTIVE NODES: 181

Task 5453: Cutting on node 4572
Writing Pool: 2687 cuts
BBnode 4572 (now 7927) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2067.066667   ACTIVE NODES: 180

Task 5454: Cutting on node 5155
Writing Pool: 2687 cuts
BBnode 5155 (now 7928) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.066667   ACTIVE NODES: 179

Task 5455: Branching on node 7111
BBnode 7111 split into 7929 (2067.32X) 7930 (2067.44X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.066901   ACTIVE NODES: 178

Task 5456: Cutting on node 4571
Writing Pool: 2687 cuts
BBnode 4571 (now 7931) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.067308   ACTIVE NODES: 177

Task 5457: Branching on node 6721
BBnode 6721 split into 7932 (2067.36X) 7933 (2067.79X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.067797   ACTIVE NODES: 176

Task 5458: Cutting on node 5498
recomputing rownorms ...
Writing Pool: 2687 cuts
BBnode 5498 (now 7934) done cutting: lowerbound 2067.07 (0.48 seconds)
LOWER BOUND: 2067.067797   ACTIVE NODES: 176

Task 5459: Cutting on node 5025
recomputing rownorms ...
Writing Pool: 2690 cuts
BBnode 5025 (now 7935) done cutting: lowerbound 2067.08 (0.93 seconds)
LOWER BOUND: 2067.067821   ACTIVE NODES: 176

Task 5460: Branching on node 6034
BBnode 6034 split into 7936 (2067.66X) 7937 (2067.50X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.068030   ACTIVE NODES: 175

Task 5461: Branching on node 7534
BBnode 7534 split into 7938 (2067.31X) 7939 (2067.37X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.068533   ACTIVE NODES: 174

Task 5462: Cutting on node 2442
Writing Pool: 2691 cuts
BBnode 2442 (now 7940) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.068901   ACTIVE NODES: 173

Task 5463: Cutting on node 4684
Writing Pool: 2692 cuts
BBnode 4684 (now 7941) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.068966   ACTIVE NODES: 172

Task 5464: Cutting on node 4920
recomputing rownorms ...
Writing Pool: 2692 cuts
BBnode 4920 (now 7942) done cutting: lowerbound 2067.07 (0.20 seconds)
LOWER BOUND: 2067.068966   ACTIVE NODES: 172

Task 5465: Branching on node 7942
BBnode 7942 split into 7943 (2067.50X) 7944 (2067.43X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.069193   ACTIVE NODES: 171

Task 5466: Branching on node 7666
BBnode 7666 split into 7945 (2067.37X) 7946 (2067.58X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.069565   ACTIVE NODES: 170

Task 5467: Branching on node 7637
BBnode 7637 split into 7947 (2067.68X) 7948 (2067.45X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.069767   ACTIVE NODES: 169

Task 5468: Cutting on node 6768
Writing Pool: 2692 cuts
BBnode 6768 (now 7949) done cutting: lowerbound 2067.07 (0.20 seconds)
LOWER BOUND: 2067.069767   ACTIVE NODES: 169

Task 5469: Branching on node 7949
BBnode 7949 split into 7950 (2067.44X) 7951 (2067.99X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.069841   ACTIVE NODES: 168

Task 5470: Branching on node 6070
BBnode 6070 split into 7952 (2067.25X) 7953 (2067.33X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.069943   ACTIVE NODES: 167

Task 5471: Cutting on node 6523
Writing Pool: 2692 cuts
BBnode 6523 (now 7954) can be pruned: upperbound 2068.00 (0.27 seconds)
LOWER BOUND: 2067.070134   ACTIVE NODES: 166

Task 5472: Branching on node 7257
BBnode 7257 split into 7955 (2067.40X) 7956 (2067.23X) (0.62 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.070175   ACTIVE NODES: 165

Task 5473: Cutting on node 5402
Writing Pool: 2694 cuts
BBnode 5402 (now 7957) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.071429   ACTIVE NODES: 164

Task 5474: Cutting on node 4648
Writing Pool: 2694 cuts
BBnode 4648 (now 7958) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.071429   ACTIVE NODES: 163

Task 5475: Branching on node 6634
BBnode 6634 split into 7959 (2067.46X) 7960 (2067.40X) (0.48 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.071429   ACTIVE NODES: 162

Task 5476: Branching on node 7934
BBnode 7934 split into 7961 (2067.67X) 7962 (2067.30X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.071429   ACTIVE NODES: 161

Task 5477: Branching on node 7398
BBnode 7398 split into 7963 (2068.13X) 7964 (2067.12X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.071429   ACTIVE NODES: 160

Task 5478: Branching on node 4130
BBnode 4130 split into 7965 (2067.60X) 7966 (2067.56X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.071429   ACTIVE NODES: 159

Task 5479: Cutting on node 3969
Writing Pool: 2694 cuts
BBnode 3969 (now 7967) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.072072   ACTIVE NODES: 158

Task 5480: Cutting on node 5307
Writing Pool: 2694 cuts
BBnode 5307 (now 7968) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.072398   ACTIVE NODES: 157

Task 5481: Branching on node 7818
BBnode 7818 split into 7969 (2067.38X) 7970 (2067.40X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.072685   ACTIVE NODES: 156

Task 5482: Cutting on node 3091
Writing Pool: 2695 cuts
BBnode 3091 (now 7971) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2067.072763   ACTIVE NODES: 155

Task 5483: Cutting on node 4685
Writing Pool: 2695 cuts
BBnode 4685 (now 7972) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.072848   ACTIVE NODES: 154

Task 5484: Branching on node 5078
BBnode 5078 split into 7973 (2067.75X) 7974 (2067.86X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.073684   ACTIVE NODES: 153

Task 5485: Branching on node 7690
BBnode 7690 split into 7975 (2067.75X) 7976 (2067.58X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.073950   ACTIVE NODES: 152

Task 5486: Branching on node 6650
BBnode 6650 split into 7977 (2067.18X) 7978 (2067.47X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.074074   ACTIVE NODES: 151

Task 5487: Branching on node 5157
BBnode 5157 split into 7979 (2067.95X) 7980 (2067.35X) (0.30 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.074074   ACTIVE NODES: 150

Task 5488: Cutting on node 7251
Writing Pool: 2695 cuts
BBnode 7251 (now 7981) done cutting: lowerbound 2067.09 (0.35 seconds)
LOWER BOUND: 2067.074074   ACTIVE NODES: 150

Task 5489: Branching on node 5886
BBnode 5886 split into 7982 (2067.50X) 7983 (2067.33X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.074074   ACTIVE NODES: 149

Task 5490: Cutting on node 6225
Writing Pool: 2695 cuts
BBnode 6225 (now 7984) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.074074   ACTIVE NODES: 148

Task 5491: Branching on node 6796
BBnode 6796 split into 7985 (2067.68X) 7986 (2067.54X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.074257   ACTIVE NODES: 147

Task 5492: Branching on node 7164
BBnode 7164 split into 7987 (2067.75X) 7988 (2067.56X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.074286   ACTIVE NODES: 146

Task 5493: Cutting on node 4927
Writing Pool: 2697 cuts
BBnode 4927 (now 7989) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.074468   ACTIVE NODES: 145

Task 5494: Branching on node 7799
BBnode 7799 split into 7990 (2067.80X) 7991 (2067.47X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.074568   ACTIVE NODES: 144

Task 5495: Branching on node 5891
BBnode 5891 split into 7992 (2067.33X) 7993 (2067.59X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.074627   ACTIVE NODES: 143

Task 5496: Branching on node 6317
BBnode 6317 split into 7994 (2068.00X) 7995 (2067.54X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.074713   ACTIVE NODES: 142

Task 5497: Branching on node 6885
BBnode 6885 split into 7996 (2067.71X) 7997 (2067.42X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.075916   ACTIVE NODES: 141

Task 5498: Cutting on node 5703
Writing Pool: 2698 cuts
BBnode 5703 (now 7998) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.075949   ACTIVE NODES: 140

Task 5499: Branching on node 5899
BBnode 5899 split into 7999 (2067.37X) 8000 (2067.33X) (0.30 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.076037   ACTIVE NODES: 139

Task 5500: Branching on node 7488
BBnode 7488 split into 8001 (2067.32X) 8002 (2067.25X) (0.30 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.076190   ACTIVE NODES: 138

Task 5501: Cutting on node 4776
Writing Pool: 2698 cuts
BBnode 4776 (now 8003) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.076923   ACTIVE NODES: 137

Task 5502: Cutting on node 5323
Writing Pool: 2698 cuts
BBnode 5323 (now 8004) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.076923   ACTIVE NODES: 136

Task 5503: Cutting on node 1783
Writing Pool: 2698 cuts
BBnode 1783 (now 8005) can be pruned: upperbound 2068.00 (0.10 seconds)
LOWER BOUND: 2067.076923   ACTIVE NODES: 135

Task 5504: Cutting on node 6553
Writing Pool: 2698 cuts
BBnode 6553 (now 8006) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.076923   ACTIVE NODES: 134

Task 5505: Branching on node 4146
BBnode 4146 split into 8007 (2067.58X) 8008 (2067.28X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.076923   ACTIVE NODES: 133

Task 5506: Branching on node 6213
BBnode 6213 split into 8009 (2067.80X) 8010 (2067.18X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.076923   ACTIVE NODES: 132

Task 5507: Branching on node 7079
BBnode 7079 split into 8011 (2067.28X) 8012 (2067.27X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.077153   ACTIVE NODES: 131

Task 5508: Branching on node 5495
BBnode 5495 split into 8013 (2067.35X) 8014 (2067.55X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.077519   ACTIVE NODES: 130

Task 5509: Branching on node 5717
BBnode 5717 split into 8015 (2067.59X) 8016 (2067.44X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.077720   ACTIVE NODES: 129

Task 5510: Cutting on node 6223
Writing Pool: 2698 cuts
BBnode 6223 (now 8017) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.077778   ACTIVE NODES: 128

Task 5511: Cutting on node 5062
Writing Pool: 2698 cuts
BBnode 5062 (now 8018) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.077855   ACTIVE NODES: 127

Task 5512: Branching on node 6442
BBnode 6442 split into 8019 (2067.82X) 8020 (2067.26X) (0.47 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.078125   ACTIVE NODES: 126

Task 5513: Branching on node 7924
BBnode 7924 split into 8021 (2067.39X) 8022 (2067.64X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.078389   ACTIVE NODES: 125

Task 5514: Branching on node 4781
BBnode 4781 split into 8023 (2067.79X) 8024 (2067.77X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.079545   ACTIVE NODES: 124

Task 5515: Branching on node 6647
BBnode 6647 split into 8025 (2067.36X) 8026 (2067.39X) (0.48 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.079681   ACTIVE NODES: 123

Task 5516: Cutting on node 5607
Writing Pool: 2698 cuts
BBnode 5607 (now 8027) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.080000   ACTIVE NODES: 122

Task 5517: Branching on node 3481
BBnode 3481 split into 8028 (2067.67X) 8029 (2067.50X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.080247   ACTIVE NODES: 121

Task 5518: Branching on node 4894
BBnode 4894 split into 8030 (2067.33X) 8031 (2067.39X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.080645   ACTIVE NODES: 120

Task 5519: Branching on node 7459
BBnode 7459 split into 8032 (2067.29X) 8033 (2067.27X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.080645   ACTIVE NODES: 119

Task 5520: Cutting on node 3976
Writing Pool: 2698 cuts
BBnode 3976 (now 8034) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.080745   ACTIVE NODES: 118

Task 5521: Cutting on node 4860
Writing Pool: 2698 cuts
BBnode 4860 (now 8035) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.080808   ACTIVE NODES: 117

Task 5522: Branching on node 6539
BBnode 6539 split into 8036 (2067.67X) 8037 (2067.46X) (0.42 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.081250   ACTIVE NODES: 116

Task 5523: Branching on node 7078
BBnode 7078 split into 8038 (2067.37X) 8039 (2068.00X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.081301   ACTIVE NODES: 115

Task 5524: Cutting on node 4577
Writing Pool: 2698 cuts
BBnode 4577 (now 8040) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.081633   ACTIVE NODES: 114

Task 5525: Branching on node 7686
BBnode 7686 split into 8041 (2067.25X) 8042 (2067.41X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.081905   ACTIVE NODES: 113

Task 5526: Branching on node 7671
BBnode 7671 split into 8043 (2067.63X) 8044 (2067.33X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.082206   ACTIVE NODES: 112

Task 5527: Branching on node 5648
BBnode 5648 split into 8045 (2067.48X) 8046 (2067.45X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.082353   ACTIVE NODES: 111

Task 5528: Branching on node 7935
BBnode 7935 split into 8047 (2067.33X) 8048 (2067.77X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.082353   ACTIVE NODES: 110

Task 5529: Branching on node 5908
BBnode 5908 split into 8049 (2067.76X) 8050 (2067.26X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.082397   ACTIVE NODES: 109

Task 5530: Cutting on node 5711
recomputing rownorms ...
Writing Pool: 2698 cuts
BBnode 5711 (now 8051) done cutting: lowerbound 2067.07 (0.51 seconds)
LOWER BOUND: 2067.071429   ACTIVE NODES: 109

Task 5531: Branching on node 8051
BBnode 8051 split into 8052 (2067.96X) 8053 (2067.45X) (0.30 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.082437   ACTIVE NODES: 108

Task 5532: Cutting on node 6342
Writing Pool: 2698 cuts
BBnode 6342 (now 8054) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.082524   ACTIVE NODES: 107

Task 5533: Cutting on node 4002
Writing Pool: 2698 cuts
BBnode 4002 (now 8055) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.082707   ACTIVE NODES: 106

Task 5534: Cutting on node 6851
Writing Pool: 2698 cuts
BBnode 6851 (now 8056) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.082822   ACTIVE NODES: 105

Task 5535: Cutting on node 5189
Writing Pool: 2698 cuts
BBnode 5189 (now 8057) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.083013   ACTIVE NODES: 104

Task 5536: Branching on node 6174
BBnode 6174 split into 8058 (2067.67X) 8059 (2067.84X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.083333   ACTIVE NODES: 103

Task 5537: Branching on node 7544
BBnode 7544 split into 8060 (2067.80X) 8061 (2067.19X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.083333   ACTIVE NODES: 102

Task 5538: Cutting on node 4908
Writing Pool: 2698 cuts
BBnode 4908 (now 8062) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.083333   ACTIVE NODES: 101

Task 5539: Branching on node 4059
BBnode 4059 split into 8063 (2067.40X) 8064 (2067.41X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.083333   ACTIVE NODES: 100

Task 5540: Branching on node 7186
BBnode 7186 split into 8065 (2067.44X) 8066 (2067.57X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.083333   ACTIVE NODES: 99

Task 5541: Cutting on node 5058
Writing Pool: 2698 cuts
BBnode 5058 (now 8067) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.083333   ACTIVE NODES: 98

Task 5542: Branching on node 7241
BBnode 7241 split into 8068 (2067.11X) 8069 (2067.39X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.083333   ACTIVE NODES: 97

Task 5543: Cutting on node 7180
Writing Pool: 2698 cuts
BBnode 7180 (now 8070) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.083333   ACTIVE NODES: 96

Task 5544: Branching on node 7303
BBnode 7303 split into 8071 (2067.33X) 8072 (2067.33X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.083333   ACTIVE NODES: 95

Task 5545: Branching on node 6592
BBnode 6592 split into 8073 (2067.41X) 8074 (2067.40X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.083333   ACTIVE NODES: 94

Task 5546: Cutting on node 4718
Writing Pool: 2698 cuts
BBnode 4718 (now 8075) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.083333   ACTIVE NODES: 93

Task 5547: Branching on node 7656
BBnode 7656 split into 8076 (2067.08) 8077 (2067.71X) (0.37 seconds)
Child 1 is pruned
LOWER BOUND: 2067.083333   ACTIVE NODES: 93

Task 5548: Cutting on node 8076
recomputing rownorms ...
Writing Pool: 2698 cuts
BBnode 8076 (now 8078) done cutting: lowerbound 2067.08 (0.21 seconds)
LOWER BOUND: 2067.083333   ACTIVE NODES: 93

Task 5549: Branching on node 8078
BBnode 8078 split into 8079 (2067.58X) 8080 (2067.42X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.083333   ACTIVE NODES: 92

Task 5550: Branching on node 6082
BBnode 6082 split into 8081 (2067.36X) 8082 (2067.35X) (0.27 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.083333   ACTIVE NODES: 91

Task 5551: Branching on node 6801
BBnode 6801 split into 8083 (2068.00X) 8084 (2067.41X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.083333   ACTIVE NODES: 90

Task 5552: Branching on node 6853
BBnode 6853 split into 8085 (2067.51X) 8086 (2067.57X) (0.32 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.083333   ACTIVE NODES: 89

Task 5553: Cutting on node 4227
Writing Pool: 2698 cuts
BBnode 4227 (now 8087) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.083333   ACTIVE NODES: 88

Task 5554: Cutting on node 3429
Writing Pool: 2698 cuts
BBnode 3429 (now 8088) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.083333   ACTIVE NODES: 87

Task 5555: Cutting on node 1387
Writing Pool: 2698 cuts
BBnode 1387 (now 8089) can be pruned: upperbound 2068.00 (0.08 seconds)
LOWER BOUND: 2067.083333   ACTIVE NODES: 86

Task 5556: Cutting on node 6463
Writing Pool: 2698 cuts
BBnode 6463 (now 8090) can be pruned: upperbound 2068.00 (0.22 seconds)
LOWER BOUND: 2067.083333   ACTIVE NODES: 85

Task 5557: Branching on node 7208
BBnode 7208 split into 8091 (2067.47X) 8092 (2067.36X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.083333   ACTIVE NODES: 84

Task 5558: Cutting on node 7482
Writing Pool: 2698 cuts
BBnode 7482 (now 8093) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.083499   ACTIVE NODES: 83

Task 5559: Branching on node 7247
BBnode 7247 split into 8094 (2067.59X) 8095 (2067.28X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.083521   ACTIVE NODES: 82

Task 5560: Branching on node 4367
BBnode 4367 split into 8096 (2067.52X) 8097 (2067.53X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.083793   ACTIVE NODES: 81

Task 5561: Cutting on node 4756
Writing Pool: 2698 cuts
BBnode 4756 (now 8098) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.084034   ACTIVE NODES: 80

Task 5562: Branching on node 7331
BBnode 7331 split into 8099 (2067.30X) 8100 (2067.47X) (0.29 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.084112   ACTIVE NODES: 79

Task 5563: Cutting on node 5364
Writing Pool: 2698 cuts
BBnode 5364 (now 8101) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.084448   ACTIVE NODES: 78

Task 5564: Branching on node 7778
BBnode 7778 split into 8102 (2067.51X) 8103 (2067.59X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.084951   ACTIVE NODES: 77

Task 5565: Cutting on node 6774
Writing Pool: 2700 cuts
BBnode 6774 (now 8104) can be pruned: upperbound 2068.00 (0.31 seconds)
LOWER BOUND: 2067.085714   ACTIVE NODES: 76

Task 5566: Branching on node 6030
BBnode 6030 split into 8105 (2067.62X) 8106 (2067.89X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.085714   ACTIVE NODES: 75

Task 5567: Cutting on node 3769
Writing Pool: 2700 cuts
BBnode 3769 (now 8107) done cutting: lowerbound 2067.09 (0.30 seconds)
LOWER BOUND: 2067.086207   ACTIVE NODES: 75

Task 5568: Branching on node 6767
BBnode 6767 split into 8108 (2067.44X) 8109 (2067.76X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.086275   ACTIVE NODES: 74

Task 5569: Cutting on node 3108
Writing Pool: 2701 cuts
BBnode 3108 (now 8110) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.086420   ACTIVE NODES: 73

Task 5570: Cutting on node 4447
Writing Pool: 2701 cuts
BBnode 4447 (now 8111) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.086923   ACTIVE NODES: 72

Task 5571: Branching on node 6630
BBnode 6630 split into 8112 (2067.52X) 8113 (2067.40X) (0.41 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.086957   ACTIVE NODES: 71

Task 5572: Cutting on node 4377
Writing Pool: 2701 cuts
BBnode 4377 (now 8114) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.086957   ACTIVE NODES: 70

Task 5573: Branching on node 6758
BBnode 6758 split into 8115 (2067.53X) 8116 (2067.33X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.086957   ACTIVE NODES: 69

Task 5574: Branching on node 7683
BBnode 7683 split into 8117 (2067.68X) 8118 (2067.94X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.086957   ACTIVE NODES: 68

Task 5575: Cutting on node 4819
Writing Pool: 2701 cuts
BBnode 4819 (now 8119) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.086957   ACTIVE NODES: 67

Task 5576: Branching on node 8107
BBnode 8107 split into 8120 (2067.41X) 8121 (2067.75X) (0.29 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.086957   ACTIVE NODES: 66

Task 5577: Branching on node 4330
BBnode 4330 split into 8122 (2067.36X) 8123 (2067.39X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.087404   ACTIVE NODES: 65

Task 5578: Cutting on node 5893
Writing Pool: 2701 cuts
BBnode 5893 (now 8124) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.087511   ACTIVE NODES: 64

Task 5579: Cutting on node 2562
Writing Pool: 2701 cuts
BBnode 2562 (now 8125) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.087571   ACTIVE NODES: 63

Task 5580: Branching on node 6199
BBnode 6199 split into 8126 (2068.04X) 8127 (2067.36X) (0.34 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.088132   ACTIVE NODES: 62

Task 5581: Cutting on node 4969
Writing Pool: 2701 cuts
BBnode 4969 (now 8128) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.088889   ACTIVE NODES: 61

Task 5582: Cutting on node 7190
Writing Pool: 2701 cuts
BBnode 7190 (now 8129) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.089181   ACTIVE NODES: 60

Task 5583: Cutting on node 5995
Writing Pool: 2702 cuts
BBnode 5995 (now 8130) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.089744   ACTIVE NODES: 59

Task 5584: Branching on node 7301
BBnode 7301 split into 8131 (2067.56X) 8132 (2067.33X) (0.44 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.089744   ACTIVE NODES: 58

Task 5585: Cutting on node 5151
Writing Pool: 2703 cuts
BBnode 5151 (now 8133) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.089888   ACTIVE NODES: 57

Task 5586: Cutting on node 3943
Writing Pool: 2703 cuts
BBnode 3943 (now 8134) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.090078   ACTIVE NODES: 56

Task 5587: Branching on node 6374
BBnode 6374 split into 8135 (2067.44X) 8136 (2067.44X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.090278   ACTIVE NODES: 55

Task 5588: Cutting on node 4812
Writing Pool: 2703 cuts
BBnode 4812 (now 8137) done cutting: lowerbound 2067.09 (0.24 seconds)
LOWER BOUND: 2067.090909   ACTIVE NODES: 55

Task 5589: Cutting on node 6293
recomputing rownorms ...
Writing Pool: 2704 cuts
BBnode 6293 (now 8138) done cutting: lowerbound 2067.09 (0.42 seconds)
LOWER BOUND: 2067.090909   ACTIVE NODES: 55

Task 5590: Cutting on node 7196
Writing Pool: 2704 cuts
BBnode 7196 (now 8139) done cutting: lowerbound 2067.09 (0.43 seconds)
LOWER BOUND: 2067.090909   ACTIVE NODES: 55

Task 5591: Branching on node 8139
BBnode 8139 split into 8140 (2067.32X) 8141 (2067.53X) (0.52 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.090909   ACTIVE NODES: 54

Task 5592: Cutting on node 3818
Writing Pool: 2704 cuts
BBnode 3818 (now 8142) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.090909   ACTIVE NODES: 53

Task 5593: Branching on node 7981
BBnode 7981 split into 8143 (2068.60X) 8144 (2067.27X) (0.49 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.090909   ACTIVE NODES: 52

Task 5594: Branching on node 7857
BBnode 7857 split into 8145 (2067.97X) 8146 (2067.50X) (0.46 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.090909   ACTIVE NODES: 51

Task 5595: Branching on node 6362
BBnode 6362 split into 8147 (2067.74X) 8148 (2067.59X) (0.30 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.090909   ACTIVE NODES: 50

Task 5596: Cutting on node 4046
Writing Pool: 2704 cuts
BBnode 4046 (now 8149) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.090909   ACTIVE NODES: 49

Task 5597: Branching on node 8138
BBnode 8138 split into 8150 (2067.82X) 8151 (2067.46X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.090909   ACTIVE NODES: 48

Task 5598: Cutting on node 5020
Writing Pool: 2704 cuts
BBnode 5020 (now 8152) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.090909   ACTIVE NODES: 47

Task 5599: Branching on node 7589
BBnode 7589 split into 8153 (2067.61X) 8154 (2067.43X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.090909   ACTIVE NODES: 46

Task 5600: Cutting on node 4384
Writing Pool: 2704 cuts
BBnode 4384 (now 8155) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.091837   ACTIVE NODES: 45

Task 5601: Branching on node 5839
BBnode 5839 split into 8156 (2067.70X) 8157 (2067.76X) (0.39 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.092105   ACTIVE NODES: 44

Task 5602: Branching on node 6262
BBnode 6262 split into 8158 (2067.51X) 8159 (2067.42X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.092466   ACTIVE NODES: 43

Task 5603: Cutting on node 4941
Writing Pool: 2706 cuts
BBnode 4941 (now 8160) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.092593   ACTIVE NODES: 42

Task 5604: Branching on node 5968
BBnode 5968 split into 8161 (2067.37X) 8162 (2067.72X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.092857   ACTIVE NODES: 41

Task 5605: Branching on node 8137
BBnode 8137 split into 8163 (2067.42X) 8164 (2067.39X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.092920   ACTIVE NODES: 40

Task 5606: Cutting on node 3713
Writing Pool: 2706 cuts
BBnode 3713 (now 8165) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.093023   ACTIVE NODES: 39

Task 5607: Branching on node 6919
BBnode 6919 split into 8166 (2067.67X) 8167 (2067.35X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.093023   ACTIVE NODES: 38

Task 5608: Branching on node 7029
BBnode 7029 split into 8168 (2067.33X) 8169 (2067.36X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.093168   ACTIVE NODES: 37

Task 5609: Branching on node 6467
BBnode 6467 split into 8170 (2067.58X) 8171 (2067.67X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.093390   ACTIVE NODES: 36

Task 5610: Cutting on node 5379
Writing Pool: 2706 cuts
BBnode 5379 (now 8172) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.093596   ACTIVE NODES: 35

Task 5611: Cutting on node 5263
Writing Pool: 2707 cuts
BBnode 5263 (now 8173) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.093750   ACTIVE NODES: 34

Task 5612: Branching on node 7374
BBnode 7374 split into 8174 (2067.73X) 8175 (2067.33X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.093750   ACTIVE NODES: 33

Task 5613: Cutting on node 3384
Writing Pool: 2707 cuts
BBnode 3384 (now 8176) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.093750   ACTIVE NODES: 32

Task 5614: Branching on node 6631
BBnode 6631 split into 8177 (2067.43X) 8178 (2067.38X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.094077   ACTIVE NODES: 31

Task 5615: Branching on node 7734
BBnode 7734 split into 8179 (2067.29X) 8180 (2067.27X) (0.45 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.094286   ACTIVE NODES: 30

Task 5616: Cutting on node 3496
Writing Pool: 2709 cuts
BBnode 3496 (now 8181) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.094787   ACTIVE NODES: 29

Task 5617: Cutting on node 3826
Writing Pool: 2709 cuts
BBnode 3826 (now 8182) can be pruned: upperbound 2068.00 (0.09 seconds)
LOWER BOUND: 2067.095238   ACTIVE NODES: 28

Task 5618: Cutting on node 5056
Writing Pool: 2709 cuts
BBnode 5056 (now 8183) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.095238   ACTIVE NODES: 27

Task 5619: Branching on node 7779
BBnode 7779 split into 8184 (2067.50X) 8185 (2067.43X) (0.35 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.095238   ACTIVE NODES: 26

Task 5620: Cutting on node 4023
Writing Pool: 2710 cuts
BBnode 4023 (now 8186) can be pruned: upperbound 2068.00 (0.07 seconds)
LOWER BOUND: 2067.095238   ACTIVE NODES: 25

Task 5621: Branching on node 5156
BBnode 5156 split into 8187 (2067.40X) 8188 (2067.42X) (0.33 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.095403   ACTIVE NODES: 24

Task 5622: Cutting on node 5153
Writing Pool: 2710 cuts
BBnode 5153 (now 8189) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.095819   ACTIVE NODES: 23

Task 5623: Branching on node 6587
BBnode 6587 split into 8190 (2067.30X) 8191 (2067.12X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.096154   ACTIVE NODES: 22

Task 5624: Branching on node 6564
BBnode 6564 split into 8192 (2067.42X) 8193 (2067.73X) (0.43 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.096386   ACTIVE NODES: 21

Task 5625: Branching on node 7630
BBnode 7630 split into 8194 (2067.67X) 8195 (2067.50X) (0.37 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.096744   ACTIVE NODES: 20

Task 5626: Branching on node 4017
BBnode 4017 split into 8196 (2067.60X) 8197 (2067.46X) (0.48 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.096774   ACTIVE NODES: 19

Task 5627: Cutting on node 5223
Writing Pool: 2710 cuts
BBnode 5223 (now 8198) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.096774   ACTIVE NODES: 18

Task 5628: Cutting on node 6603
Writing Pool: 2710 cuts
BBnode 6603 (now 8199) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.096774   ACTIVE NODES: 17

Task 5629: Branching on node 6610
BBnode 6610 split into 8200 (2067.37X) 8201 (2067.73X) (0.36 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.097015   ACTIVE NODES: 16

Task 5630: Cutting on node 3781
Writing Pool: 2710 cuts
BBnode 3781 (now 8202) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.097173   ACTIVE NODES: 15

Task 5631: Cutting on node 6049
Writing Pool: 2710 cuts
BBnode 6049 (now 8203) can be pruned: upperbound 2068.00 (0.02 seconds)
LOWER BOUND: 2067.097561   ACTIVE NODES: 14

Task 5632: Cutting on node 4324
Writing Pool: 2710 cuts
BBnode 4324 (now 8204) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.098039   ACTIVE NODES: 13

Task 5633: Cutting on node 3473
Writing Pool: 2711 cuts
BBnode 3473 (now 8205) can be pruned: upperbound 2068.00 (0.05 seconds)
LOWER BOUND: 2067.098093   ACTIVE NODES: 12

Task 5634: Cutting on node 3894
Writing Pool: 2711 cuts
BBnode 3894 (now 8206) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.098558   ACTIVE NODES: 11

Task 5635: Cutting on node 4533
Writing Pool: 2711 cuts
BBnode 4533 (now 8207) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.098592   ACTIVE NODES: 10

Task 5636: Branching on node 7064
BBnode 7064 split into 8208 (2067.33X) 8209 (2067.50X) (0.48 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.098765   ACTIVE NODES: 9

Task 5637: Cutting on node 4754
Writing Pool: 2711 cuts
BBnode 4754 (now 8210) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.098935   ACTIVE NODES: 8

Task 5638: Branching on node 4395
BBnode 4395 split into 8211 (2068.01X) 8212 (2067.39X) (0.40 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.100000   ACTIVE NODES: 7

Task 5639: Cutting on node 5775
Writing Pool: 2711 cuts
BBnode 5775 (now 8213) can be pruned: upperbound 2068.00 (0.04 seconds)
LOWER BOUND: 2067.100000   ACTIVE NODES: 6

Task 5640: Cutting on node 5979
Writing Pool: 2711 cuts
BBnode 5979 (now 8214) done cutting: lowerbound 2067.10 (0.19 seconds)
LOWER BOUND: 2067.100000   ACTIVE NODES: 6

Task 5641: Branching on node 8214
BBnode 8214 split into 8215 (2067.40X) 8216 (2067.38X) (0.38 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.100000   ACTIVE NODES: 5

Task 5642: Branching on node 5144
BBnode 5144 split into 8217 (2067.42X) 8218 (2067.39X) (0.31 seconds)
Child 0 is pruned
Child 1 is pruned
LOWER BOUND: 2067.100000   ACTIVE NODES: 4

Task 5643: Cutting on node 6888
Writing Pool: 2711 cuts
BBnode 6888 (now 8219) can be pruned: upperbound 2068.00 (0.06 seconds)
LOWER BOUND: 2067.100000   ACTIVE NODES: 3

Task 5644: Cutting on node 5126
Writing Pool: 2711 cuts
BBnode 5126 (now 8220) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.100000   ACTIVE NODES: 2

Task 5645: Cutting on node 5043
Writing Pool: 2711 cuts
BBnode 5043 (now 8221) can be pruned: upperbound 2068.00 (0.03 seconds)
LOWER BOUND: 2067.100000   ACTIVE NODES: 1

Task 5646: Branching on node 6234
BBnode 6234 split into 8222 (2067.20X) 8223 (2067.96X) (0.31 seconds)
Child 0 is pruned
Child 1 is pruned

Task 5647: Exit
Optimal Solution: 2068.00
Number of bbnodes: 5153
Total Running Time: 1929.02 (seconds)  Branching Time: 1902.98 (seconds)


==> anc/mkatsp.py <==
#!/usr/bin/python
# -*- encoding: utf-8 -*-
from __future__ import division

"""
Create an instance of the asymmetrical travelling salesman problem in TSPLIB format
representing the minimal superpermutation problem on n symbols.
"""

import math
from itertools import permutations
import optparse

parser = optparse.OptionParser(usage="%prog [options] N")
parser.add_option("-b", "--bound", type="int", help="only include edges up to this weight")
parser.add_option("-n", "--no-cyclic", action="store_true", help="no edges between non-adjacent cyclic permutations")

(options, args) = parser.parse_args()
if len(args) != 1: parser.error("Wrong number of arguments")
N = int(args[0])

if options.bound:
    max_weight = options.bound
else:
    max_weight = N
INF = 99999

SYMBOLS = "123456789ABCDEFG"

perms = list(permutations(range(N)))
n_perms = len(perms)
ordered = tuple(range(N))

def distance(p, q):
    if q == ordered: return 0
    
    weight = INF
    for n in range(max_weight+1):
        if p[n:] == q[:N-n]:
            weight = n
            break
    
    if weight > 1 and options.no_cyclic:
        sp = "".join([ SYMBOLS[i] for i in p ])
        sq = "".join([ SYMBOLS[i] for i in q ])
        if sp in sq+sq: return INF
    
    return weight

print "NAME : superperm %d" % (N,)
print "TYPE : ATSP"
print "DIMENSION : %d" % (n_perms,)
print "EDGE_WEIGHT_TYPE : EXPLICIT"
print "EDGE_WEIGHT_FORMAT : FULL_MATRIX"
print "NODE_COORD_TYPE : NO_COORDS"
print "DISPLAY_DATA_TYPE : NO_DISPLAY"

print "EDGE_WEIGHT_SECTION :"

for p in perms:
    print " ".join([ str(distance(p, q)) for q in perms ])


==> anc/mkpalindromic.py <==
#!/usr/bin/python
# -*- encoding: utf-8 -*-
from __future__ import division

"""
Create a "standard" palindromic superpermutation on $n$ symbols of
length $\sum_{i=1}^n i!$. These were conjectured to be minimal,
though in fact are only minimal for n = 1,2,3,4,5.
"""

import sys

SYMBOLS = "123456789ABCDEFGHIJKLMNOPQRSTUVWXYZ"

def pal(n):
    assert 1 <= n <= len(SYMBOLS)
    s = SYMBOLS[n-1]
    
    if n == 1: return s
    return squash([ x + s + x for x in unsquash(n-1, pal(n-1)) if sorted(x) == list(SYMBOLS[:n-1]) ])

def overlap(x, y):
    n = min(len(x), len(y))
    for i in range(n, -1, -1):
        if x[len(x)-i:] == y[:i]:
            return i

def squash(xs):
    return reduce(lambda x, y: x + y[overlap(x, y):], xs, "")

def unsquash(n, s):
    for i in range(0, len(s)-n+1):
        yield s[i : i+n]

print pal(int(sys.argv[1]))
#import code; code.interact(local=locals())


==> anc/printtour.py <==
#!/usr/bin/python
# -*- encoding: utf-8 -*-
from __future__ import division

"""
Take a Hamiltonian tour in TSPLIB format, and print the corresponding superpermutation.
Assumes the node numbers are those produced by mkatsp.py.
"""

from itertools import permutations
import sys

SYMBOLS = "123456789ABCDEFG"

n = int(sys.argv[1])
tour_filename = sys.argv[2]

perms = list(permutations(range(n)))
n_perms = len(perms)

def read_tour(tour_filename):
    with open(tour_filename, 'r') as f:
        tour_section = False
        for line in f:
            if line.startswith("TOUR_SECTION"):
                tour_section = True
            elif tour_section:
                ix = int(line)
                if ix == -1: break
                yield "".join([ SYMBOLS[i] for i in perms[ix - 1] ])

def squash(xs):
    return reduce(lambda x, y: x + y[overlap(x, y):], xs, "")

def overlap(x, y):
    n = min(len(x), len(y))
    for i in range(n, -1, -1):
        if x[len(x)-i:] == y[:i]:
            return i

print squash(read_tour(tour_filename))


==> anc/splitsuperperm.py <==
#!/usr/bin/python
# -*- encoding: utf-8 -*-
from __future__ import division

"""
Take a superpermutation, and print it as a sequence of permutations.

It is often useful to pipe the result through the "column" or "colify" program
to represent it more compactly.
"""

import sys

n_str, superperm = sys.argv[1:]
n = int(n_str)

sorted_perm = map(str, range(1, n+1))
for i in range(len(superperm) - n + 1):
    p = superperm[i : i + n]
    s = sorted(p)
    if s == sorted_perm: print p
    else: print "..."


==> anc/superperm-6-866.txt <==
12345612345162345126345123645132645136245136425136452136451234651234156234152634152364152346152341652341256341253641253461253416253412653412356412354612354162354126354123654132654312645316243516243156243165243162543162453164253146253142653142563142536142531645231465231456231452631452361452316453216453126435126431526431256432156423154623154263154236154231654231564213564215362415362145362154362153462135462134562134652134625134621536421563421653421635421634521634251634215643251643256143256413256431265432165432615342613542613452613425613426513426153246513246531246351246315246312546321546325146325416325461325463124563214563241563245163245613245631246532146532416532461532641532614532615432651436251436521435621435261435216435214635214365124361524361254361245361243561243651423561423516423514623514263514236514326541362541365241356241352641352461352416352413654213654123


==> anc/symmetrise.py <==
#!/usr/bin/python
# -*- encoding: utf-8 -*-
from __future__ import division

"""
Transform an ATSP instance with n nodes into a symmetric TSP instance with 2n nodes.

Roy Jonker and Ton Volgenant. Transforming asymmetric into symmetric traveling salesman problems.
Operations Research Letters, 2(4):161–163, 1983.
"""

import re
import sys

INF = 99999

class ATSP(object):
    def __init__(self, filename):
        with open(filename, 'r') as f:
            edge_weight_section = False
            weights = []
            for line in f:
                mo = re.match(r"^NAME\s*:\s*(\S.*\S)\s*$", line)
                if mo:
                    self.name = mo.group(1)
                    continue
                
                mo = re.match(r"^DIMENSION\s*:\s*(\d+)\s*$", line)
                if mo:
                    self.dimension = int(mo.group(1))
                    continue
                
                if re.match(r"^EDGE_WEIGHT_SECTION", line):
                    edge_weight_section = True
                    continue
                
                if edge_weight_section:
                    if re.match(r"^EOF\s*$", line):
                        break
                    weights += [ int(x) for x in re.split(r"\s+", line) if x ]
        
        self.max_weight = max([ w for w in weights if w < INF ])
        self.edges = []
        for i in range(0, self.dimension * self.dimension, self.dimension):
            self.edges.append(weights[i : i+self.dimension])

filename = sys.argv[1]
atsp = ATSP(filename)

addend = 3 * atsp.max_weight + 1

def distance(i, j):
    if i == j: return 0
    else: return atsp.edges[i][j] + addend

print "NAME : %s (symmetrised)" % (atsp.name,)
print "TYPE : TSP"
print "DIMENSION : %d" % (atsp.dimension * 2,)
print "EDGE_WEIGHT_TYPE : EXPLICIT"
print "EDGE_WEIGHT_FORMAT : UPPER_ROW"
print "NODE_COORD_TYPE : NO_COORDS"
print "DISPLAY_DATA_TYPE : NO_DISPLAY"

print "EDGE_WEIGHT_SECTION :"

for i in range(atsp.dimension):
    print " ".join( [ str(INF) ] * (atsp.dimension - i - 1) + [ str(distance(i, j)) for j in range(atsp.dimension) ])

for n in range(atsp.dimension - 1, 0, -1):
    print " ".join([ str(INF) ] * n)

